Asymptotic TCL4 Generator for the Spin-Boson Model: Analytical Derivation and Benchmarking

The spin-boson model is a widely used model for understanding the properties of a two-level open quantum system. Accurately describing its dynamics often requires going beyond the weak system-environment coupling approximation. However, calculating the higher-order generators of such a dynamics, with a system-environment coupling that is not too weak, has been known to be challenging, both numerically and analytically. This work presents the analytical derivation of the complete fourth-order time-convolutionless (TCL) generator for a generic spin-boson model, accurate up to 4th order in the system-environment coupling parameter, under the assumption that the environmental spectral density is an odd function of frequency. In the case of a semiconductor double-quantum-dot system, our results reveal corrections to the dynamics that may become physically significant in some parameter regimes. Furthermore, we report that the widely used second-order TCL master equation tends to overestimate the non-Markovianity of a dynamics over a large parameter regime. Within the regime of its applicability, our results provide a computational advantage over numerically exact techniques. The accuracy of the fourth-order TCL generator is rigorously benchmarked against specialized analytical calculations done for the Ohmic spectral density with Drude cutoff and against the numerically exact Hierarchical Equations of Motion technique.

==> anc/spin-boson-tcl4/AntipodalSBMProjectNMPlot.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*AntiPodalSBMProjectNMPlot*)


(* ::Chapter:: *)
(*Data load*)


Get["TCL4SpinBosonFunctions.wl"]


(* ::Input:: *)
(*(*\[Gamma]=0.01;\[CapitalOmega]=1.6;\[Theta]=\[Pi]/2; StateDt=0.125*)*)


(* ::Input:: *)
(**)


lambdaList=Range[0.2,8,0.1]; 
temperatureList=Range[0.2,8,0.1]; 

Loadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_400_antipodal.mx"}]];
Loadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_400_antipodal.mx"}]];

tcl2Name = "AntiPtcl2lamdaTplot.pdf"
tcl4Name = "AntiPtcl4lamdaTplot.pdf"
diffPlotName = "AntiPredifftcl.pdf"



Length[lambdaList]


(*
OldlambdaList=Range[0.2,8,0.2]; 
OldtemperatureList=Range[0.2,8,0.2]; 

OldLoadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_4096.mx"}]];
OldLoadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_4096.mx"}]];

Loadtcl2 = OldLoadtcl2[[3 ;;, 9 ;;]];
Loadtcl4 = OldLoadtcl4[[3 ;;, 9 ;;]];

lambdaList=Range[2,8,0.2]
temperatureList=Range[0.6,8,0.2]

tcl2Name = "tcl2lamdaTplot.pdf"
tcl4Name = "tcl4lamdaTplot.pdf"
diffPlotName = "redifftcl.pdf"
*)


(*
lambdaList=Range[0.5,15,0.5]; 
temperatureList=Range[0.5,15,0.5]; 

Loadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_100_antipodal_l15.mx"}]];
Loadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_100_antipodal_l15.mx"}]];
*)


(*
lambdaList=Range[3,50,0.5]; 
temperatureList=Range[0.5,50,0.5]; 

OldLoadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_100_antipodal_lambdaT50.mx"}]];

OldLoadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_100_antipodal_lambdaT50.mx"}]];

Loadtcl2 = OldLoadtcl2[[1 ;;, 6 ;;]];
Loadtcl4 = OldLoadtcl4[[1 ;;, 6 ;;]];
*)


(* ::Input:: *)
(**)


Wiki[TCLMarkovianityResonanceCondition]


LambdaCurve[T_] := (\[CapitalOmega] Sqrt[2 Coth[\[CapitalOmega]/(2 T)]+(\[CapitalOmega] Csch[\[CapitalOmega]/(2 T)]^2)/T])/Sqrt[2 Coth[\[CapitalOmega]/(2 T)]-(\[CapitalOmega] Csch[\[CapitalOmega]/(2 T)]^2)/T]


(* ::Chapter:: *)
(*Plots*)


\[CapitalOmega] = 1.6


(* ::Section:: *)
(*TCL2*)


Font1 = 20
Font2 = 16


TCl2Normalized = Log10[Loadtcl2 + 10^-6];

(* Get the min and max of your data just once *)
dataRange = MinMax[TCl2Normalized];
{dmin, dmax} = dataRange;

(* This new function manually scales any input value from your data's range 
  to the [0, 1] range that GrayLevel expects.
*)
(*
universalColorFunction = (GrayLevel[1 - ((# - dmin)/(dmax - dmin))]) &;
*)

universalColorFunction = (Blend[{White, Darker[Darker[Purple]]}, (# - dmin)/(dmax - dmin)]) &;

(* 1. THE PLOT *)
figtcl2 = ListDensityPlot[TCl2Normalized,
   FrameLabel -> {Style["\[CapitalLambda]", Font1], Style["T", Font1]},
   FrameStyle -> Directive[Black, AbsoluteThickness[1]],
   FrameTicksStyle -> Directive[Black, Font2],
   ColorFunction -> universalColorFunction, (* Use the new function *)
   ColorFunctionScaling -> False, (* IMPORTANT: Turn off automatic scaling *)
   DataRange -> {MinMax[lambdaList], MinMax[temperatureList]},
   PlotRange -> All,
   ImageSize -> 280
   ];

(* 2. THE OVERLAID LINE *)
(* A black line is a good choice for a mostly white background *)
linePlot = ContourPlot[
   \[Lambda] == LambdaCurve[T],
   {\[Lambda], MinMax[lambdaList][[1]], MinMax[lambdaList][[2]]},
   {T, MinMax[temperatureList][[1]], MinMax[temperatureList][[2]]},
   ContourStyle -> {Black, Thick}
   ];


(* 3. COMBINE AND ADD THE LEGEND *)

(* Create a list of integer tick positions from your data's range *)
tickPositions = Range[Ceiling[dmin], Floor[dmax]];

(* Create the corresponding labels in the format 10^x using Superscript *)
tickLabels = Superscript[10, #] & /@ tickPositions;

(* Combine the positions and labels into a list for the Ticks option *)
customTicks = Transpose[{tickPositions, tickLabels}];


finalPlotTCL2 = Legended[
   Show[figtcl2, linePlot],
   (* The legend now uses the same function and range, ensuring a perfect match *)
   BarLegend[{universalColorFunction, dataRange},
    LegendLayout -> "Column", 
    LegendMarkerSize -> 220,
    Ticks -> customTicks,
    LabelStyle -> {Black, Font2}
    ]
   ];

(* Display the final, correct plot *)
finalPlotTCL2


Export[FileNameJoin[{TCL4DynamicsFolder,tcl2Name}],finalPlotTCL2,ImageResolution->300];


(* ::Section:: *)
(*TCL4*)


TCL4Normalized = Log10[Loadtcl4 + 10^-6];

(* 1. THE PLOT *)
figtcl4 = ListDensityPlot[TCL4Normalized,
   FrameLabel -> {Style["\[CapitalLambda]", Font1], Style["T", Font1]},
   FrameStyle -> Directive[Black, AbsoluteThickness[1]],
   FrameTicksStyle -> Directive[Black, Font2],
   ColorFunction -> universalColorFunction, (* Use the new function *)
   ColorFunctionScaling -> False, (* IMPORTANT: Turn off automatic scaling *)
   DataRange -> {MinMax[lambdaList], MinMax[temperatureList]},
   PlotRange -> All,
   ImageSize -> 280
   ];
(* 3. COMBINE AND ADD THE LEGEND *)
finalPlotTCL4 = Legended[
   Show[figtcl4, linePlot],
   (* The legend now uses the same function and range, ensuring a perfect match *)
   BarLegend[{universalColorFunction, dataRange},
    LegendLayout -> "Column", 
    LegendMarkerSize -> 220,
    Ticks -> customTicks,
    LabelStyle -> {Black, Font2}
    ]
   ]


Export[FileNameJoin[{TCL4DynamicsFolder,tcl4Name}],finalPlotTCL4,ImageResolution->300];


(* ::Section:: *)
(*TCL2 and TCL4 difference*)


(* ::Input:: *)
(*difftcl2tcl4=Loadtcl4-Loadtcl2;*)
(**)
(*DiffMax = Max[difftcl2tcl4]*)
(*DiffMin = Abs[Min[difftcl2tcl4]]*)
(**)
(**)
(*rediffplot=Module[{values=Flatten[difftcl2tcl4],posMax,negMax,linThresh,symlog,symlogPosMax,symlogNegMax,normalizeValue,(*The new function to map data to[-1,1]*)plotColorFunction,legendColorFunction,legendTicks},(*---1. Define Asymmetric Range and Logarithmic Scaling---*)posMax=DiffMax;*)
(*negMax=DiffMin;*)
(*(*Base the linear threshold on the smaller positive scale to capture its detail*)linThresh=0.1*posMax;*)
(*If[linThresh==0,linThresh=1];*)
(*symlog=Function[x,Sign[x]*Log[1+Abs[x]/linThresh]];*)
(*symlogPosMax=symlog[posMax];*)
(*symlogNegMax=Abs[symlog[-negMax]];*)
(*If[symlogPosMax==0,symlogPosMax=1];*)
(*If[symlogNegMax==0,symlogNegMax=1];*)
(*(*---2. Create the Normalization Function---*)(*This is the key step.It maps any data value to a point in the[-1,1] range.*)normalizeValue=Function[val,Which[val>0,symlog[val]/symlogPosMax,(*Maps (0,posMax] to (0,1]*)val<0,-(Abs[symlog[val]]/symlogNegMax),(*Maps[-negMax,0) to[-1,0)*)True,0]];*)
(*(*---3. Define Color Functions---*)(*The plot's color function now uses the normalized value*)plotColorFunction=Function[val,Module[{norm=normalizeValue[val]},Which[norm>0,Blend[{White,Red},norm],(*norm is already 0..1*)norm<0,Blend[{White,Blue},-norm],(*-norm makes it 0..1*)True,White]]];*)
(*(*A simpler version for the legend,which works directly on the[-1,1] scale*)legendColorFunction=Function[norm,Which[norm>0,Blend[{White,Red},norm],norm<0,Blend[{White,Blue},-norm],True,White]];*)
(**)
(*(*---4. Create Ticks for the Symmetric Legend---*)(*The real-world values you want to label on the bar*)*)
(*posTicksData={10^-4,posMax};*)
(*negTicksData={-negMax,-10^-1, -10^-2,-10^-3};*)
(*allTicksData=Sort@DeleteDuplicates@Join[negTicksData,{0},posTicksData];*)
(**)
(*(*Create {position,label} pairs.The position is the value's location on the normalized[-1,1] bar.*)legendTicks=Table[{normalizeValue[t],NumberForm[t,2,ExponentFunction->(If[-3<#<4,Null,#]&)]},{t,allTicksData}];*)
(**)
(*(*---5. Generate the Plot---*)*)
(*ListDensityPlot[difftcl2tcl4,ColorFunction->plotColorFunction,*)
(*ColorFunctionScaling->False,*)
(*DataRange->{MinMax[lambdaList],*)
(*MinMax[temperatureList]},*)
(*PlotLegends->BarLegend[*)
(*{legendColorFunction,{-1,1}},*)
(*Ticks->legendTicks,*)
(*LegendMarkerSize->250,*)
(*LabelStyle->{Black, Font2}],*)
(*FrameLabel->{Style["\[CapitalLambda]",Font1],*)
(*Style["T",Font1]},*)
(*PlotRange->Full,*)
(*ImageSize->280,*)
(*FrameStyle->Directive[Black,AbsoluteThickness[1]],*)
(*FrameTicksStyle->Directive[Black,Font2]*)
(*]];*)
(**)
(*finalPlotDiff = Show[rediffplot, linePlot]*)


Export[FileNameJoin[{TCL4DynamicsFolder,diffPlotName}],finalPlotDiff,ImageResolution->300];


temperatureList


lambdaList


Length[lambdaList]


difftcl2tcl4[[9,39]]
TCl2Normalized[[9,39]]
TCL4Normalized[[9,39]]


difftcl2tcl4 // MatrixForm


rules = ArrayRules[difftcl2tcl4 /. 0 -> 10^-16];
(* Sort the rules by their value (from smallest to largest) *)
sortedRules = SortBy[rules, Last];

redRules2 = Take[sortedRules, -1]

(* Extract just the positions from the rules *)
TopRedRegion2 = redRules2[[All, 1]]


BlueRules2 = Take[sortedRules, 1]

(* Extract just the positions from the rules *)
TopBlueRegion2 = BlueRules2[[All, 1]]












==> anc/spin-boson-tcl4/AntipodalTCL2NM.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*AntipodalTCL2NM*)


start = AbsoluteTime[];



Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]


LoadVar[TCL4Generator]
LoadVar[TCL2Generator]


GammaNumVal       = 0.01;
(*LambdaNumVal      = 0.5;*)
\[CapitalOmega]Val = 1.6;
(*BetaNumVal        = 2;*)

\[Theta]NumVal = N[\[Pi]/2,16];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];


(*
GammaNumVal    = RandomReal[{0.005, 0.05}];
LambdaNumVal     = RandomReal[{0.5, 1}];
\[CapitalOmega]Val = RandomReal[{0.5, 1}];
BetaNumVal       = RandomReal[{0.5, 1}];
p1NumVal         = RandomReal[{0.5, 1}];
p3NumVal         = 0;
*)


NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[Gamma] -> GammaNumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};



modifyMatrix[A_?MatrixQ, c_] := Module[{B = A},
  B[[2, All]] = c\[ThinSpace]B[[4, All]];
  B
];


Get["TCL4SpinBosonFunctions.wl"]



(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
(* 2.  NumericalIntegralTCL with auto\[Hyphen]double detection                  *)
(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
ClearAll[NumericalIntegralTCL];
NumericalIntegralTCL[gen : {_List ..}, lambdaVal_, TVal_] := Module[
  {t, nTerms, cons, single, dbl, total},
  (* 1) substitute numerical values *)
  t      = Map[NumReplace, gen, {2}] //. {\[CapitalLambda] -> lambdaVal, \[Beta] -> 1/TVal};
  
  (* 2) inspect how many slots each entry has *)
  nTerms = Length@t[[1, 1]];
  (* 3) constant and single always present *)
  cons   = t[[All, All, 1]];
  single = Map[ContourIntegralBetter[#, lambdaVal, 1/TVal] & , t[[All, All, 2]], {2}];
  (* 4) only do double if there are at least 4 elements *)
  If[nTerms >= 4,
    dbl   = Map[DoubleContourIntegralBetter[#, lambdaVal, 1/TVal] &, t[[All, All, 3]], {2}];
    total = cons + single + dbl,
    (* else skip double *)
    dbl   = ConstantArray[0, Dimensions[cons]];
    total = cons + single
  ];
  (* 5) return an Association *)
  <|
    "Const"  -> cons,
    "Single" -> single,
    "Double" -> dbl,
    "Total"  -> total
  |>
];




L0gen={{0,0,0,0},{0,0,-\[CapitalOmega],0},{0,\[CapitalOmega],0,0},{0,0,0,0}}/.{\[CapitalOmega]->\[CapitalOmega]Val};


(* Density matrix definition*)
den[{x_,y_,z_}]:=0.5 (IdentityMatrix[2]+x PauliMatrix[1]+y PauliMatrix[2]+z PauliMatrix[3])


(*trace distance definition*)
trdist[{x1_,y1_,z1_},{x2_,y2_,z2_}]:= 0.5 *Re[ Sqrt[(x1 - x2)^2 + (y1 - y2)^2 + (z1 - z2)^2]];


(* parametrising the arbitrary state on the bloch sphere*)
xcomp[u_,v_]:=Cos[2Pi u]Sin[ArcCos[2 v-1]]
ycomp[u_,v_]:=Sin[2Pi u]Sin[ArcCos[2v-1]]
zcomp[v_]:=Cos[ArcCos[2v-1]]


(*Antipodal state for given state *)
xcompa[u_,v_]:=Cos[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
ycompa[u_,v_]:=Sin[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
zcompa[v_]:=Cos[Pi-ArcCos[-1+2 v]]


StateDt=0.1;


TrDist[x_,y_]:= Re[0.5 Sqrt[Total[(x - y)^2]]]

StateEvolve[t_, vin_, L2_]:= Re[MatrixExp[L2 t] . vin]

FindThresholdTime[nul2_, vin_, L2_] := Module[{t = 0},
  While[TrDist[nul2, StateEvolve[t, vin, L2]] >= 0.001,
   t = t + 20
   ];
   
  Print["The trace distance = ", TrDist[nul2, StateEvolve[t, vin, L2]]];
   
    Return[t]
]

TMaxCalc[L2_]:= Module[{nul1, nul2, antinul},
nul1 = NullSpace[L2][[1]];

nul2 = Re[nul1/nul1[[1]]];
antinul = {1,0,0, - Sign[nul2[[4]]]};

Print["vectors = ", nul2, antinul];

FindThresholdTime[nul2, antinul, L2]
]


computeN[lambdaVal_,TVal_]:=Module[{gen2, TCL2Final,Ltotalff,map,vec,vec1,allTrace,backflowIntegrals,maxBackflow,tmin,tmax,
dt,tvals,evolved,evolved1,x,y,z,x1,y1,z1,LtotalModified},
(*Parameter setup*)

(*Process generator matrix*)

gen2      = NumericalIntegralTCL[TCL2Generator, lambdaVal, TVal ];
TCL2Final = gen2["Total"];



(*Combine matrices*)LtotalModified = L0gen + TCL2Final ;
Ltotalff = N[LtotalModified];

(*Time evolution setup*)
tmin=0;
(*
tmax=500;
*)

tmax = TMaxCalc[LtotalModified];
Print["\[CapitalLambda], T and tMax = ", lambdaVal, ",", TVal,",", tmax];

dt=0.1;
tvals=Range[tmin,tmax,dt];
map[t_]:=MatrixExp[Ltotalff*t];
(*State vectors*)
vec={{1},{xcomp[u,v]},{ycomp[u,v]},{zcomp[v]}};
vec1={{1},{xcompa[u,v]},{ycompa[u,v]},{zcompa[v]}};
(*Trace distance calculation*)allTrace=Table[evolved=map[t] . vec;

evolved1=map[t] . vec1;
{x,y,z}=Flatten[evolved[[2;;4]]];
{x1,y1,z1}=Flatten[evolved1[[2;;4]]];
trdist[{x,y,z},{x1,y1,z1}],{u,0,1,StateDt},{v,0,1,StateDt},{t,tvals}];
(*Backflow analysis*)
backflowIntegrals=Table[traceSeries=allTrace[[i,j]];
derivatives=Differences[traceSeries]/dt;
derivatives=Join[derivatives,{0}];
positives=Select[derivatives,#>0&];
Total[positives]*dt,{i,Length[allTrace]},{j,Length[allTrace[[1]]]}];
maxBackflow=Max[Flatten[backflowIntegrals]];
maxBackflow]




(*Parameter ranges*)
lambdaList=Range[0.5,50,0.5]; 
temperatureList=Range[0.5,50,0.5]; 


dataNsimpletcl2=ParallelTable[computeN[\[CapitalLambda],T],{T,temperatureList},{\[CapitalLambda],lambdaList},Method->"CoarsestGrained"]


(*dataNsimpletcl2r=dataNsimpletcl2[[Reverse[Range[Dimensions[dataNsimpletcl2][[1]]]],All]];*)


figtcl2=ListDensityPlot[Log10[dataNsimpletcl2 + 10^-8],
  FrameLabel -> {"\[CapitalLambda]", "T"},
  ColorFunction -> "Rainbow", (* or "TemperatureMap", "SunsetColors", etc. *)
  PlotLegends -> Automatic,
  DataRange -> {
    MinMax[lambdaList], (* X-axis range *)
    MinMax[temperatureList] (* Y-axis range *)
  },PlotRange->Full
]





(*Save["datasimpletcl2_gamma01_thetapi2_modifiedtcl2_100_antipodal_lambdaT50.mx",dataNsimpletcl2]*)


end = AbsoluteTime[];



executionTime = end - start


Dimensions[dataNsimpletcl2]



==> anc/spin-boson-tcl4/AntipodalTCL4NM.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*AntipodalTCL4NM*)


start = AbsoluteTime[];



Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]


LoadVar[TCL4Generator]

LoadVar[TCL2Generator]


GammaNumVal       = 0.01;
(*LambdaNumVal      = 0.5;*)
\[CapitalOmega]Val = 1.6;
(*BetaNumVal        = 2;*)

\[Theta]NumVal = N[\[Pi]/2,16];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];


(*
GammaNumVal    = RandomReal[{0.005, 0.05}];
LambdaNumVal     = RandomReal[{0.5, 1}];
\[CapitalOmega]Val = RandomReal[{0.5, 1}];
BetaNumVal       = RandomReal[{0.5, 1}];
p1NumVal         = RandomReal[{0.5, 1}];
p3NumVal         = 0;
*)


NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[Gamma] -> GammaNumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};



modifyMatrix[A_?MatrixQ, c_] := Module[{B = A},
  B[[2, All]] = c\[ThinSpace]B[[4, All]];
  B
];


Get["TCL4SpinBosonFunctions.wl"]



(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
(* 2.  NumericalIntegralTCL with auto\[Hyphen]double detection                  *)
(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
ClearAll[NumericalIntegralTCL];
NumericalIntegralTCL[gen : {_List ..}, lambdaVal_, TVal_] := Module[
  {t, nTerms, cons, single, dbl, total},
  (* 1) substitute numerical values *)
  t      = Map[NumReplace, gen, {2}] //. {\[CapitalLambda] -> lambdaVal, \[Beta] -> 1/TVal};
  
  (* 2) inspect how many slots each entry has *)
  nTerms = Length@t[[1, 1]];
  (* 3) constant and single always present *)
  cons   = t[[All, All, 1]];
  single = Map[ContourIntegralBetter[#, lambdaVal, 1/TVal] & , t[[All, All, 2]], {2}];
  (* 4) only do double if there are at least 4 elements *)
  If[nTerms >= 4,
    dbl   = Map[DoubleContourIntegralBetter[#, lambdaVal, 1/TVal] &, t[[All, All, 3]], {2}];
    total = cons + single + dbl,
    (* else skip double *)
    dbl   = ConstantArray[0, Dimensions[cons]];
    total = cons + single
  ];
  (* 5) return an Association *)
  <|
    "Const"  -> cons,
    "Single" -> single,
    "Double" -> dbl,
    "Total"  -> total
  |>
];




L0gen={{0,0,0,0},{0,0,-\[CapitalOmega],0},{0,\[CapitalOmega],0,0},{0,0,0,0}}/.{\[CapitalOmega]->\[CapitalOmega]Val};


(* Density matrix definition*)
den[{x_,y_,z_}]:=0.5 (IdentityMatrix[2]+x PauliMatrix[1]+y PauliMatrix[2]+z PauliMatrix[3])


(*trace distance definition*)
trdist[{x1_,y1_,z1_},{x2_,y2_,z2_}]:= 0.5 *Re[Sqrt[(x1 - x2)^2 + (y1 - y2)^2 + (z1 - z2)^2]];


(* parametrising the arbitrary state on the bloch sphere*)
xcomp[u_,v_]:=Cos[2Pi u]Sin[ArcCos[2 v-1]]
ycomp[u_,v_]:=Sin[2Pi u]Sin[ArcCos[2v-1]]
zcomp[v_]:=Cos[ArcCos[2v-1]]


(*Antipodal state for given state *)
xcompa[u_,v_]:=Cos[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
ycompa[u_,v_]:=Sin[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
zcompa[v_]:=Cos[Pi-ArcCos[-1+2 v]]


StateDt = 0.1


TrDist[x_,y_]:= Re[0.5 Sqrt[Total[(x - y)^2]]]

StateEvolve[t_, vin_, L2_]:= Re[MatrixExp[L2 t] . vin]

FindThresholdTime[nul2_, vin_, L2_] := Module[{t = 0},
  While[TrDist[nul2, StateEvolve[t, vin, L2]] >= 0.001,
   t = t + 20
   ];
   
   (*print["The trace distance = ", TrDist[nul2, StateEvolve[t, vin, L2]]];*)
   
     Return[t]
]

TMaxCalc[L2_]:= Module[{nul1, nul2, antinul},
nul1 = NullSpace[L2][[1]];

nul2 = Re[nul1/nul1[[1]]];
antinul = {1,0,0, - Sign[nul2[[4]]]};

(*print["vectors = ", nul2, antinul];*)

FindThresholdTime[nul2, antinul, L2]
]


computeN[lambdaVal_,TVal_]:=Module[{gen2, TCL2Final,L2total,Ltotalff,map,vec,vec1,allTrace,backflowIntegrals,maxBackflow,tmin,tmax,
dt,tvals,evolved,evolved1,x,y,z,x1,y1,z1,GammaNumVal,LambdaNumVal,OmegaVal,BetaNumVal,ThetaNumVal,gen4,raw4,TCL4GenFinal,LtotalModified},
(*Parameter setup*)

(*Process generator matrix*)

gen4=NumericalIntegralTCL[TCL4Generator, lambdaVal, TVal];
raw4=gen4["Total"];

TCL4GenFinal=modifyMatrix[raw4, p3NumVal/p1NumVal];


gen2      = NumericalIntegralTCL[TCL2Generator, lambdaVal, TVal ];
TCL2Final = gen2["Total"];

L2total=L0gen + TCL2Final;

(*Combine matrices*)LtotalModified = L0gen + TCL2Final + TCL4GenFinal;
Ltotalff = N[LtotalModified];

(*Time evolution setup*)
tmin=0;
tmax=TMaxCalc[L2total];
Print["\[CapitalLambda],T and tmax = ",lambdaVal,",",TVal,",",tmax];

dt=0.1;
tvals=Range[tmin,tmax,dt];
map[t_]:=MatrixExp[Ltotalff*t];
(*State vectors*)
vec={{1},{xcomp[u,v]},{ycomp[u,v]},{zcomp[v]}};
vec1={{1},{xcompa[u,v]},{ycompa[u,v]},{zcompa[v]}};
(*Trace distance calculation*)allTrace=Table[evolved=map[t] . vec;

evolved1=map[t] . vec1;
{x,y,z}=Flatten[evolved[[2;;4]]];
{x1,y1,z1}=Flatten[evolved1[[2;;4]]];
trdist[{x,y,z},{x1,y1,z1}],{u,0,1,StateDt},{v,0,1,StateDt},{t,tvals}];
(*Backflow analysis*)
backflowIntegrals=Table[traceSeries=allTrace[[i,j]];
derivatives=Differences[traceSeries]/dt;
derivatives=Join[derivatives,{0}];
positives=Select[derivatives,#>0&];
Total[positives]*dt,{i,Length[allTrace]},{j,Length[allTrace[[1]]]}];
maxBackflow=Max[Flatten[backflowIntegrals]];
maxBackflow]
 



(* ::Chapter:: *)
(*Calc*)


(*Parameter ranges*)
lambdaList=Range[0.5,50,0.5]; 
temperatureList=Range[0.5,50,0.5];


datasimpletc4=ParallelTable[computeN[\[CapitalLambda],T],{T,temperatureList},{\[CapitalLambda],lambdaList}]


datasimpletcl4r=datasimpletc4[[Reverse[Range[Dimensions[datasimpletc4][[1]]]],All]];



(*Save["datasimpletcl4_gamma01_thetapi2_modifiedtcl4_100_antipodal_lambdaT50.mx",datasimpletc4]*)


figtcl4=ListDensityPlot[Log10[datasimpletc4 + 10^-8],
  FrameLabel -> {"\[CapitalLambda]", "T"},
  ColorFunction -> "Rainbow", (* or "TemperatureMap", "SunsetColors", etc. *)
  PlotLegends -> Automatic,
  DataRange -> {
    MinMax[lambdaList], (* X-axis range *)
    MinMax[temperatureList] (* Y-axis range *)
  },PlotRange->Full
]


end = AbsoluteTime[];



executionTime = end - start


 


Dimensions[datasimpletc4]



==> anc/spin-boson-tcl4/DQDTCL4GeneratorEvaluation.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4GeneratorEvaluationForDrude*)


Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]
Get["LatexExtract.wl"]


LoadVar[TCL4Generator]
LoadVar[TCL2Generator]


(* ::Chapter:: *)
(*Spectral densities*)


(*
GammaNumVal       = 0.01;
LambdaNumVal      = 1;
\[CapitalOmega]Val = 1.6;

BetaNumVal        = 0.2;
\[Omega]maxVal=1; 
\[Theta]NumVal = N[\[Pi]/2,16];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];
*)



(*DQD parameters*)

(*Set \[Epsilon] initially to zero to reproduce the fig 2a first.*)

\[Epsilon]DQD = 1;
tc = 0.5;
GammaNumVal   = 0.4;
BetaNumVal    = 1;
\[Omega]maxVal       = 1;
\[CapitalOmega]Val = (\[Epsilon]DQD^2 + 4 tc^2)^0.5

p1NumVal          = 2 tc/\[CapitalOmega]Val
p3NumVal          = \[Epsilon]DQD/\[CapitalOmega]Val;

LambdaNumVal = 2 \[Pi]/BetaNumVal;

(* Constructing Data_list *)
DQDParameters = {
  {\[Epsilon], \[Epsilon]DQD},
  {Subscript[t, c], tc},                 (* Assuming tc represents t_c *)
  {\[Lambda]^2 \[Gamma], GammaNumVal},
  {\[Beta], BetaNumVal},
  {Subscript[\[Omega], "max"], \[Omega]maxVal}
};

ParameterToLatex[DQDParameters]


N[\[CapitalOmega]Val,4]


(*
GammaNumVal       = 0.05;
LambdaNumVal      = 0.05;
\[CapitalOmega]Val = 0.5;
BetaNumVal        = 20;
\[Omega]maxVal = 8
\[Theta]NumVal = 3.14/4;

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];
*)


(*
GammaNumVal       = RandomReal[{0.001,0.01}];
LambdaNumVal      = RandomReal[{0.1,1}];
\[CapitalOmega]Val              = RandomReal[{0.1,1}];
BetaNumVal        = RandomReal[{0.1,1}];
\[Theta]NumVal           = RandomReal[{0.1,1}];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];
*)


NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[CapitalLambda] -> LambdaNumVal,
  \[Beta] -> BetaNumVal,
  \[Gamma] -> GammaNumVal,
  \[Theta] -> \[Theta]NumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  J[0] -> Limit[JDrude[\[Omega]], {\[Omega] -> 0}],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};


JDrude[\[Omega]]


JDQD[\[Omega]_]:=\[Gamma] \[Omega] (1-Sin[\[Omega]]/\[Omega]) Exp[-\[Omega]^2 /(2 \[Omega]max^2)];
fDQD[\[Omega]_]:=JDQD[\[Omega]] Coth[\[Beta] \[Omega]/2]

NumReplaceDQD[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[CapitalLambda] -> LambdaNumVal,
  \[Beta] -> BetaNumVal,
  \[Gamma] -> GammaNumVal,
  \[Omega]max -> \[Omega]maxVal,
  \[Theta] -> \[Theta]NumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDQD[\[Omega]], \[Omega] -> 0], 
  f'[0] -> 0, 
  J -> Function[\[Omega], JDQD[\[Omega]]],
  J[0] -> Limit[JDQD[\[Omega]], {\[Omega] -> 0}],
  J'[0]->0,
  f -> Function[\[Omega], fDQD[\[Omega]]]
};


Plot[NumReplaceDQD[JDQD[\[Omega]]],{\[Omega],0,40}, PlotRange->Full]


Plot[NumReplace[JDrude[\[Omega]]],{\[Omega],0,40}, PlotRange->Full]


NumReplaceFinal[expr_]:= NumReplaceDQD[expr]


(* ::Chapter:: *)
(*Integral calcs*)


TCL2GeneratorNum = TCLNumericalEval[NumReplaceFinal[TCL2Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal}];


TCL4GeneratorNum = TCLNumericalEval[NumReplaceFinal[TCL4Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal}, p3NumVal/p1NumVal];


TCL0GeneratorNum = NumReplaceFinal[TCL0Gen];


Re[TCL0GeneratorNum] // MatrixForm
Re[TCL2GeneratorNum] // MatrixForm
Re[TCL4GeneratorNum] // MatrixForm


(*
DQDTCL0GeneratorNum = {TCL0GeneratorNum, DQDParameters};
DQDTCL2GeneratorNum = {TCL2GeneratorNum, DQDParameters};
DQDTCL4GeneratorNum = {TCL4GeneratorNum, DQDParameters};

DumpVar[DQDTCL0GeneratorNum]
DumpVar[DQDTCL2GeneratorNum]
DumpVar[DQDTCL4GeneratorNum]
*)


(* ::Chapter:: *)
(*Plot*)


Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]
Get["LatexExtract.wl"]



LoadVar[DQDTCL0GeneratorNum]
LoadVar[DQDTCL2GeneratorNum]
LoadVar[DQDTCL4GeneratorNum]

TCL0GeneratorNum = DQDTCL0GeneratorNum[[1]]
TCL2GeneratorNum = DQDTCL2GeneratorNum[[1]]
TCL4GeneratorNum = DQDTCL4GeneratorNum[[1]]



(*
GammaTarget = 0.4

\[Lambda]2 = GammaTarget/GammaNumVal
*)





\[Lambda]2 = 1



L2Num = TCL0GeneratorNum + \[Lambda]2  TCL2GeneratorNum;
L4Num = TCL0GeneratorNum + \[Lambda]2 TCL2GeneratorNum + \[Lambda]2^2 TCL4GeneratorNum;


(*
z0 = RandomReal[{0,1}]
x0 = RandomReal[{0, Sqrt[1-z0^2]}]
y0 = RandomReal[{0, Sqrt[1-(z0^2 + x0^2)]}]

x0^2 + y0^2 + z0^2

\[Rho]0 = {1,x0,y0,z0}
*)


\[Rho]0 = {1,0,0,-0.5}


InitialStateParameters = {
{AngleBracket[Subscript[\[Sigma],1][0]], \[Rho]0[[2]]},
{AngleBracket[Subscript[\[Sigma],2][0]], \[Rho]0[[3]]},
{AngleBracket[Subscript[\[Sigma],3][0]], \[Rho]0[[4]]}
};

ParameterToLatex[InitialStateParameters]




TCL2Rho[t_, \[Rho]0_] := MatrixExp[Re[L2Num] t] . \[Rho]0
TCL4Rho[t_, \[Rho]0_] := MatrixExp[Re[L4Num] t] . \[Rho]0


(* Ensure necessary variables are defined before calling the function *)
(* Example definitions (replace with your actual data/paths): *)
(* TCL2Rho[t_] := Table[Sin[k t / 10], {k, 1, 5}]; *)
(* TCL4Rho[t_] := Table[Cos[k t / 20], {k, 1, 5}]; *)
(* TCL4DynamicsFolder = FileNameJoin[{$HomeDirectory, "Desktop", "PlotOutput"}]; *)


Font1 = 24
Font2 = 20


PlotFunc[n_, range_:Full] := Module[{plot, fullPath, yLabel, legendLabels, plotStyles},

  (* Define plot styles for consistency *)
  plotStyles = {
    Directive[Thickness[0.006], Darker[Blue]],  (* Thicker line, distinct color 1 *)
    Directive[Thickness[0.006], Darker[Red]]   (* Thicker line, distinct color 2 *)
   };

  (* Construct a meaningful y-axis label using TraditionalForm for math symbols *)
  (* Using HoldForm to prevent evaluation of AngleBracket, Subscript, etc. *)
  yLabel = Style[TraditionalForm@AngleBracket[Subscript["\[Sigma]", n - 1]][t], FontSize -> 24, Black];

  (* Construct legend labels using TraditionalForm and Style *)
  legendLabels = {
    Style[Row[{TraditionalForm@AngleBracket[Subscript["\[Sigma]", n - 1]], "(t) (TCL2)"}], FontSize -> Font1],
    Style[Row[{TraditionalForm@AngleBracket[Subscript["\[Sigma]", n - 1]], "(t) (TCL4)"}], FontSize -> Font1]
   };

  plot = Plot[
    {TCL2Rho[t,\[Rho]0][[n]], TCL4Rho[t,\[Rho]0][[n]]}, (* Functions to plot *)
    {t, 0, 40},                        (* Plot range for t *)

    (* --- Style Enhancements --- *)
    PlotTheme -> "Scientific",         (* Use a theme designed for scientific plots - adds frame, adjusts ticks *)
    PlotStyle -> plotStyles,            (* Apply the defined thicker lines and colors *)
    ImageSize -> Large,                (* Increase the overall size of the plot graphic *)
	AspectRatio -> 1,
    (* --- Labeling Enhancements --- *)
    FrameLabel -> {
      Style["t", FontSize -> 24,  Black], (* X-axis label: Larger, Bold *)
      yLabel                                   (* Y-axis label: Using pre-defined styled label *)
     },
    LabelStyle -> Directive[Black, FontSize -> Font1], (* Default style for labels (like ticks) *)
    (* TicksStyle -> Directive[FontSize -> 12], (* Uncomment to manually set tick font size if needed *) *)


(* --- Legend Enhancements --- *)
    PlotLegends -> Placed[              (* Use Placed for better legend position control *)
      LineLegend[
        plotStyles,                    (* Match legend colors/styles to PlotStyle *)
        legendLabels,                  (* Use the pre-defined styled labels *)
        LegendFunction -> (Framed[#, RoundingRadius -> 4, FrameStyle -> LightGray] &), (* Optional: Add a subtle frame *)
        LegendMargins -> {{5, 5}, {5, 5}} (* Optional: Adjust spacing around legend content *)
      ],
      (* Corrected Position: Use Scaled coordinates for inside placement *)
      (* Scaled[{x, y}] where x,y range from 0 to 1 relative to plot dimensions *)
      (* Example: Scaled[{0.8, 0.8}] places the anchor point 80% across and 80% up *)
      Scaled[{0.75, 0.3}]
      (* Other options: *)
      (* Scaled[{0.1, 0.9}] (* Near top-left corner *) *)
      (* Scaled[{0.9, 0.9}] (* Near top-right corner *) *)
      (* Scaled[{0.5, 0.1}] (* Near bottom-center *) *)
    ],


    (* --- Other Options --- *)
    PlotRange -> range,                  (* Ensure the entire range of the functions is shown *)
    FrameStyle -> Directive[Black, Thickness[0.002]] (* Make axes lines slightly thicker *)
    (* FrameTicksStyle -> Directive[FontSize -> 12] (* Alternative/addition to TicksStyle with Frame *) *)
  ];

  (* --- Exporting --- *)
  (* Ensure the output directory exists *)
  If[Not@DirectoryQ[TCL4DynamicsFolder],
    CreateDirectory[TCL4DynamicsFolder, CreateIntermediateDirectories -> True];
    Print["Created directory: ", TCL4DynamicsFolder];
  ];

  fullPath = FileNameJoin[{TCL4DynamicsFolder, StringJoin[{"Sigma", ToString[n - 1], "Plot.pdf"}]}];

  (* Export the plot as a high-quality PDF (vector format) *)
  Export[fullPath, plot, "PDF"];
  (* For raster formats like PNG, you might add ImageResolution: *)
  (* Export[FileNameJoin[{TCL4DynamicsFolder, StringJoin[{"Sigma", ToString[n-1], "Plot.png"}]}], plot, "PNG", ImageResolution -> 300]; *)

  plot (* Return the plot object so it displays in the notebook *)
];

(* Example Usage: *)
(* PlotFunc[3] *)
PlotFunc[2]

PlotFunc[3]

PlotFunc[4]



==> anc/spin-boson-tcl4/DrudeCutoffFunctions.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*DrudeCutoffFunctions*)


Get["MathFuncMathematica.wl"]


(* Define a function to save an array in Python list format (without assignment) *)
SaveArrayAsPythonList[array_, filename_String] := Module[
  {pythonList, filepath},
  
  (* Convert the Mathematica list to a string and replace curly braces with square brackets *)
  pythonList = StringReplace[ToString[array, InputForm], {"{" -> "[", "}" -> "]"}];
  
  (* Create the full path: file saved in the same folder as the current notebook *)
  filepath = FileNameJoin[{NotebookDirectory[], filename}];
  
  (* Export the Python-formatted list to a text file in that folder *)
  Export[filepath, pythonList, "Text"]
];


VerificationPlotCombined[SimpleHDrudeVsGeneralPlotData1_, idx_] :=
  Module[{dataToPlot, legends, SimpleHDrudeVsGeneralPlotData, PlotParameters},
  
  SimpleHDrudeVsGeneralPlotData = SimpleHDrudeVsGeneralPlotData1[[1]];
  
  
  
	PlotParameters = SimpleHDrudeVsGeneralPlotData1[[2]];

	Print["Generating plot for \[Gamma] = ", PlotParameters[[1]], ", \[CapitalLambda] = ", PlotParameters[[2]], ", \[CapitalOmega] = ", PlotParameters[[3]], ", \[Beta] = ", PlotParameters[[4]], ", \[Theta] = ", PlotParameters[[5]],"." ];

    dataToPlot = Table[
      Abs[SimpleHDrudeVsGeneralPlotData[[i]]],
      {i, Length@SimpleHDrudeVsGeneralPlotData}
    ];

    (* Prepare the list of legends directly as expressions *)
    legends = Table[
      Superscript[Subscript["F", idx[[i]] - {1,1} ], "(4)"],  (* REMOVED MakeBoxes[] wrapper *)
      {i, Length@SimpleHDrudeVsGeneralPlotData}
    ];

    plot = ListLinePlot[
      dataToPlot,
      PlotMarkers      -> Automatic,
      PlotLegends      -> legends,
      LabelStyle -> {Black, 24},               (* Provide the list of expressions *)
      AspectRatio->0.7,
      Frame            -> True,
      FrameLabel       -> {Style["No. of Matsubara Terms", 24], Style["Relative Difference", 24]},
      FrameStyle -> Directive[Black, AbsoluteThickness[1]],
      FrameTicks-> {{All,None},{{10,100,1000},None}},
      FrameTicksStyle -> Directive[Black, 20],
      PlotRange        -> All,
      ImageSize        -> Large,
      BaseStyle -> {FontSize -> 20}, 
      ScalingFunctions -> {"Log", "Log"}
    ];
    plot
  ]


(*\[Mu]0 = 2 \[Pi] kT;  *)

(*I removed an extra factor of 1/\[CapitalOmega] from here.*)

\[Mu][n_] := \[Mu]0 n
NuDrude[n_,t_] := \[Kappa] (\[CapitalLambda] Exp[-\[CapitalLambda] t] - \[Mu][n] Exp[- \[Mu][n] t])/(\[CapitalLambda]^2 - \[Mu][n]^2);(*I think there is a mod over n and m here inside the exponent. This wil resolve the divergence issue.*)
EtaDrude[t_]:= - \[Beta] \[Kappa]/2  Exp[- \[CapitalLambda] t]
(* - sign error in the paper??? No. The - factor should be there!*)



DrudeNuEtaReplace = {\[Nu][t_] \[Nu][t1_] -> NuDrude[n,t] NuDrude[m,t1], \[Nu][t_] \[Eta][t1_] -> NuDrude[n,t] EtaDrude[t1], \[Eta][t_] \[Eta][t1_] -> EtaDrude[t] EtaDrude[t1]};

SingleDrudeNuEtaReplace = {\[Nu][t_] -> NuDrude[n,t] , \[Eta][t1_] -> EtaDrude[t1]}


DrudeAssumptions = {t>0, p1 \[Element] Reals, p3 \[Element] Reals, \[Mu]0 > 0, m > 0, n > 0, \[CapitalLambda] > 0, \[CapitalOmega] > 0, \[Kappa] >0, \[Beta] > 0, \[Gamma] > 0} 

(* The assumption I made on \[CapitalOmega] here is necessary. Mathematica was fucking something up. See below*)


StabilizeDrudeTripleInt[expr_]:= ReleaseHold[Expand[TrigToExp[expr]] /. Exp[x_] -> Exp[HoldForm[Simplify[x, Assumptions->DrudeAssumptions]]]]


GenToDrudeRule = {f[0] -> Limit[fDrude[\[Omega]], \[Omega]->0], J[x_] -> JDrude[x], f[x_]-> fDrude[x], p1 -> Sin[\[Theta]], p3 -> Cos[\[Theta]], J'[x_] -> D[JDrude[x],x], f'[x_] -> D[fDrude[x],x]};


CothFunRes[Integrand_, \[Omega]_, n_]:= Residue[Integrand, {\[Omega], I 2 \[Pi] n /\[Beta]},Assumptions->{Element[n, Integers], \[Beta] >0 }]


DrudeInt[expr_]:= Module[{LContri, OmContri, CothContri, CothPole, Result},
	LContri = 2 \[Pi] I Rsidu[expr, \[Omega], {I \[CapitalLambda]}];
	OmContri = \[Pi] I Rsidu[expr, \[Omega], {\[CapitalOmega], -\[CapitalOmega]}];
	CothContri = 2 \[Pi] I Sum[CothFunRes[expr, \[Omega], n], {n, 1, Infinity}];
	
	Print["Coth contri = ", CothContri];
	
	Result = LContri + OmContri + CothContri;
	Result/2
]


(* ::Text:: *)
(*See the following for verification of the above expressions.*)


Wiki[CalcsDrudeCutoff]


SpecialSymbolVal = {\[Mu]0 -> 2 \[Pi]/\[Beta], \[Kappa] -> \[Pi] \[Gamma] \[CapitalLambda]^2/\[Beta]};
SpecialSymbolValInverse = {\[Beta] -> 2 \[Pi]/\[Mu]0};
(*Note the extra \[Pi] factor here as compared with Kappler. It is there because we are following Cresser's convention for the spectral density.*)

JDrude[\[Omega]_] := \[Gamma] \[Omega] \[CapitalLambda]^2/(\[CapitalLambda]^2 + \[Omega]^2)
fDrude[\[Omega]_] := JDrude[\[Omega]] Coth[\[Beta] \[Omega]/2]


LimitWrapper[expr_]:= Limit[expr, {t-> Infinity}, Assumptions->DrudeAssumptions]


TCL2DrudeIntegral[expr_]:= Integrate[expr , {t1, 0,t}, Assumptions -> DrudeAssumptions]


P1P3ToTheta = {p1 -> Sin[\[Theta]], p3 -> Cos[\[Theta]]};


(* ::Chapter:: *)
(*Simple Hamiltonian*)


(* ::Text:: *)
(*All the following calculations assumed a1 = 1/2 in the interaction Hamiltonian.*)


bz2Drude0 =-(\[Beta] \[Kappa] \[CapitalOmega])/(2 (\[CapitalLambda]^2+\[CapitalOmega]^2));

azz2Drude0 =-((\[Pi] \[Kappa] \[CapitalOmega] Coth[(\[Pi] \[CapitalOmega])/\[Mu]0])/(\[CapitalLambda]^2 \[Mu]0+\[Mu]0 \[CapitalOmega]^2));

azz4Drude0 =1/(2 \[CapitalLambda] \[Mu]0^3 (\[CapitalLambda]^2+\[CapitalOmega]^2)^3) \[Kappa]^2 \[CapitalOmega] (4 \[Mu]0^3 \[CapitalOmega]-I \[CapitalLambda] \[Mu]0 (\[CapitalLambda]^2-3 \[CapitalOmega]^2) PolyGamma[0,-((I \[CapitalOmega])/\[Mu]0)]^2-I \[Mu]0^2 (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]-3 I \[CapitalOmega]) PolyGamma[0,(I \[CapitalOmega])/\[Mu]0]+I \[CapitalLambda] \[Mu]0 (\[CapitalLambda]^2-3 \[CapitalOmega]^2) PolyGamma[0,(I \[CapitalOmega])/\[Mu]0]^2-I \[Mu]0 (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega])^2 PolyGamma[1,-((I \[CapitalOmega])/\[Mu]0)]+PolyGamma[0,-((I \[CapitalOmega])/\[Mu]0)] (I \[Mu]0^2 (\[CapitalLambda]+I \[CapitalOmega]) (\[CapitalLambda]+3 I \[CapitalOmega])-2 \[CapitalLambda] \[CapitalOmega] (\[CapitalLambda]^2+\[CapitalOmega]^2) PolyGamma[1,-((I \[CapitalOmega])/\[Mu]0)])+\[Mu]0 (I \[CapitalLambda]+\[CapitalOmega]) (\[CapitalLambda]^2+\[CapitalOmega]^2) PolyGamma[1,(I \[CapitalOmega])/\[Mu]0]-2 \[CapitalLambda] \[CapitalOmega] (\[CapitalLambda]^2+\[CapitalOmega]^2) PolyGamma[0,(I \[CapitalOmega])/\[Mu]0] PolyGamma[1,(I \[CapitalOmega])/\[Mu]0]+\[Pi] \[CapitalLambda] Csch[(\[Pi] \[CapitalOmega])/\[Mu]0]^2 PolyGamma[0,\[CapitalLambda]/\[Mu]0] (-2 \[Pi] \[CapitalOmega] (\[CapitalLambda]^2+\[CapitalOmega]^2)+\[Mu]0 (\[CapitalLambda]^2-3 \[CapitalOmega]^2) Sinh[(2 \[Pi] \[CapitalOmega])/\[Mu]0]));

bz4Drude0 =1/(2 \[CapitalLambda] \[Mu]0^2 (\[CapitalLambda]^2+\[CapitalOmega]^2)^3) \[Beta] \[Kappa]^2 \[CapitalOmega] (2 \[Mu]0^2 \[CapitalOmega]^2+2 \[CapitalLambda] \[Mu]0 (\[CapitalLambda]^2-2 \[CapitalOmega]^2) PolyGamma[0,(\[CapitalLambda]+\[Mu]0)/\[Mu]0]+\[CapitalLambda] (\[Mu]0 (-\[CapitalLambda]^2+I \[CapitalLambda] \[CapitalOmega]+2 \[CapitalOmega]^2) PolyGamma[0,1-(I \[CapitalOmega])/\[Mu]0]-\[Mu]0 (\[CapitalLambda]^2+I \[CapitalLambda] \[CapitalOmega]-2 \[CapitalOmega]^2) PolyGamma[0,1+(I \[CapitalOmega])/\[Mu]0]+I \[CapitalOmega] (\[CapitalLambda]^2+\[CapitalOmega]^2) (PolyGamma[1,1-(I \[CapitalOmega])/\[Mu]0]-PolyGamma[1,1+(I \[CapitalOmega])/\[Mu]0])));


bz2Drude = bz2Drude0 //. SpecialSymbolVal;

azz2Drude = azz2Drude0 //. SpecialSymbolVal;

azz4Drude = azz4Drude0 //. SpecialSymbolVal;

bz4Drude = bz4Drude0 //. SpecialSymbolVal;


(*
IntegrandTerm1 = (\[Omega]n Coth[\[Beta] \[Omega]/2])/(\[Omega]^2 - \[Omega]n^2);
Integrandterm2 = \[Omega]/(\[Omega]^2 - \[Omega]n^2);
Integrand = JDrude[\[Omega]](IntegrandTerm1+Integrandterm2)
*)

AbetaExpr = (A \[CapitalOmega]^2)/(\[CapitalOmega]^2+\[Omega]n^2) ( (\[Pi] \[CapitalOmega])/2 + \[Omega]n (PolyGamma[0,\[Beta] \[CapitalOmega]/(2\[Pi])]-(1/2)(PolyGamma[0,I \[Beta] \[Omega]n/(2\[Pi])] + PolyGamma[0,-I \[Beta] \[Omega]n/(2\[Pi])])+\[Pi]/(\[Beta]*\[CapitalOmega]))) //.{\[CapitalOmega]->\[CapitalLambda],A->\[Gamma]};

(*Part 1 is term with coth. part 2 is the one without.*)

AbetaExprPart2 = (\[Pi] \[Gamma] \[CapitalLambda]^3)/(2 (\[CapitalLambda]^2+\[Omega]n^2))

AbetaExprPart1 = AbetaExpr - AbetaExprPart2

Abeta[\[Omega]n_]:= Evaluate[AbetaExpr];



AbetaPart1[\[Omega]n_] := Evaluate[AbetaExprPart1];

AbetaPart2[\[Omega]n_] := Evaluate[AbetaExprPart2];

(*
Hyperlink["Abeta Integral for Drude cutoff","CresserAndersABetaIntegralForDrudeCutoff.wl"]
*)


(* ::Section:: *)
(*Integrand*)


(*Do not depend on the following code. Instead use TCL4SpinBosonFunctions.
This code is causingconflict with that.*)


(*
Azz4IntTerm1 = Sin[\[CapitalOmega] (t1 - t2)] Sin[\[CapitalOmega] (t - t3)] \[Nu][t - t2] \[Nu][t1 - t3];
       
Azz4IntTerm2 = Sin[\[CapitalOmega] (t1 - t3)] Sin[\[CapitalOmega] (t - t2)] \[Nu][t - t3] \[Nu][t1 - t2];

Azz4TotalIntegrand = Azz4IntTerm1 + Azz4IntTerm2
*)


(* ::Chapter:: *)
(*General Hamiltonian*)


TwoPtCorrDrude = {\[Nu][t1_] \[Nu][t2_] -> NuDrude[n, t1] NuDrude[m,t2], \[Eta][t1_] \[Eta][t2_] -> EtaDrude[t1] EtaDrude[t2]}


Bz4TripleIntegralResult = 1/(\[CapitalLambda]^2-n^2 \[Mu]0^2) 2 I E^(-t (\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega])) p1^2 \[Beta] \[Kappa]^2 (-((E^(t (-\[CapitalLambda]+n \[Mu]0+3 I \[CapitalOmega])) p1^2 \[CapitalLambda])/(\[CapitalLambda]-I \[CapitalOmega])^3)+(E^(-t (\[CapitalLambda]-n \[Mu]0+I \[CapitalOmega])) p1^2 \[CapitalLambda])/(\[CapitalLambda]+I \[CapitalOmega])^3+(2 E^(t (-\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega])) p3^2)/(\[CapitalLambda] (\[CapitalLambda]+I \[CapitalOmega]))-(2 E^(t (-\[CapitalLambda]+n \[Mu]0+2 I \[CapitalOmega])) p3^2 (\[CapitalLambda]+I \[CapitalOmega]))/(\[CapitalLambda] (\[CapitalLambda]-I \[CapitalOmega]) (2 \[CapitalLambda]-I \[CapitalOmega]))+(2 E^(-t \[CapitalLambda]+n t \[Mu]0) p3^2 (2 \[CapitalLambda]-I \[CapitalOmega]))/(\[CapitalLambda] (\[CapitalLambda]+I \[CapitalOmega]) (2 \[CapitalLambda]+I \[CapitalOmega]))+(E^(t (-\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega])) p1^2 (\[CapitalLambda]-2 I \[CapitalOmega]))/((\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega])^2)+(E^(-I t \[CapitalOmega]) n p1^2 \[Mu]0)/((\[CapitalLambda]+I \[CapitalOmega]) (n \[Mu]0+I \[CapitalOmega]) (\[CapitalLambda]+n \[Mu]0+2 I \[CapitalOmega]))+(E^(-I t \[CapitalOmega]) n p1^2 \[Mu]0 (2 \[CapitalLambda]+n \[Mu]0+3 I \[CapitalOmega]))/((n \[Mu]0+I \[CapitalOmega]) (\[CapitalLambda]+n \[Mu]0+2 I \[CapitalOmega]) (-I \[CapitalLambda]+\[CapitalOmega])^2)-(E^(3 I t \[CapitalOmega]) n p1^2 \[Mu]0)/((n \[Mu]0-I \[CapitalOmega]) (I \[CapitalLambda]+\[CapitalOmega])^2)+(2 E^(t (-\[CapitalLambda]+n \[Mu]0+2 I \[CapitalOmega])) p3^2)/((I \[CapitalLambda]+\[CapitalOmega]) (2 I \[CapitalLambda]+\[CapitalOmega]))-(2 E^(n t \[Mu]0+2 I t \[CapitalOmega]) p3^2)/((I \[CapitalLambda]+\[CapitalOmega]) (2 I \[CapitalLambda]+\[CapitalOmega]))+(2 E^(n t \[Mu]0+2 I t \[CapitalOmega]) n p1^2 \[Mu]0 \[CapitalOmega])/((\[CapitalLambda]-n \[Mu]0) (\[CapitalLambda]-I \[CapitalOmega]) (n \[Mu]0+I \[CapitalOmega]) (I n \[Mu]0+\[CapitalOmega]))+(2 E^(n t \[Mu]0) n p1^2 \[Mu]0 \[CapitalOmega])/((\[CapitalLambda]-n \[Mu]0) (\[CapitalLambda]+I \[CapitalOmega]) (n \[Mu]0+I \[CapitalOmega]) (I n \[Mu]0+\[CapitalOmega]))+(E^(t (\[CapitalLambda]+2 I \[CapitalOmega])) n \[Mu]0 (p1^2 \[CapitalLambda] (\[CapitalLambda]+n \[Mu]0-I \[CapitalOmega])+2 p3^2 (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+n \[Mu]0-2 I \[CapitalOmega])))/(\[CapitalLambda] (\[CapitalLambda]-I \[CapitalOmega])^2 (I n \[Mu]0+\[CapitalOmega]) (I \[CapitalLambda]+I n \[Mu]0+\[CapitalOmega]))-(2 E^(t \[CapitalLambda]+I t \[CapitalOmega]) p3^2)/(\[CapitalLambda]^2-I \[CapitalLambda] \[CapitalOmega])+(2 E^(t \[CapitalLambda]+I t \[CapitalOmega]) p3^2)/(\[CapitalLambda]^2+I \[CapitalLambda] \[CapitalOmega])-(2 E^(n t \[Mu]0+2 I t \[CapitalOmega]) p3^2)/(\[CapitalLambda]^2+I \[CapitalLambda] \[CapitalOmega])-(2 I E^(t (\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega])) \[CapitalOmega] (n^2 \[Mu]0^2 (p1^2 \[CapitalLambda]+p3^2 (\[CapitalLambda]+I \[CapitalOmega]))+n \[Mu]0 (p1^2 \[CapitalLambda]+p3^2 (\[CapitalLambda]+I \[CapitalOmega])) (\[CapitalLambda]+I \[CapitalOmega])+I p3^2 \[CapitalLambda] (\[CapitalLambda]+I \[CapitalOmega]) \[CapitalOmega]))/(\[CapitalLambda] (\[CapitalLambda]+n \[Mu]0) (\[CapitalLambda]+I \[CapitalOmega]) (n \[Mu]0+I \[CapitalOmega])^2 (\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega]))-(2 p3^2 (n^3 \[Mu]0^3+n^2 \[Mu]0^2 (\[CapitalLambda]+2 I \[CapitalOmega])+\[CapitalLambda] \[CapitalOmega] (-I \[CapitalLambda]+\[CapitalOmega])))/(n \[CapitalLambda] \[Mu]0 (\[CapitalLambda]+I \[CapitalOmega]) (n \[Mu]0+I \[CapitalOmega]) (\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega]))+(2 E^(2 I t \[CapitalOmega]) p3^2 (n^3 \[Mu]0^3+n^2 \[Mu]0^2 (\[CapitalLambda]-2 I \[CapitalOmega])+\[CapitalLambda] \[CapitalOmega] (I \[CapitalLambda]+\[CapitalOmega])))/(n \[CapitalLambda] \[Mu]0 (\[CapitalLambda]-I \[CapitalOmega]) (n \[Mu]0-I \[CapitalOmega]) (\[CapitalLambda]+n \[Mu]0-I \[CapitalOmega]))-(E^(t (-\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega])) (p1^2 \[CapitalLambda] (\[CapitalLambda]+2 I \[CapitalOmega])+2 p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2)))/(\[CapitalLambda] (\[CapitalLambda]-I \[CapitalOmega])^2 (\[CapitalLambda]+I \[CapitalOmega]))-(2 E^(t (n \[Mu]0+I \[CapitalOmega])) p3^2 (3 n^3 \[Mu]0^3-4 n^2 \[Mu]0^2 (\[CapitalLambda]-I \[CapitalOmega])+I \[CapitalOmega] (\[CapitalLambda]^2+\[CapitalOmega]^2)+n \[Mu]0 (\[CapitalLambda]^2-2 I \[CapitalLambda] \[CapitalOmega]+2 \[CapitalOmega]^2)))/(\[CapitalLambda] (n \[Mu]0+I \[CapitalOmega]) (-\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega]) (I \[CapitalLambda]+\[CapitalOmega]) (I n \[Mu]0+\[CapitalOmega]))+(2 E^(t (n \[Mu]0+I \[CapitalOmega])) p3^2 (3 n^3 \[Mu]0^3-4 n^2 \[Mu]0^2 (\[CapitalLambda]+I \[CapitalOmega])-I \[CapitalOmega] (\[CapitalLambda]^2+\[CapitalOmega]^2)+n \[Mu]0 (\[CapitalLambda]^2+2 I \[CapitalLambda] \[CapitalOmega]+2 \[CapitalOmega]^2)))/(\[CapitalLambda] (\[CapitalLambda]+I \[CapitalOmega]) (\[CapitalLambda]-n \[Mu]0+I \[CapitalOmega]) (-I n \[Mu]0+\[CapitalOmega]) (I n \[Mu]0+\[CapitalOmega]))-(2 E^(t (\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega])) \[CapitalOmega] (p3^2 \[CapitalLambda] (\[CapitalLambda]-I \[CapitalOmega]) \[CapitalOmega]+n \[Mu]0 (p1^2 \[CapitalLambda]+p3^2 (\[CapitalLambda]-I \[CapitalOmega])) (I \[CapitalLambda]+\[CapitalOmega])+n^2 \[Mu]0^2 (I p1^2 \[CapitalLambda]+p3^2 (I \[CapitalLambda]+\[CapitalOmega]))))/(\[CapitalLambda] (\[CapitalLambda]+n \[Mu]0) (\[CapitalLambda]-I \[CapitalOmega]) (n \[Mu]0-I \[CapitalOmega])^2 (\[CapitalLambda]+n \[Mu]0-I \[CapitalOmega]))-(2 I E^(n t \[Mu]0+2 I t \[CapitalOmega]) (3 n^4 p3^2 \[Mu]0^4-n^2 p3^2 \[Mu]0^2 (\[CapitalLambda]-I \[CapitalOmega])^2+2 n^3 p3^2 \[Mu]0^3 (\[CapitalLambda]+2 I \[CapitalOmega])+p3^2 \[CapitalLambda] (\[CapitalLambda]+2 I \[CapitalOmega]) \[CapitalOmega]^2+n \[Mu]0 \[CapitalOmega] (p1^2 \[CapitalLambda] (I \[CapitalLambda]+\[CapitalOmega])+2 p3^2 (-I \[CapitalLambda]^2+\[CapitalLambda] \[CapitalOmega]+I \[CapitalOmega]^2))))/(\[CapitalLambda] (\[CapitalLambda]+n \[Mu]0) (\[CapitalLambda]-I \[CapitalOmega]) (n \[Mu]0+I \[CapitalOmega])^2 (I n \[Mu]0+\[CapitalOmega]))+(2 E^(t (\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega])) \[CapitalOmega] (n \[Mu]0 (p1^2 \[CapitalLambda]^3+p3^2 (\[CapitalLambda]-I \[CapitalOmega])^2 (\[CapitalLambda]+I \[CapitalOmega])) (2 I \[CapitalLambda]+\[CapitalOmega])+n^2 \[Mu]0^2 (2 I p3^2 (\[CapitalLambda]-I \[CapitalOmega])^2 (\[CapitalLambda]+I \[CapitalOmega])+p1^2 \[CapitalLambda]^2 (2 I \[CapitalLambda]+\[CapitalOmega]))-\[CapitalLambda] (\[CapitalLambda]-I \[CapitalOmega]) \[CapitalOmega] (p1^2 \[CapitalLambda] (2 \[CapitalLambda]-I \[CapitalOmega])-p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2))))/(\[CapitalLambda] (\[CapitalLambda]+n \[Mu]0) (\[CapitalLambda]-I \[CapitalOmega])^3 (2 \[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+n \[Mu]0-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega]))+(2 I E^(t (\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega])) \[CapitalOmega] (n^2 \[Mu]0^2 (2 p3^2 (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega])^2+p1^2 \[CapitalLambda]^2 (2 \[CapitalLambda]+I \[CapitalOmega]))+n \[Mu]0 (p1^2 \[CapitalLambda]^3+p3^2 (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega])^2) (2 \[CapitalLambda]+I \[CapitalOmega])+\[CapitalLambda] \[CapitalOmega] (-I \[CapitalLambda]+\[CapitalOmega]) (p1^2 \[CapitalLambda] (2 \[CapitalLambda]+I \[CapitalOmega])-p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2))))/(\[CapitalLambda] (\[CapitalLambda]+n \[Mu]0) (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega])^3 (2 \[CapitalLambda]+I \[CapitalOmega]) (\[CapitalLambda]+n \[Mu]0+I \[CapitalOmega]))+(2 I E^(I t \[CapitalOmega]) \[CapitalOmega] (n^3 p1^2 \[CapitalLambda] \[Mu]0^3 (-\[CapitalLambda]^2+\[CapitalOmega]^2)+2 p3^2 \[CapitalOmega]^4 (\[CapitalLambda]^2+\[CapitalOmega]^2)+n p1^2 \[CapitalLambda] \[Mu]0 \[CapitalOmega]^2 (\[CapitalLambda]^2+3 \[CapitalOmega]^2)+2 n^4 \[Mu]0^4 (p1^2 \[CapitalLambda]^2+p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2))+2 n^2 \[Mu]0^2 (2 p3^2 \[CapitalOmega]^2 (\[CapitalLambda]^2+\[CapitalOmega]^2)+p1^2 (\[CapitalLambda]^4+2 \[CapitalLambda]^2 \[CapitalOmega]^2))))/(\[CapitalLambda] (\[CapitalLambda]^2+\[CapitalOmega]^2)^2 (n^2 \[Mu]0^2+\[CapitalOmega]^2)^2)+(E^(t (\[CapitalLambda]+2 I \[CapitalOmega])) (-n^4 \[CapitalLambda] \[Mu]0^4 (p1^2 (\[CapitalLambda]-I \[CapitalOmega])+4 p3^2 (\[CapitalLambda]+I \[CapitalOmega]))+4 I n^3 p3^2 \[CapitalLambda] \[Mu]0^3 (\[CapitalLambda]+I \[CapitalOmega]) \[CapitalOmega]+2 p3^2 \[CapitalLambda] (\[CapitalLambda]+I \[CapitalOmega])^3 \[CapitalOmega]^2+n \[Mu]0 \[CapitalOmega] (-I \[CapitalLambda]+\[CapitalOmega]) (p1^2 \[CapitalLambda] (\[CapitalLambda]^2+I \[CapitalLambda] \[CapitalOmega]+2 \[CapitalOmega]^2)-2 p3^2 (\[CapitalLambda]^3+I \[CapitalLambda]^2 \[CapitalOmega]+3 \[CapitalLambda] \[CapitalOmega]^2+I \[CapitalOmega]^3))+n^2 \[Mu]0^2 (p1^2 (\[CapitalLambda]^4+2 I \[CapitalLambda]^3 \[CapitalOmega]+3 I \[CapitalLambda] \[CapitalOmega]^3)+2 p3^2 (2 \[CapitalLambda]^4+5 I \[CapitalLambda]^3 \[CapitalOmega]-5 \[CapitalLambda]^2 \[CapitalOmega]^2-I \[CapitalLambda] \[CapitalOmega]^3-\[CapitalOmega]^4))))/(\[CapitalLambda] (\[CapitalLambda]+n \[Mu]0) (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega])^2 (\[CapitalLambda]-n \[Mu]0+I \[CapitalOmega]) (-I n \[Mu]0+\[CapitalOmega]) (I n \[Mu]0+\[CapitalOmega]))+(2 I E^(t \[CapitalLambda]) n \[Mu]0 (n^2 \[Mu]0^2 (\[CapitalLambda]-I \[CapitalOmega]) (-I p3^2 (\[CapitalLambda]+I \[CapitalOmega])^2 (2 \[CapitalLambda]-3 I \[CapitalOmega])-2 p1^2 \[CapitalLambda] \[CapitalOmega] (-2 \[CapitalLambda]+t \[CapitalLambda]^2+t \[CapitalOmega]^2))+n^3 \[Mu]0^3 (p3^2 (\[CapitalLambda]+I \[CapitalOmega])^2 (I \[CapitalLambda]+\[CapitalOmega])+p1^2 \[CapitalLambda] \[CapitalOmega] (-2 \[CapitalLambda]+t \[CapitalLambda]^2+t \[CapitalOmega]^2))+\[CapitalLambda] \[CapitalOmega] (I \[CapitalLambda]+\[CapitalOmega]) (I p3^2 (\[CapitalLambda]^3+3 \[CapitalLambda] \[CapitalOmega]^2+2 I \[CapitalOmega]^3)+p1^2 (-\[CapitalLambda]^2 \[CapitalOmega]+\[CapitalOmega]^3+\[CapitalLambda]^3 (-I+t \[CapitalOmega])+\[CapitalLambda] \[CapitalOmega]^2 (-I+t \[CapitalOmega])))+n \[Mu]0 (p3^2 (\[CapitalLambda]+I \[CapitalOmega])^2 (I \[CapitalLambda]^3+5 \[CapitalLambda]^2 \[CapitalOmega]-6 I \[CapitalLambda] \[CapitalOmega]^2-2 \[CapitalOmega]^3)+p1^2 \[CapitalLambda] \[CapitalOmega] (t \[CapitalLambda]^4+5 I \[CapitalLambda]^2 \[CapitalOmega]+\[CapitalLambda]^3 (-3-3 I t \[CapitalOmega])+\[CapitalLambda] \[CapitalOmega]^2 (1-3 I t \[CapitalOmega])-\[CapitalOmega]^3 (I+t \[CapitalOmega])))))/(\[CapitalLambda] (\[CapitalLambda]-n \[Mu]0) (\[CapitalLambda]-n \[Mu]0-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega])^2 (I \[CapitalLambda]+\[CapitalOmega])^2 (-I n \[Mu]0+\[CapitalOmega])^2)-(2 E^(t (\[CapitalLambda]+2 I \[CapitalOmega])) \[CapitalOmega] (-n^6 p1^2 t \[CapitalLambda] \[Mu]0^6-n^5 p1^2 t \[CapitalLambda] \[Mu]0^5 (\[CapitalLambda]-I \[CapitalOmega])+n p1^2 t \[CapitalLambda]^3 \[Mu]0 (\[CapitalLambda]-I \[CapitalOmega]) \[CapitalOmega]^2+p3^2 \[CapitalLambda]^2 \[CapitalOmega]^2 (\[CapitalLambda]^2+\[CapitalOmega]^2)+n^3 p1^2 \[CapitalLambda] \[Mu]0^3 (\[CapitalLambda]-I \[CapitalOmega]) (2 \[CapitalLambda]+t \[CapitalLambda]^2+\[CapitalOmega] (2 I-t \[CapitalOmega]))-n^4 \[Mu]0^4 (p1^2 t \[CapitalLambda] (-\[CapitalLambda]^2+\[CapitalOmega]^2)+p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2))+n^2 \[Mu]0^2 (p3^2 (\[CapitalLambda]^4-\[CapitalOmega]^4)+p1^2 \[CapitalLambda] (2 \[CapitalLambda]^3+2 \[CapitalLambda] \[CapitalOmega]^2-2 I \[CapitalOmega]^3+\[CapitalLambda]^2 \[CapitalOmega] (-2 I+t \[CapitalOmega])))))/(\[CapitalLambda] (\[CapitalLambda]-n \[Mu]0) (\[CapitalLambda]+n \[Mu]0) (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+n \[Mu]0-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega]) (-I n \[Mu]0+\[CapitalOmega]) (I n \[Mu]0+\[CapitalOmega])^2)+(E^(n t \[Mu]0+2 I t \[CapitalOmega]) (2 p3^2 \[CapitalLambda]^2 (\[CapitalLambda]+I \[CapitalOmega])^2 \[CapitalOmega]^2 (2 I \[CapitalLambda]^2+3 \[CapitalLambda] \[CapitalOmega]-I \[CapitalOmega]^2)+n^3 \[Mu]0^3 (2 p3^2 (\[CapitalLambda]+I \[CapitalOmega])^2 (I \[CapitalLambda]^3+2 I \[CapitalLambda] \[CapitalOmega]^2+\[CapitalOmega]^3)+p1^2 \[CapitalLambda] (2 \[CapitalLambda]-I \[CapitalOmega]) \[CapitalOmega] (4 t \[CapitalLambda]^3-I t \[CapitalOmega]^3+\[CapitalLambda]^2 (-6+3 I t \[CapitalOmega])))+n^2 \[CapitalLambda] \[Mu]0^2 (-2 I p3^2 (\[CapitalLambda]-I \[CapitalOmega]) (\[CapitalLambda]+I \[CapitalOmega])^2 \[CapitalOmega]^2-p1^2 (2 \[CapitalLambda]-I \[CapitalOmega]) (-2 I \[CapitalOmega]^4+4 \[CapitalLambda] \[CapitalOmega]^3 (1-I t \[CapitalOmega])+\[CapitalLambda]^4 (-I+t \[CapitalOmega])-\[CapitalLambda]^2 \[CapitalOmega]^2 (I+3 t \[CapitalOmega])))+n^4 \[Mu]0^4 (2 I p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2)^2+p1^2 \[CapitalLambda] (2 \[CapitalLambda]-I \[CapitalOmega]) (4 I \[CapitalLambda] \[CapitalOmega] (I+t \[CapitalOmega])+\[CapitalOmega]^2 (I+t \[CapitalOmega])+\[CapitalLambda]^2 (-I+5 t \[CapitalOmega])))+n \[CapitalLambda] \[Mu]0 \[CapitalOmega] (2 p3^2 (\[CapitalLambda]+I \[CapitalOmega])^2 (2 \[CapitalLambda]^3-2 I \[CapitalLambda]^2 \[CapitalOmega]+\[CapitalLambda] \[CapitalOmega]^2-I \[CapitalOmega]^3)+p1^2 \[CapitalLambda]^2 \[CapitalOmega] (2 I \[CapitalLambda]+\[CapitalOmega]) (6 I \[CapitalOmega]+t (\[CapitalLambda]^2-4 I \[CapitalLambda] \[CapitalOmega]+5 \[CapitalOmega]^2)))))/(n \[CapitalLambda] \[Mu]0 (\[CapitalLambda]+n \[Mu]0) (n \[Mu]0-I \[CapitalOmega]) (n \[Mu]0+I \[CapitalOmega]) (2 I \[CapitalLambda]+\[CapitalOmega]) (\[CapitalLambda]^2+\[CapitalOmega]^2)^2)+1/(n \[CapitalLambda] \[Mu]0 (\[CapitalLambda]-I \[CapitalOmega])^2 (-I \[CapitalLambda]+\[CapitalOmega])^2 (I n \[Mu]0+\[CapitalOmega])^2) E^(n t \[Mu]0) (2 p3^2 \[CapitalLambda] (\[CapitalLambda]-I \[CapitalOmega])^2 (\[CapitalLambda]+I \[CapitalOmega]) \[CapitalOmega]^2+n^2 \[Mu]0^2 (-2 p3^2 (\[CapitalLambda]^4+5 I \[CapitalLambda]^3 \[CapitalOmega]+3 \[CapitalLambda]^2 \[CapitalOmega]^2+5 I \[CapitalLambda] \[CapitalOmega]^3+2 \[CapitalOmega]^4)+p1^2 \[CapitalLambda] (-9 t \[CapitalLambda]^2 \[CapitalOmega]^2+\[CapitalOmega]^3 (2 I-t \[CapitalOmega])+\[CapitalLambda]^3 (-1+I t \[CapitalOmega])+9 \[CapitalLambda] \[CapitalOmega]^2 (1+I t \[CapitalOmega])))+n^3 \[Mu]0^3 (2 p3^2 (3 \[CapitalLambda]^3-I \[CapitalLambda]^2 \[CapitalOmega]+3 \[CapitalLambda] \[CapitalOmega]^2-I \[CapitalOmega]^3)+p1^2 \[CapitalLambda] (\[CapitalOmega]^2 (-1-I t \[CapitalOmega])+\[CapitalLambda]^2 (1-5 I t \[CapitalOmega])-4 \[CapitalLambda] \[CapitalOmega] (-I+t \[CapitalOmega])))+n \[Mu]0 \[CapitalOmega] (2 p3^2 (\[CapitalLambda]+I \[CapitalOmega])^2 (2 I \[CapitalLambda]^2+3 \[CapitalLambda] \[CapitalOmega]-I \[CapitalOmega]^2)+p1^2 \[CapitalLambda]^2 \[CapitalOmega] (-6 I \[CapitalOmega]+t (\[CapitalLambda]^2+4 I \[CapitalLambda] \[CapitalOmega]+5 \[CapitalOmega]^2)))));


Bz4GenHDrude = 1/(\[Beta] (\[CapitalLambda]^2+\[CapitalOmega]^2)^3 (4 \[CapitalLambda]^2+\[CapitalOmega]^2)) 2 p1^2 \[Gamma]^2 \[CapitalLambda] \[CapitalOmega] (4 \[Pi]^2 \[CapitalOmega]^2 (2 p1^2 \[CapitalLambda]^2 (4 \[CapitalLambda]^2+\[CapitalOmega]^2)+p3^2 (-5 \[CapitalLambda]^4-4 \[CapitalLambda]^2 \[CapitalOmega]^2+\[CapitalOmega]^4))+4 \[Pi] \[Beta] \[CapitalLambda]^3 (6 p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2)^2+p1^2 (\[CapitalLambda]^2-2 \[CapitalOmega]^2) (4 \[CapitalLambda]^2+\[CapitalOmega]^2)) PolyGamma[0,1+(\[Beta] \[CapitalLambda])/(2 \[Pi])]-2 p3^2 \[Pi] \[Beta] \[CapitalLambda] (\[CapitalLambda]-I \[CapitalOmega])^2 (\[CapitalLambda]+I \[CapitalOmega])^3 (2 \[CapitalLambda]+I \[CapitalOmega]) PolyGamma[0,1+(\[Beta] (\[CapitalLambda]-I \[CapitalOmega]))/(2 \[Pi])]+\[Beta] \[CapitalLambda] (2 \[CapitalLambda]-I \[CapitalOmega]) (-2 p3^2 \[Pi] (\[CapitalLambda]-I \[CapitalOmega])^3 (\[CapitalLambda]+I \[CapitalOmega])^2 PolyGamma[0,1+(\[Beta] (\[CapitalLambda]+I \[CapitalOmega]))/(2 \[Pi])]-(2 \[CapitalLambda]+I \[CapitalOmega]) (2 \[Pi] (p1^2 \[CapitalLambda]^2 (\[CapitalLambda]^2-I \[CapitalLambda] \[CapitalOmega]-2 \[CapitalOmega]^2)+p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2)^2) PolyGamma[0,1-(I \[Beta] \[CapitalOmega])/(2 \[Pi])]+2 \[Pi] (p1^2 \[CapitalLambda]^2 (\[CapitalLambda]^2+I \[CapitalLambda] \[CapitalOmega]-2 \[CapitalOmega]^2)+p3^2 (\[CapitalLambda]^2+\[CapitalOmega]^2)^2) PolyGamma[0,1+(I \[Beta] \[CapitalOmega])/(2 \[Pi])]-I p1^2 \[Beta] \[CapitalLambda]^2 \[CapitalOmega] (\[CapitalLambda]^2+\[CapitalOmega]^2) (PolyGamma[1,1-(I \[Beta] \[CapitalOmega])/(2 \[Pi])]-PolyGamma[1,1+(I \[Beta] \[CapitalOmega])/(2 \[Pi])]))));


Tcl2drude= {{0,0,0,0},{-((\[Pi] \[Gamma] \[CapitalLambda]^2 \[CapitalOmega] Sin[2 \[Theta]])/(\[CapitalLambda]^2+\[CapitalOmega]^2)),-((4 \[Pi] \[Gamma] Cos[\[Theta]]^2)/\[Beta]),0,-((4 \[Pi]^2 \[Gamma] \[CapitalLambda]^2 \[CapitalOmega] Cos[\[Theta]] Coth[(\[Beta] \[CapitalOmega])/2] Sin[\[Theta]])/(\[Beta] ((2 \[Pi] \[CapitalLambda]^2)/\[Beta]+(2 \[Pi] \[CapitalOmega]^2)/\[Beta])))},{-((\[Pi] \[Gamma] \[CapitalLambda] \[CapitalOmega]^2 Sin[2 \[Theta]])/(\[CapitalLambda]^2+\[CapitalOmega]^2)),(2 \[Gamma] \[CapitalLambda] \[CapitalOmega] ((2 \[Pi])/\[Beta]-2 \[CapitalLambda] PolyGamma[0,(\[Beta] ((2 \[Pi])/\[Beta]+\[CapitalLambda]))/(2 \[Pi])]+\[CapitalLambda] PolyGamma[0,1-(I \[Beta] \[CapitalOmega])/(2 \[Pi])]+\[CapitalLambda] PolyGamma[0,1+(I \[Beta] \[CapitalOmega])/(2 \[Pi])]) Sin[\[Theta]]^2)/(\[CapitalLambda]^2+\[CapitalOmega]^2),-((4 \[Pi] \[Gamma] Cos[\[Theta]]^2)/\[Beta])-(2 \[Pi] \[Gamma] \[CapitalLambda]^2 \[CapitalOmega] Coth[(\[Beta] \[CapitalOmega])/2] Sin[\[Theta]]^2)/(\[CapitalLambda]^2+\[CapitalOmega]^2),-((\[Gamma] \[CapitalLambda] \[CapitalOmega] ((2 \[Pi])/\[Beta]-2 \[CapitalLambda] PolyGamma[0,(\[Beta] ((2 \[Pi])/\[Beta]+\[CapitalLambda]))/(2 \[Pi])]+\[CapitalLambda] PolyGamma[0,1-(I \[Beta] \[CapitalOmega])/(2 \[Pi])]+\[CapitalLambda] PolyGamma[0,1+(I \[Beta] \[CapitalOmega])/(2 \[Pi])]) Sin[2 \[Theta]])/(\[CapitalLambda]^2+\[CapitalOmega]^2))},{-((2 \[Pi] \[Gamma] \[CapitalLambda]^2 \[CapitalOmega] Sin[\[Theta]]^2)/(\[CapitalLambda]^2+\[CapitalOmega]^2)),-((4 \[Pi] \[Gamma] Cos[\[Theta]] Sin[\[Theta]])/\[Beta]),0,-((2 \[Pi] \[Gamma] \[CapitalLambda]^2 \[CapitalOmega] Coth[(\[Beta] \[CapitalOmega])/2] Sin[\[Theta]]^2)/(\[CapitalLambda]^2+\[CapitalOmega]^2))}};


==> anc/spin-boson-tcl4/GeneralTCL2NM.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*GeneralTCL2NM*)


start = AbsoluteTime[];



Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]


LoadVar[TCL4Generator]
LoadVar[TCL2Generator]


GammaNumVal       = 0.01;
(*LambdaNumVal      = 0.5;*)
\[CapitalOmega]Val = 1.6;
(*BetaNumVal        = 2;*)

\[Theta]NumVal = N[\[Pi]/2,16];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];


(*
GammaNumVal    = RandomReal[{0.005, 0.05}];
LambdaNumVal     = RandomReal[{0.5, 1}];
\[CapitalOmega]Val = RandomReal[{0.5, 1}];
BetaNumVal       = RandomReal[{0.5, 1}];
p1NumVal         = RandomReal[{0.5, 1}];
p3NumVal         = 0;
*)


NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[Gamma] -> GammaNumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};



modifyMatrix[A_?MatrixQ, c_] := Module[{B = A},
  B[[2, All]] = c\[ThinSpace]B[[4, All]];
  B
];


Get["TCL4SpinBosonFunctions.wl"]



(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
(* 2.  NumericalIntegralTCL with auto\[Hyphen]double detection                  *)
(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
ClearAll[NumericalIntegralTCL];
NumericalIntegralTCL[gen : {_List ..}, lambdaVal_, TVal_] := Module[
  {t, nTerms, cons, single, dbl, total},
  (* 1) substitute numerical values *)
  t      = Map[NumReplace, gen, {2}] //. {\[CapitalLambda] -> lambdaVal, \[Beta] -> 1/TVal};
  
  (* 2) inspect how many slots each entry has *)
  nTerms = Length@t[[1, 1]];
  (* 3) constant and single always present *)
  cons   = t[[All, All, 1]];
  single = Map[ContourIntegralBetter[#, lambdaVal, 1/TVal] & , t[[All, All, 2]], {2}];
  (* 4) only do double if there are at least 4 elements *)
  If[nTerms >= 4,
    dbl   = Map[DoubleContourIntegralBetter[#, lambdaVal, 1/TVal] &, t[[All, All, 3]], {2}];
    total = cons + single + dbl,
    (* else skip double *)
    dbl   = ConstantArray[0, Dimensions[cons]];
    total = cons + single
  ];
  (* 5) return an Association *)
  <|
    "Const"  -> cons,
    "Single" -> single,
    "Double" -> dbl,
    "Total"  -> total
  |>
];




L0gen={{0,0,0,0},{0,0,-\[CapitalOmega],0},{0,\[CapitalOmega],0,0},{0,0,0,0}}/.{\[CapitalOmega]->\[CapitalOmega]Val};


(* Density matrix definition*)
den[{x_,y_,z_}]:=0.5 (IdentityMatrix[2]+x PauliMatrix[1]+y PauliMatrix[2]+z PauliMatrix[3])


(*trace distance definition*)
trdist[{x1_,y1_,z1_},{x2_,y2_,z2_}]:= 0.5 *Re[ Sqrt[(x1 - x2)^2 + (y1 - y2)^2 + (z1 - z2)^2]];


(* parametrising the arbitrary state on the bloch sphere*)
xcomp[u_,v_]:=Cos[2Pi u]Sin[ArcCos[2 v-1]]
ycomp[u_,v_]:=Sin[2Pi u]Sin[ArcCos[2v-1]]
zcomp[v_]:=Cos[ArcCos[2v-1]]


(*Antipodal state for given state *)
xcompa[u_,v_]:=Cos[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
ycompa[u_,v_]:=Sin[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
zcompa[v_]:=Cos[Pi-ArcCos[-1+2 v]]


StateDt=0.125;


computeN[lambdaVal_,TVal_]:=Module[{gen2, TCL2Final,Ltotalff,map,vec,vec1,allTrace,backflowIntegrals,maxBackflow,tmin,tmax,
dt,tvals,evolved,evolved1,x,y,z,x1,y1,z1,LtotalModified},
(*Parameter setup*)

(*Process generator matrix*)

gen2      = NumericalIntegralTCL[TCL2Generator, lambdaVal, TVal ];
TCL2Final = gen2["Total"];



(*Combine matrices*)LtotalModified = L0gen + TCL2Final ;
Ltotalff = N[LtotalModified];

(*Time evolution setup*)
tmin=0;tmax=500;dt=0.1;
tvals=Range[tmin,tmax,dt];
map[t_]:=MatrixExp[Ltotalff*t];
(*State vectors*)
vec={{1},{xcomp[u,v]},{ycomp[u,v]},{zcomp[v]}};
vec1={{1},{xcomp[u1,v1]},{ycomp[u1,v1]},{zcomp[v1]}};
(*Trace distance calculation*)allTrace=Table[evolved=map[t] . vec;

evolved1=map[t] . vec1;
{x,y,z}=Flatten[evolved[[2;;4]]];
{x1,y1,z1}=Flatten[evolved1[[2;;4]]];
trdist[{x,y,z},{x1,y1,z1}],{u,0,1,StateDt},{v,0,1,StateDt},{u1,0,1,StateDt},{v1,0,1,StateDt},{t,tvals}];
(*Backflow analysis*)
backflowIntegrals=Table[traceSeries=allTrace[[i,j,i1,j1]];
derivatives=Differences[traceSeries]/dt;
derivatives=Join[derivatives,{0}];
positives=Select[derivatives,#>0&];
Total[positives]*dt,{i,Length[allTrace]},{j,Length[allTrace[[1]]]},{i1,Length[allTrace]},{j1,Length[allTrace[[1]]]}];
maxBackflow=Max[Flatten[backflowIntegrals]];
maxBackflow]




(*Parameter ranges*)
lambdaList=Range[0.6,8,0.2]; 
temperatureList=Range[0.6,8,0.2]; 


dataNsimpletcl2=ParallelTable[computeN[\[CapitalLambda],T],{T,temperatureList},{\[CapitalLambda],lambdaList},Method->"CoarsestGrained"]


dataNsimpletcl2r=dataNsimpletcl2[[Reverse[Range[Dimensions[dataNsimpletcl2][[1]]]],All]];


figtcl2=ListDensityPlot[Log10[dataNsimpletcl2 + 10^-8],
  FrameLabel -> {"\[CapitalLambda]", "T"},
  ColorFunction -> "Rainbow", (* or "TemperatureMap", "SunsetColors", etc. *)
  PlotLegends -> Automatic,
  DataRange -> {
    MinMax[lambdaList], (* X-axis range *)
    MinMax[temperatureList] (* Y-axis range *)
  },PlotRange->Full
]





reversedTemperatureList = Reverse[temperatureList];


MatrixPlot[dataNsimpletcl2r + 10^-6,
  FrameLabel -> {"T", "\[CapitalLambda]"},
  ColorFunction -> "TemperatureMap",
  PlotLegends -> Automatic,FrameTicks -> {
    {Thread[{Range@Length@reversedTemperatureList, reversedTemperatureList}], None},
    {Thread[{Range@Length@lambdaList, lambdaList}], None}
  }
]


(*Save["datasimpletcl2_gamma01_thetapi2_modifiedtcl2_4096.mx",dataNsimpletcl2]*)


end = AbsoluteTime[];



executionTime = end - start


==> anc/spin-boson-tcl4/GeneralTCL4NM.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*GeneralTCL4NM*)


start = AbsoluteTime[];



Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]


LoadVar[TCL4Generator]

LoadVar[TCL2Generator]


GammaNumVal       = 0.01;
(*LambdaNumVal      = 0.5;*)
\[CapitalOmega]Val = 1.6;
(*BetaNumVal        = 2;*)

\[Theta]NumVal = N[\[Pi]/2,16];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];


(*
GammaNumVal    = RandomReal[{0.005, 0.05}];
LambdaNumVal     = RandomReal[{0.5, 1}];
\[CapitalOmega]Val = RandomReal[{0.5, 1}];
BetaNumVal       = RandomReal[{0.5, 1}];
p1NumVal         = RandomReal[{0.5, 1}];
p3NumVal         = 0;
*)


NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[Gamma] -> GammaNumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};



modifyMatrix[A_?MatrixQ, c_] := Module[{B = A},
  B[[2, All]] = c\[ThinSpace]B[[4, All]];
  B
];


Get["TCL4SpinBosonFunctions.wl"]



(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
(* 2.  NumericalIntegralTCL with auto\[Hyphen]double detection                  *)
(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
ClearAll[NumericalIntegralTCL];
NumericalIntegralTCL[gen : {_List ..}, lambdaVal_, TVal_] := Module[
  {t, nTerms, cons, single, dbl, total},
  (* 1) substitute numerical values *)
  t      = Map[NumReplace, gen, {2}] //. {\[CapitalLambda] -> lambdaVal, \[Beta] -> 1/TVal};
  
  (* 2) inspect how many slots each entry has *)
  nTerms = Length@t[[1, 1]];
  (* 3) constant and single always present *)
  cons   = t[[All, All, 1]];
  single = Map[ContourIntegralBetter[#, lambdaVal, 1/TVal] & , t[[All, All, 2]], {2}];
  (* 4) only do double if there are at least 4 elements *)
  If[nTerms >= 4,
    dbl   = Map[DoubleContourIntegralBetter[#, lambdaVal, 1/TVal] &, t[[All, All, 3]], {2}];
    total = cons + single + dbl,
    (* else skip double *)
    dbl   = ConstantArray[0, Dimensions[cons]];
    total = cons + single
  ];
  (* 5) return an Association *)
  <|
    "Const"  -> cons,
    "Single" -> single,
    "Double" -> dbl,
    "Total"  -> total
  |>
];




L0gen={{0,0,0,0},{0,0,-\[CapitalOmega],0},{0,\[CapitalOmega],0,0},{0,0,0,0}}/.{\[CapitalOmega]->\[CapitalOmega]Val};


(* Density matrix definition*)
den[{x_,y_,z_}]:=0.5 (IdentityMatrix[2]+x PauliMatrix[1]+y PauliMatrix[2]+z PauliMatrix[3])


(*trace distance definition*)
trdist[{x1_,y1_,z1_},{x2_,y2_,z2_}]:= 0.5 *Re[Sqrt[(x1 - x2)^2 + (y1 - y2)^2 + (z1 - z2)^2]];


(* parametrising the arbitrary state on the bloch sphere*)
xcomp[u_,v_]:=Cos[2Pi u]Sin[ArcCos[2 v-1]]
ycomp[u_,v_]:=Sin[2Pi u]Sin[ArcCos[2v-1]]
zcomp[v_]:=Cos[ArcCos[2v-1]]


(*Antipodal state for given state *)
xcompa[u_,v_]:=Cos[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
ycompa[u_,v_]:=Sin[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
zcompa[v_]:=Cos[Pi-ArcCos[-1+2 v]]


StateDt = 0.125


computeN[lambdaVal_,TVal_]:=Module[{gen2, TCL2Final,Ltotalff,map,vec,vec1,allTrace,backflowIntegrals,maxBackflow,tmin,tmax,
dt,tvals,evolved,evolved1,x,y,z,x1,y1,z1,GammaNumVal,LambdaNumVal,OmegaVal,BetaNumVal,ThetaNumVal,gen4,raw4,TCL4GenFinal,LtotalModified},
(*Parameter setup*)

(*Process generator matrix*)

gen4=NumericalIntegralTCL[TCL4Generator, lambdaVal, TVal];
raw4=gen4["Total"];

TCL4GenFinal=modifyMatrix[raw4, p3NumVal/p1NumVal];


gen2      = NumericalIntegralTCL[TCL2Generator, lambdaVal, TVal ];
TCL2Final = gen2["Total"];



(*Combine matrices*)LtotalModified = L0gen + TCL2Final + TCL4GenFinal;
Ltotalff = N[LtotalModified];

(*Time evolution setup*)
tmin=0;tmax=500;dt=0.1;
tvals=Range[tmin,tmax,dt];
map[t_]:=MatrixExp[Ltotalff*t];
(*State vectors*)
vec={{1},{xcomp[u,v]},{ycomp[u,v]},{zcomp[v]}};
vec1={{1},{xcomp[u1,v1]},{ycomp[u1,v1]},{zcomp[v1]}};
(*Trace distance calculation*)allTrace=Table[evolved=map[t] . vec;

evolved1=map[t] . vec1;
{x,y,z}=Flatten[evolved[[2;;4]]];
{x1,y1,z1}=Flatten[evolved1[[2;;4]]];
trdist[{x,y,z},{x1,y1,z1}],{u,0,1,StateDt},{v,0,1,StateDt},{u1,0,1,StateDt},{v1,0,1,StateDt},{t,tvals}];
(*Backflow analysis*)
backflowIntegrals=Table[traceSeries=allTrace[[i,j,i1, j1]];
derivatives=Differences[traceSeries]/dt;
derivatives=Join[derivatives,{0}];
positives=Select[derivatives,#>0&];
Total[positives]*dt,{i,Length[allTrace]},{j,Length[allTrace[[1]]]},{i1,Length[allTrace]},{j1,Length[allTrace[[1]]]}];
maxBackflow=Max[Flatten[backflowIntegrals]];
maxBackflow]
 



(* ::Chapter:: *)
(*Calc*)


(*Parameter ranges*)
lambdaList=Range[0.6,8,0.2]; 
temperatureList=Range[0.6,8,0.2];


datasimpletc4=ParallelTable[computeN[\[CapitalLambda],T],{T,temperatureList},{\[CapitalLambda],lambdaList}]


datasimpletcl4r=datasimpletc4[[Reverse[Range[Dimensions[datasimpletc4][[1]]]],All]];



(*Save["datasimpletcl4_gamma01_thetapi2_modifiedtcl4_4096.mx",datasimpletc4]*)


figtcl4=ListDensityPlot[Log10[datasimpletc4 + 10^-8],
  FrameLabel -> {"\[CapitalLambda]", "T"},
  ColorFunction -> "Rainbow", (* or "TemperatureMap", "SunsetColors", etc. *)
  PlotLegends -> Automatic,
  DataRange -> {
    MinMax[lambdaList], (* X-axis range *)
    MinMax[temperatureList] (* Y-axis range *)
  },PlotRange->Full
]


end = AbsoluteTime[];



executionTime = end - start


Max[datasimpletc4]


computeN[1,5]






==> anc/spin-boson-tcl4/LICENSE <==
MIT License

Copyright (c) 2025 prem314

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/spin-boson-tcl4/MathFuncMathematica.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*MathFuncMathematica*)


(*
(* Define the first function using Limit *)
RsiduO1Limit[expr_, z_, c_,n_] := 1/Factorial[n-1] Limit[D[Simplify[(z - c)^n expr],{z,n-1}], z -> c]

(* Define the second function using direct substitution.
This one comes handy when you have symbolic function and
mathematica is afraid to set the limit for the argument
of the function through direct substitution. *)
RsiduO1Direct[expr_, z_, c_,n_] := 1/Factorial[n-1] D[Simplify[(z - c)^n expr],{z,n-1}] /. z -> c

(* Define the combined function *)
RsiduO1[expr_, z_, c_, n_:1] := Module[{result},
  
  (* Attempt to evaluate using RsiduO1 *)
  result = Quiet[RsiduO1Limit[expr, z, c, n]];
  
  (* Check if the result still contains Limit, indicating it wasn't evaluated *)
  If[FreeQ[result, Limit],
    (* If Limit was successful, return the result *)
    result,
    
    (* If Limit wasn't successful, use RsiduO1Direct and print a warning *)
    (
      Print["Warning: Limit did not evaluate. Using direct evaluation."];
      RsiduO1Direct[expr, z, c , n]
    )
  ]
]

Rsidu[expr_, z_, PoleList_, n_: 1] := 
  Total[ParallelMap[RsiduO1[expr, z, #, n] &, PoleList]]
*)

Rsidu[expr_, z_, PoleList_, assumptions_: {}] := Module[{UniquePoleList},
    UniquePoleList = DeleteDuplicates[PoleList];
    Total[ParallelMap[
      Residue[expr, {z, #}, Assumptions-> assumptions] &,
      UniquePoleList
    ]]
]


  
O2Res[expr_, z_, PoleList_] := Total[ParallelMap[Residue[(z-#) expr, {z, #}] &, DeleteDuplicates[PoleList]]]


(* ::Text:: *)
(*https://en.wikipedia.org/wiki/Residue_(complex_analysis)#Limit_formula_for_higher-order_poles*)


Wiki[Contour]


ToScientificForm[number_] := ScientificForm[N[number]]


(* ::Chapter:: *)
(*TrignometricFunctions*)


(* Reduces product of trig functions into trig function*)
TrigFactorCollect = {Cos[a_]Cos[b_]:> 1/2 (Cos[a+b]+Cos[a-b]), Cos[a_]Sin[b_]:> 1/2 (Sin[a+b]-Sin[a-b]),Sin[a_]Sin[b_]:>1/2 (Cos[a-b]-Cos[a+b]), 
Sin[a_]^2 :>1/2 (1 - Cos[2 a]), Cos[a_]^2:> 1/2 (Cos[2 a] + 1)};


==> anc/spin-boson-tcl4/MyFunctions.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*MyFunctions*)


(*\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]*)
(*  Check\:2011pointed evaluator that works for ANY array rank and ANY Map level *)
(*\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]*)

SetAttributes[ArrayEvalCheckpoint, HoldAll];   (* keep the output symbol unevaluated *)

ArrayEvalCheckpoint[f_, arr_, sym_Symbol, level_Integer : 1] := Module[
  {file, todo, tag},
  
  (* Where to store the checkpoint (one file per output symbol) *)
  file = FileNameJoin @ {NotebookDirectory[], SymbolName[Unevaluated[sym]] <> ".mx"};
  
  (* 1 \:25ba  Load previous run, or create a fresh \[OpenCurlyDoubleQuote]Null skeleton\[CloseCurlyDoubleQuote] on first use *)
  If[FileExistsQ[file],
    Get[file];
    Print["\[RightArrow] loaded \[OpenCurlyDoubleQuote]", SymbolName[Unevaluated[sym]], "\[CloseCurlyDoubleQuote] from ", file],
    sym = Map[Null &, arr, {level}];
    Print["\[RightArrow] initialized \[OpenCurlyDoubleQuote]", SymbolName[Unevaluated[sym]], "\[CloseCurlyDoubleQuote] with Nulls at level ", level]
  ];
  
  (* 2 \:25ba  Positions at the requested level (Heads\[RightArrow]False = ignore List heads) *)
  todo = Position[arr, _, {level}, Heads -> False];
  
  (* 3 \:25ba  Walk over those positions; only compute if still Null *)
  Do[
    If[Extract[sym, pos] === Null,
      Print["  \[Bullet] computing at position ", pos];
      sym = ReplacePart[sym, pos -> f[Extract[arr, pos]]];
      DumpSave[file, sym];
      Print["    \[Dash] progress saved"]
    ],
    {pos, todo}
  ];
  
  Print["\:2714 finished \[Dash] \[OpenCurlyDoubleQuote]", SymbolName[Unevaluated[sym]], "\[CloseCurlyDoubleQuote] is now up\:2011to\:2011date."]
]



ParallelMapFinest[f_,expr_] := ParallelMap[f,expr, Length[Dimensions[expr]]]
MapFinest[f_,expr_] := Map[f,expr, Length[Dimensions[expr]]]


(* --- Start of DumpVar Definition --- *)

(* Clear any previous definitions and attributes for DumpVar to ensure a clean setup *)
ClearAll[DumpVar];

(* Define any messages DumpVar might use *)
DumpVar::novalue = "Symbol `1` has no value to dump.";
DumpVar::invalidarg = "Argument `1` to DumpVar is not a symbol or a string name.";

(* Set HoldFirst attribute for DumpVar. This is beneficial when symbols are passed directly,
   allowing SymbolName[Unevaluated[var]] to get the name without evaluating the symbol.
   It does not negatively affect the string case, as strings evaluate to themselves. *)
SetAttributes[DumpVar, HoldFirst];

(* Definition for when DumpVar is called with a STRING (the variable's name) *)
DumpVar[varName_String?StringQ] := Module[{path, symbolToTest},
  path = FileNameJoin[{NotebookDirectory[], varName <> ".mx"}];
  
  (* We need to get the actual symbol to check its ValueQ *)
  symbolToTest = Symbol[varName]; 
  
  If[!ValueQ[symbolToTest],
    Message[DumpVar::novalue, varName];
    Return[$Failed];
  ];
  
  (* DumpSave can accept the symbol's name as a string directly *)
  DumpSave[path, varName]; 
  Print["Wrote (via string name): ", varName, " \[RightArrow] ", path];
  Return[path]; (* Optionally return the path *)
];

(* Definition for when DumpVar is called with a SYMBOL directly *)
DumpVar[var_Symbol] := Module[{actualSymbolName, path},
  (* Because var is held (due to HoldFirst), Unevaluated[var] refers to the symbol itself *)
  actualSymbolName = SymbolName[Unevaluated[var]];
  path = FileNameJoin[{NotebookDirectory[], actualSymbolName <> ".mx"}];
  
  If[!ValueQ[Unevaluated[var]],
    Message[DumpVar::novalue, HoldForm[Unevaluated[var]]]; (* HoldForm for better message formatting *)
    Return[$Failed];
  ];
  
  (* DumpSave needs the symbol itself, which Unevaluated[var] provides here *)
  DumpSave[path, Unevaluated[var]];
  Print["Wrote (via symbol): ", actualSymbolName, " \[RightArrow] ", path];
  Return[path]; (* Optionally return the path *)
];

(* Optional: A catch-all definition for arguments that are neither strings nor symbols *)
DumpVar[other_] := (
  Message[DumpVar::invalidarg, HoldForm[other]];
  Return[$Failed];
);





(* --- End of DumpVar Definition --- *)
SetAttributes[LoadVar, HoldFirst];

LoadVar[var_Symbol] := Module[{path},
  
  path = FileNameJoin[{ NotebookDirectory[], SymbolName[Unevaluated[var]] <> ".mx" }];
  
  If[! FileExistsQ[path],
    Message[LoadVar::nofile, path];
    Return[$Failed];
  ];
  
  Get[path];
  Print["Loaded ", SymbolName[Unevaluated[var]], " \[LeftArrow] ", path];
];

LoadVar::nofile = "MX file `1` not found.";



HomeFolder = "/home/premkr/git/mymodule/mathematica_wiki"


AllSymbolsInExpr[expr_] := Module[{symbols},
  symbols = Union@Cases[expr, s_Symbol :> s, {0, Infinity}];
  Print[symbols];
]


CoeffTerm[expr_, coeff_, n_:1] := Coefficient[expr, coeff, n] coeff^n


(* Converts a expression into a list of its terms. Also works when there is just one term in the expression, hence the if condition*)
TermsAsList[expr_]:= If[Head[expr]===Plus, Apply[List,expr],{expr}]


SaveData[expr_]:= DumpSave[NotebookFileName[] <> ".mx", expr ]; 
SetAttributes[SaveData, HoldFirst];


ReadData[] := Module[{}, Print["Reading Data from ", NotebookFileName[] <> ".mx"];Get[NotebookFileName[] <> ".mx"]];


(* Define the commutator function *)
Commutator[A_, B_] := A . B - B . A

(* Define the anticommutator function *)
AntiCommutator[A_, B_] := A . B + B . A


ZeroCheck[expr_]:= If[Simplify[expr] == 0, Print["The result is consistent"], Print["WARNING: Something is wrong!!!"]]


Clear[randomValue]

randomValue[expr_, exemptVars_ : {}] := Module[
  {syms, varsToReplace, vals, numValue},
  
  (* Extract all unique global symbols from the expression *)
  syms = Union[
    Cases[Hold[expr], s_Symbol /; Context[s] === "Global`", {0, Infinity}]
  ];
  
  (* Determine which symbols to replace by excluding the exempt variables *)
  varsToReplace = Complement[syms, exemptVars];
  
  (* Assign random real values between 0 and 1 to the non-exempt symbols *)
  If[Length[varsToReplace] > 0,
    vals = Thread[varsToReplace -> RandomReal[{0, 1}, Length[varsToReplace]]],
    vals = {}
  ];
  
  (* Print the assigned variables and their values, if any *)
  If[varsToReplace =!= {},
    Print["Assigned Values:"];
    Do[
      Print[varsToReplace[[i]], " -> ", vals[[i, 2]]],
      {i, Length[varsToReplace]}
    ];
  ];
  
  (* Compute the numerical value with replacements *)
  numValue = N[expr /. vals];
  
  (* Return the numerical value and the list of assignments *)
  {numValue, vals}
]

(*
(* Define the expression *)
expr = a + b^2 + c*d;

(* Assign random values, exempting 'a' *)
result = randomValue[expr, {a, c}]
*)

(*
 Sample Output:
Assigned Values:
b -> 0.537
c -> 0.812
d -> 0.123

result =
{a + 0.537^2 + 0.812*0.123, {b -> 0.537, c -> 0.812, d -> 0.123}}
*)


randVal2[expr_, vals_] := Module[{syms, numValue},   
   (* Compute the numerical value *)
   numValue = N[expr /. vals];
   numValue
]

(*
expr = Sin[a] + b^2 + c*d;
randomValue[expr]
*)



(*Collects terms with same argument together*)

CollectTerms[cterm2_,f_]:= Module[{transformedExpr, collectedExpr, CollectedSinresult},
(*Define a replacement rule that replaces Sin[u_] with a new variable sin[u] *)
transformedExpr = cterm2 /. f[u_] :> f1[u];

(* Collect terms based on the new variable sin[u] and simplify each coefficient *)
collectedExpr = Collect[transformedExpr, _f1, FullSimplify];

(* Replace back the sin[u] with Sin[u] *)
CollectedSinresult = collectedExpr /. f1[u_] :> f[u];

CollectedSinresult
]


(*Collects t in the argument of f*)
collectCoefficientT[expr_, f_]:=expr/. f[arg_]:>f[FactorTerms[arg,t]];


(*swaps for each element in the ExprList*)
RepeatedSwap[cterm6_, ExprList_, \[Omega]1_, \[Omega]2_]:= Module[{e1, e2, e3, e4, x1, x2, expr},
expr = cterm6;
Do[ (Clear[e1,e2,e3,e4];
e1 = element Coefficient[expr, element];
e2 = e1 //. {\[Omega]1 -> x1, \[Omega]2 -> x2};
e3 = e2 //. {x1 -> \[Omega]2, x2 -> \[Omega]1};
e4 = expr - e1 + e3;
Print[e1, " swapped with ", e3];
Clear[expr];
expr = e4;
),{element, ExprList}
];
CollectTerms[Expand[expr],Head[First[ExprList]]]
]

VarSwap[expr_, x_, y_]:= Module[{x1, y1, e1, e2},
e1 = expr //. {x -> x1, y-> y1};
e2 = e1 //. {x1 -> y, y1 -> x};
Print[expr, " replaced with ", e2];
e2
]


(*
The following code applies the given operation to all terms that have an expression from  ExprList, one by one.
Careful that the operation is not applied twice unintentionally.
*)

ConditionalOp[cterm6_, ExprList_, OpFunction_, args___] := Module[
  {terms, newTerms},
  
  (* Split cterm6 into a list of terms if it's a sum, otherwise make it a single-element list *)
  terms = TermsAsList[cterm6];
  
  (* Process each term *)
  newTerms = Map[
    Function[term,
      (* Check if the term contains any expression from ExprList *)
      If[
        (Or @@ (Not[FreeQ[term, #]] & /@ ExprList)) || Length[ExprList] == 0,
        (
          OpFunction[term, args]
        ),
        (
          term
        )
      ]
    ],
    terms
  ];
  
  (* Recombine the terms into a single expression *)
  Total[newTerms]
]



PullFactor[expr_, factor_]:= Module[{func},
	func[expr2_]:= Simplify[expr2 /factor];
	factor ConditionalOp[expr, {}, func]
]


SelectFactorsByVariable[expr_, var_Symbol] := Module[{factors, ouput},
  (* Ensure the expression is treated as a product *)
  factors = If[Head[expr] === Times, List @@ expr, {expr}];
  
  (* Select factors that contain the specified variable *)
  ouput = Times @@ Select[factors, ! FreeQ[#, var] &];
  {ouput, Simplify[expr/ouput]}
]


(* ::Chapter:: *)
(*Latex*)


LatexRules = {t1 -> Subscript[t, 1], t2 -> Subscript[t, 2], t3 -> Subscript[t, 3], \[Omega]1 -> Subscript[\[Omega], 1],
\[Omega]2 -> Subscript[\[Omega], 2], J[x_] Coth[\[Beta] x/2]-> f[x], \[Omega][2] -> Subscript[\[Omega], 2], \[Omega][1] -> Subscript[\[Omega], 1],
p1 -> Subscript[a, 1], p3 -> Subscript[a, 3]}

Latex[expr_]:= Module[{latexExpr, TransRule},
TransRule = expr //. LatexRules;
latexExpr = TeXForm[TransRule];
CopyToClipboard[latexExpr];
TransRule // MatrixForm
]

Latex2[expr_]:= Module[{latexExpr, TransRule},
TransRule = expr //. LatexRules;
latexExpr = TeXForm[TransRule];
CopyToClipboard[latexExpr];
latexExpr
]


(*To use the following code in mathematica, select the output text, right click, copy as, plain text.*)

GenerateLaTeXMatrixElements[F_] := Module[{N, equations, elemLaTeX, result},
  
  N = Length[F]; (* Assuming F is a square matrix *)
  
  equations = Flatten[
    Table[
      elemLaTeX = ToString[Latex2[F[[i + 1, j + 1]]]];
      "\\begin{align}\n" <>
      "F_{" <> ToString[i] <> ToString[j] <> "}^{(2)} = " <> elemLaTeX <> ",\n" <>
      "\\end{align}",
      {i, 0, N - 1}, {j, 0, N - 1}
    ]
  ];
  
  result = StringRiffle[equations, "\n"];
  CopyToClipboard[result];
  result
];


GenerateLaTeXFunctionValues[func_, Factor_, N_Integer, fname_ : "f"] := 
 Module[{equations, elemLaTeX, result},
  equations = Table[
    elemLaTeX = ToString[Latex2[func[i]]];
    (* Trim leading spaces and check if the first character is not '-' *)
    If[!StringStartsQ[StringTrim[elemLaTeX], "-"],
     elemLaTeX = "+" <> elemLaTeX
    ];
    If[i == 1,
     fname <> " &= " <> ToString[Latex2[Factor]] <> "\\bigg\\{" <> elemLaTeX <> " \\notag\\\\",
     "&\\quad \\quad " <> elemLaTeX <> If[i == N, "\\bigg\\}", " \\\\"]],
    {i, 1, N}
  ];
  result = "\\begin{align}\n" <> StringRiffle[equations, "\n"] <> "\n\\end{align}";
  CopyToClipboard[result];
  result
];


==> anc/spin-boson-tcl4/O2SSCalcSpinBoson.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    551858,      13480]
NotebookOptionsPosition[    533975,      13174]
NotebookOutlinePosition[    534400,      13191]
CellTagsIndexPosition[    534357,      13188]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["O2SSCalcSpinBoson", "Title",ExpressionUUID->"1a4f31ef-7cee-4947-bcdf-171767feb1db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Get", "[", "\"\<TCL4Generator.mx\>\"", "]"}], "\n", 
 RowBox[{"Get", "[", "\"\<TCL2Generator.mx\>\"", "]"}], "\n", 
 RowBox[{"Get", "[", "\"\<TCL0Generator.mx\>\"", "]"}], "\n", 
 RowBox[{"Get", "[", "\"\<TCL4SpinBosonFunctions.wl\>\"", "]"}]}], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"89a37642-867e-4129-8cde-378fd2582686"],

Cell[BoxData[
 TemplateBox[{
  "\"FunctionWithinFunctionMathematica\"", {
   "FunctionWithinFunctionMathematica.wl", None}, 
   "FunctionWithinFunctionMathematica.wl"},
  "HyperlinkDefault"]], "Output",
 CellChangeTimes->{3.9587412342727737`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"46f8af9b-fcbe-4fb8-a067-ba4b260a9a1f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "=="}], "*)"}], 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1.", "   ", "removeIntegrals"}], "  ", "\[Dash]", "   ", 
    RowBox[{"strip", " ", "every", " ", "Integrate", " ", "wrapper"}]}], 
   "   ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "=="}], "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{"ClearAll", "[", "removeIntegrals", "]"}], "\n", 
   RowBox[{
    RowBox[{"removeIntegrals", "[", "expr_", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"expr", " ", "//.", " ", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{"integrand_", ",", " ", "spec__"}], "]"}], " ", ":>", " ", 
      "integrand"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{"recursive", " ", "//."}], "  ", "*)"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "=="}], "*)"}], 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"2.", "   ", "splitByIntegrate"}], "  ", "\[Dash]", "   ", 
     RowBox[{
      RowBox[{"build", " ", "the", " ", "2"}], "-", 
      RowBox[{"entry", " ", "list"}]}]}], "         ", "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "=="}], "*)"}], 
   "\n", 
   RowBox[{"ClearAll", "[", "splitByIntegrate", "]"}], "\n", "\n", 
   RowBox[{
    RowBox[{"splitByIntegrate", "[", "expr_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"terms", ",", " ", "noInt", ",", " ", "withInt"}], "}"}], ",", 
      "\n", "\n", "  ", 
      RowBox[{
       RowBox[{"terms", "   ", "=", " ", 
        RowBox[{"List", " ", "@@", " ", 
         RowBox[{"Expand", "[", "expr", "]"}]}]}], ";", "            ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "flatten", " ", "\[CapitalSigma]", " ", "into", " ", "a", " ", "term",
          " ", "list"}], " ", "*)"}], "\n", "\n", "  ", 
       RowBox[{"noInt", "   ", "=", "   ", 
        RowBox[{"Select", "[", 
         RowBox[{"terms", ",", "  ", 
          RowBox[{
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", " ", "Integrate"}], "]"}], " ", "&"}]}], 
         "]"}]}], ";", "                 ", 
       RowBox[{"(*", " ", "\[CapitalSigma]\:2081", " ", "*)"}], "\n", "  ", 
       RowBox[{"withInt", " ", "=", "   ", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"terms", ",", " ", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"#", ",", " ", "Integrate"}], "]"}]}], " ", "&"}]}], 
          "]"}], "       ", "//", "          ", 
         RowBox[{"(*", " ", 
          RowBox[{"\[CapitalSigma]\:2082", " ", "\[Ellipsis]"}], " ", "*)"}], 
         "\n", "              ", 
         RowBox[{"Map", "[", "removeIntegrals", "]"}]}]}], ";", 
       "                                  ", 
       RowBox[{"(*", " ", "\[Ellipsis]strip", " ", "*)"}], "\n", "\n", "  ", 
       RowBox[{"{", "\n", "    ", 
        RowBox[{
         RowBox[{
          RowBox[{"Total", "[", "noInt", "]"}], "   ", "/.", " ", 
          RowBox[{
           RowBox[{"Plus", "[", "]"}], " ", ":>", " ", "0"}]}], ",", 
         "             ", 
         RowBox[{"(*", " ", 
          RowBox[{"0", " ", "if", " ", "list", " ", "empty"}], " ", "*)"}], 
         "\n", "    ", 
         RowBox[{
          RowBox[{"Total", "[", "withInt", "]"}], " ", "/.", " ", 
          RowBox[{
           RowBox[{"Plus", "[", "]"}], " ", ":>", " ", "0"}]}]}], "\n", "  ", 
        "}"}]}]}], "\n", "]"}]}]}]}]], "Code",
 CellLabel->"In[5]:=",ExpressionUUID->"520215b1-7e24-4929-b850-bf379571ea23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Tanh", "[", "x", "]"}], ",", "x"}], "]"}], " ", "/.", " ", 
  RowBox[{"x", "->", "0"}]}]], "Code",
 CellLabel->"In[9]:=",ExpressionUUID->"3c7e7413-37d5-423a-b902-ce1fa405492b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.958741234352234*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"97fe6def-a812-47c8-910d-89df17e6134c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\n", 
   RowBox[{"SpectralDensitySymmetryProperty", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "0", "]"}], " ", "->", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "f", "]"}], "[", "0", 
        "]"}], "->", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"J", "[", "x_", "]"}], "->", " ", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"x", "/", "2"}]}], "]"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"J", "'"}], "[", "x_", "]"}], "->", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"Tanh", "[", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"x", "/", "2"}]}], "]"}]}], ",", " ", "x"}], "]"}]}]}], 
     "}"}]}], "\n", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"SpecZeroRule", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "0", "]"}], " ", "->", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "f", "]"}], "[", "0", 
        "]"}], "->", " ", "0"}]}], "}"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"TCL4IntegralFormExpr", "[", "arr_", "]"}], ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "TCL4Generator2", "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"arr", " ", "===", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", " ", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\n", 
       RowBox[{"TCL4Generator2", " ", "=", " ", 
        RowBox[{"arr", " ", "//.", " ", "SpecZeroRule"}]}], ";", "\n", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroT", " ", "=", " ", 
            RowBox[{"TCL4Generator2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
           RowBox[{"integrandExpressionSingle", " ", "=", " ", 
            RowBox[{"TCL4Generator2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", "\n", 
           RowBox[{"integrandExpressionDouble", " ", "=", " ", 
            RowBox[{"TCL4Generator2", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", "\n", "  ", 
         RowBox[{"ZeroT", " ", "+", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"integrandExpressionSingle", " ", "===", " ", "0"}], ",", 
            " ", "0", " ", ",", 
            RowBox[{"HoldForm", "[", 
             RowBox[{"Integrate", "[", 
              RowBox[{"integrandExpressionSingle", ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Omega]", ",", " ", 
                 RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], 
              "]"}], "]"}]}], "]"}], " ", "+", " ", "\n", "  ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"integrandExpressionDouble", " ", "===", " ", "0"}], ",", 
            " ", "0", " ", ",", 
            RowBox[{"HoldForm", "[", 
             RowBox[{"Integrate", "[", 
              RowBox[{"integrandExpressionDouble", ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Omega]2", ",", " ", 
                 RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}], 
               ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Omega]1", ",", " ", 
                 RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], 
              "]"}], "]"}]}], "]"}]}]}], "\n", "]"}]}]}], "\n", 
     "]"}]}]}]}]], "Code",
 CellLabel->"In[10]:=",ExpressionUUID->"a6f079b5-cb5e-48ad-89bc-da59ef1e0e78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "0", "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.958741234369781*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"e181ca61-306f-4359-82dd-2bfb8cdfb933"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"TCL0Generator", ";"}]], "Code",
 CellLabel->"In[12]:=",ExpressionUUID->"6f56c2f7-5e47-455c-98a5-3893f2ea1ba7"],

Cell[CellGroupData[{

Cell[BoxData["TCL2Generator"], "Code",
 CellLabel->"In[13]:=",ExpressionUUID->"54449caf-7ffa-4794-bdeb-b260685db582"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "0", "]"}]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "p1"}], " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", "0", 
       ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"J", "[", "0", "]"}]}], "+", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "3"], "-", 
         RowBox[{"\[Omega]", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Pi]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["p3", "2"], " ", 
           RowBox[{"f", "[", "0", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
             RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], ")"}]}],
        ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]], ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "0", "]"}]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p1", "2"]}], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", "0", 
       ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9587412343914547`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"19056d6c-95dc-4908-b4ba-5f1e2ca3cb97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L2", " ", "=", " ", 
  RowBox[{"Map", "[", 
   RowBox[{"TCL4IntegralFormExpr", ",", " ", "TCL2Generator", ",", " ", 
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Code",
 CellLabel->"In[14]:=",ExpressionUUID->"e1cb5dae-4471-4014-aff8-8bcc31e8e9bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "0", "]"}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "p1"}], " ", "p3", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "p1", " ", "p3", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"J", "[", "\[Omega]", "]"}]}], 
          RowBox[{
           SuperscriptBox["\[Omega]", "3"], "-", 
           RowBox[{"\[Omega]", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
         RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
       HoldForm], "+", 
      RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], "+", 
      TagBox[
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "\[Omega]", "]"}]}], 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]], 
         RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
       HoldForm]}], ",", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["p3", "2"], " ", 
         RowBox[{"f", "[", "0", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], "+", 
      TagBox[
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "\[Omega]", "]"}]}], 
          RowBox[{
           SuperscriptBox["\[Omega]", "2"], "-", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]], 
         RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
       HoldForm]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "0", "]"}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["p1", "2"]}], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.95874123440773*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"492124fa-2bcf-4d0d-9428-89a2c26b5fe7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L41", " ", "=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{"TCL4IntegralFormExpr", ",", " ", "TCL4Generator", ",", " ", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"L4", " ", "=", " ", 
   RowBox[{"modifyMatrix", "[", 
    RowBox[{"L41", ",", " ", 
     RowBox[{"p3", "/", "p1"}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[15]:=",ExpressionUUID->"da348d8b-0927-481d-84e0-bb5a4af46246"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L4", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}], ";"}]], "Code",
 CellLabel->"In[17]:=",ExpressionUUID->"721c4299-3a4c-4ca1-8704-217385ca2f3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", " ", "=", " ", 
  RowBox[{"TCL0Generator", " ", "+", " ", 
   RowBox[{
    RowBox[{"\[Lambda]", "^", "2"}], "  ", "L2"}], " ", "+", " ", 
   RowBox[{
    RowBox[{"\[Lambda]", "^", "4"}], " ", "L4"}]}]}]], "Code",
 CellLabel->"In[18]:=",ExpressionUUID->"f7fcfd07-1d89-497c-b547-902b80b37596"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{
                 SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
                    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], 
               "+", 
               RowBox[{
                 SuperscriptBox["\[Lambda]", "4"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    TagBox[
                    RowBox[{
                    SubsuperscriptBox["\[Integral]", 
                    RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[Omega]", " ", 
                    "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"f", "[", "0", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"],
                     " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"],
                     " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], 
                    "-", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                    "-", 
                    RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{
                    SuperscriptBox[
                    "J", "\[Prime]", MultilineFunction -> None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    "J", "\[Prime]", MultilineFunction -> None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{
                    SuperscriptBox[
                    "J", "\[Prime]", MultilineFunction -> None], "[", 
                    "\[CapitalOmega]", "]"}]}]}], ")"}]}]}], ")"}]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "3"], "-", 
                    RowBox[{"\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
                    
                    RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], HoldForm], 
                    "-", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    RowBox[{"f", "[", "0", "]"}], " ", 
                    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "+", 
                    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    "f", "\[Prime]", MultilineFunction -> None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    "f", "\[Prime]", MultilineFunction -> None], "[", 
                    "\[CapitalOmega]", "]"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    RowBox[{"f", "[", "0", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], "-", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "+", 
                    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]", MultilineFunction -> 
                    None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    "J", "\[Prime]", MultilineFunction -> None], "[", "0", 
                    "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    "J", "\[Prime]", MultilineFunction -> None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    "J", "\[Prime]", MultilineFunction -> None], "[", "0", 
                    "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    "J", "\[Prime]", MultilineFunction -> None], "[", 
                    "\[CapitalOmega]", "]"}]}]}], ")"}]}]}], ")"}]}], 
                    RowBox[{"2", " ", "\[CapitalOmega]"}]]}], ")"}]}]}], ",", 
             
             RowBox[{
               RowBox[{
                 RowBox[{"-", "2"}], " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
                 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"f", "[", "0", "]"}]}], "+", 
               RowBox[{
                 SuperscriptBox["\[Lambda]", "4"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    TagBox[
                    RowBox[{
                    SubsuperscriptBox["\[Integral]", 
                    RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["p1", "3"], " ", "p3", " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]}]]}], 
                    RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], HoldForm], 
                    "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
                   ")"}]}]}], ",", 
             RowBox[{
               SuperscriptBox["\[Lambda]", "4"], " ", 
               RowBox[{"(", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], ",", 
             RowBox[{
               RowBox[{
                 RowBox[{"-", 
                   SuperscriptBox["p1", "2"]}], " ", "\[Pi]", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}], 
               "+", 
               RowBox[{
                 SuperscriptBox["\[Lambda]", "4"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    TagBox[
                    RowBox[{
                    SubsuperscriptBox["\[Integral]", 
                    RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["p3", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], "-", 
                    
                    RowBox[{"J", "[", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    ")"}], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], 
                    ")"}]}], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "3"], "-", 
                    RowBox[{"\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
                    
                    RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], HoldForm], 
                    "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
                    RowBox[{"2", " ", "\[CapitalOmega]"}]]}], ")"}]}]}]}], 
           "}"}]}], "}"}], Short[#, 8]& ], "line" -> 18, "sessionID" -> 
   32044414460335958452, "byteCount" -> 393712, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.958741234441875*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"402ad484-7c59-4e5a-b8a3-49fad252ee70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Rho]0", "=", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0", ",", "0", ",", "x0z"}], "}"}]}], "\n", 
 RowBox[{"\[Rho]2", "=", 
  RowBox[{
   RowBox[{"\[Lambda]", "^", "2"}], " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", "x2x", ",", "x2y", ",", "x2z"}], "}"}]}]}], "\n", 
 RowBox[{"\[Rho]4", "=", 
  RowBox[{
   RowBox[{"\[Lambda]", "^", "4"}], " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", "x4x", ",", "x4y", ",", "x4z"}], "}"}]}]}]}], "Code",
 CellLabel->"In[19]:=",ExpressionUUID->"881f1a7c-f3cf-46df-808b-7157a0cc5dc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "x0z"}], "}"}]], "Output",
 CellChangeTimes->{3.9587412345045547`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"be1de35d-542e-4000-8f84-9a48c5302ca7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"x2x", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], ",", 
   RowBox[{"x2y", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], ",", 
   RowBox[{"x2z", " ", 
    SuperscriptBox["\[Lambda]", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.958741234508637*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"b2a87069-7f34-4aae-9788-7b999f3305aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"x4x", " ", 
    SuperscriptBox["\[Lambda]", "4"]}], ",", 
   RowBox[{"x4y", " ", 
    SuperscriptBox["\[Lambda]", "4"]}], ",", 
   RowBox[{"x4z", " ", 
    SuperscriptBox["\[Lambda]", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9587412345122423`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"c77bc830-f070-4a6b-8e72-6f0643e8d96c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Rho]", " ", "=", " ", 
  RowBox[{
  "\[Rho]0", " ", "+", " ", "\[Rho]2", " ", "+", " ", "\[Rho]4"}]}], "\n", 
 RowBox[{"\[Rho]", " ", "//", "MatrixForm"}]}], "Code",
 CellLabel->"In[22]:=",ExpressionUUID->"433ff7cb-c8a0-4ec9-8d69-cc4ef2f0642f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"x2x", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"x4x", " ", 
     SuperscriptBox["\[Lambda]", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"x2y", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"x4y", " ", 
     SuperscriptBox["\[Lambda]", "4"]}]}], ",", 
   RowBox[{"x0z", "+", 
    RowBox[{"x2z", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"x4z", " ", 
     SuperscriptBox["\[Lambda]", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.958741234526413*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"8e2d83e5-7b6f-4a94-868e-a5911dc6ba0d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1"},
      {
       RowBox[{
        RowBox[{"x2x", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"x4x", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}]},
      {
       RowBox[{
        RowBox[{"x2y", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"x4y", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}]},
      {
       RowBox[{"x0z", "+", 
        RowBox[{"x2z", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"x4z", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.95874123453049*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"c81d6802-62ac-4a3b-bbe0-\
13c29d4d4430"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Final", " ", "=", " ", 
   RowBox[{"L", " ", ".", " ", "\[Rho]"}]}], ";"}]], "Code",
 CellLabel->"In[24]:=",ExpressionUUID->"0908d23c-5d1c-47ac-9c11-41dc1271313a"],

Cell[CellGroupData[{

Cell["Second order calculations", "Chapter",ExpressionUUID->"6fcb68bb-dce6-4aab-a523-57da312ac134"],

Cell[CellGroupData[{

Cell["Gibbs Population", "Section",ExpressionUUID->"9aea56ef-5884-465c-ba78-89969bc4de68"],

Cell["\<\
Gibbs population result comes from the second order eigenvalue equation. We \
subsequently use it to find the second order coherences.\
\>", "Text",ExpressionUUID->"02e92818-1815-4f0f-9765-a6a951b7d514"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1", " ", "=", " ", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Final", "[", 
     RowBox[{"[", "4", "]"}], "]"}], ",", " ", "\[Lambda]", ",", " ", "2"}], 
   "]"}]}]], "Code",
 CellLabel->"In[25]:=",ExpressionUUID->"4320680c-ce07-4792-a2f6-c747fdca8bfb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["p1", "2"]}], " ", "\[Pi]", " ", "x0z", " ", 
   RowBox[{"f", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", "x0z", " ", 
   RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
   RowBox[{"J", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}]}]], "Output",
 CellChangeTimes->{3.9587412345482607`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"cbe40bc4-e748-47a4-9eb3-0312018efb4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", " ", "=", " ", 
  RowBox[{"G1", " ", "//.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"J", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"f", "[", "x_", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"J", "[", "x", "]"}], " ", 
       RowBox[{"Coth", "[", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"x", "/", "2"}]}], "]"}]}]}]}], "}"}]}]}]], "Code",
 CellLabel->"In[26]:=",ExpressionUUID->"0d06d4a8-ba6f-461c-8140-75d2cc8e5081"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", "x0z", " ", 
   RowBox[{"Coth", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}]}]], "Output",
 CellChangeTimes->{3.958741234562797*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"06611d88-439b-48af-befc-b711b4f915f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GSol", " ", "=", " ", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"G2", " ", "==", " ", "0"}], ",", " ", "x0z"}], "]"}]}]], "Code",
 CellLabel->"In[27]:=",ExpressionUUID->"d2982475-b423-4318-b70c-6bd021713527"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x0z", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9587412345803833`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"34f59f63-9aee-4faa-9f01-84e135cb73b0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sigma x coherence", "Section",ExpressionUUID->"f94d61dc-acbe-48cc-9ebd-45c6e64262a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2Dot", " ", "=", " ", 
   RowBox[{
    RowBox[{"Final", "[", 
     RowBox[{"[", "3", "]"}], "]"}], " ", "//.", " ", 
    RowBox[{"GSol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[28]:=",ExpressionUUID->"971a93ab-eb58-4a82-a86c-c54d57b96ade"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solx2Dot", " ", "=", " ", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"x2Dot", ",", " ", "\[Lambda]", ",", " ", "2"}], "]"}]}]], "Code",
 CellLabel->"In[29]:=",ExpressionUUID->"40b16fae-dcbc-4371-921e-7312806cff27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2x", " ", "\[CapitalOmega]"}], "+", 
  TagBox[
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "p1", " ", "p3", " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
     RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
   HoldForm], "+", 
  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"J", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"f", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    TagBox[
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
     HoldForm], ")"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9587412345986443`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"ad99d4a3-4497-439e-95b1-3228c602e28e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExpToTrig", "[", "Solx2Dot", "]"}]], "Code",
 CellLabel->"In[30]:=",ExpressionUUID->"aa639b2e-98a8-43db-9a86-13a6a6e4ed58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2x", " ", "\[CapitalOmega]"}], "+", 
  TagBox[
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "p1", " ", "p3", " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
     RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
   HoldForm], "+", 
  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"J", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"f", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    TagBox[
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
     HoldForm], ")"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}]], "Output",
 CellChangeTimes->{3.95874123461318*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"8db0dada-3781-4af6-88d3-723a5e29c1e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SigmaXSol", " ", "=", " ", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Solx2Dot", " ", "==", " ", "0"}], ",", " ", "x2x"}], 
   "]"}]}]], "Code",
 CellLabel->"In[31]:=",ExpressionUUID->"eb85f9e8-97c9-4243-8130-0617193554a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x2x", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       TagBox[
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "p1", " ", "p3", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], 
           RowBox[{
            SuperscriptBox["\[Omega]", "3"], "-", 
            RowBox[{"\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
        HoldForm]}], "+", 
      RowBox[{
       RowBox[{"(", 
        TagBox[
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             SuperscriptBox["\[Omega]", "2"], "-", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
         HoldForm], ")"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "p1"}], " ", "p3", " ", "\[Pi]", " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
         RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
        ")"}]}]}], "\[CapitalOmega]"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9587412346280537`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"72a8c7d1-149b-4932-be2d-a24c33344c84"]
}, Open  ]],

Cell["There is an overall \[Omega] integral here.", "Text",ExpressionUUID->"1e61422b-e748-4560-b14b-9e81411eb23d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xO2Val", " ", "=", " ", 
  RowBox[{"x2x", " ", "//.", " ", 
   RowBox[{"SigmaXSol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Code",
 CellLabel->"In[32]:=",ExpressionUUID->"428b05e8-164c-44c5-b4ca-6d7e915c65ba"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    TagBox[
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "3"], "-", 
         RowBox[{"\[Omega]", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
     HoldForm]}], "+", 
   RowBox[{
    RowBox[{"(", 
     TagBox[
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[Omega]", "]"}]}], 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
      HoldForm], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "p1"}], " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
      RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
     ")"}]}]}], "\[CapitalOmega]"]], "Output",
 CellChangeTimes->{3.958741234643087*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"d0020d80-c493-4b0f-b1b2-49b4c83a0939"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xO2Val2", " ", "=", " ", 
  RowBox[{"xO2Val", " ", "//.", " ", 
   RowBox[{
    RowBox[{"f", "[", "x_", "]"}], " ", "->", " ", 
    RowBox[{
     RowBox[{"J", "[", "x", "]"}], " ", 
     RowBox[{"Coth", "[", 
      RowBox[{"\[Beta]", " ", 
       RowBox[{"x", "/", "2"}]}], "]"}]}]}]}]}]], "Code",
 CellLabel->"In[33]:=",ExpressionUUID->"9b4395bd-c138-40ba-8f6f-dd51181ee096"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    TagBox[
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "3"], "-", 
         RowBox[{"\[Omega]", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
     HoldForm]}], "+", 
   RowBox[{
    RowBox[{"(", 
     TagBox[
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Coth", "[", 
             FractionBox[
              RowBox[{"\[Omega]", " ", "\[Beta]"}], "2"], "]"}], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
      HoldForm], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
  "\[CapitalOmega]"]], "Output",
 CellChangeTimes->{3.9587412346574583`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"bb1eb0f6-52f3-4137-8a63-2f82d2bace6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xO2Val3", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{"xO2Val2", ",", " ", 
    RowBox[{"J", "[", "\[Omega]", "]"}], ",", " ", "Simplify"}], 
   "]"}]}]], "Code",
 CellLabel->"In[34]:=",ExpressionUUID->"b6492168-3271-4195-83d4-82c5776c0055"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    TagBox[
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "3"], "-", 
         RowBox[{"\[Omega]", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
     HoldForm]}], "+", 
   RowBox[{
    RowBox[{"(", 
     TagBox[
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Coth", "[", 
             FractionBox[
              RowBox[{"\[Omega]", " ", "\[Beta]"}], "2"], "]"}], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
      HoldForm], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
  "\[CapitalOmega]"]], "Output",
 CellChangeTimes->{3.958741234672504*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"4e79c3a6-60c2-4e10-8bf6-5668354657d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xO2Val4", " ", "=", " ", 
  RowBox[{"ReleaseHold", "[", "xO2Val3", "]"}]}]], "Code",
 CellLabel->"In[35]:=",ExpressionUUID->"45edf23e-4fb5-4270-b402-23b529d6afd7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "p1", " ", "p3", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"J", "[", "\[Omega]", "]"}]}], 
       RowBox[{
        SuperscriptBox["\[Omega]", "3"], "-", 
        RowBox[{"\[Omega]", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
      RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Coth", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
  "\[CapitalOmega]"]], "Output",
 CellChangeTimes->{3.958741238514421*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"d0856e23-6048-42b7-835b-c304b27756da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "xO2Val4", "]"}]], "Code",
 CellLabel->"In[36]:=",ExpressionUUID->"d0c03350-84ea-47b9-aeb4-5808fe508985"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "p1", " ", "p3", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"J", "[", "\[Omega]", "]"}]}], 
       RowBox[{
        SuperscriptBox["\[Omega]", "3"], "-", 
        RowBox[{"\[Omega]", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
      RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Coth", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
  "\[CapitalOmega]"]], "Output",
 CellChangeTimes->{3.958741239692168*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"2eb97adb-6013-4195-8006-d5bdb23255f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xO2Val5", " ", "=", " ", 
  RowBox[{
   RowBox[{"splitByIntegrate", "[", "xO2Val4", "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Code",
 CellLabel->"In[37]:=",ExpressionUUID->"fbc1bdf2-930b-46a0-a3a7-7bd4a0095cdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
     RowBox[{"J", "[", "\[Omega]", "]"}]}], 
    RowBox[{
     SuperscriptBox["\[Omega]", "3"], "-", 
     RowBox[{"\[Omega]", " ", 
      SuperscriptBox["\[CapitalOmega]", "2"]}]}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "p1", " ", "p3", " ", 
    RowBox[{"Coth", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Omega]", "2"], "-", 
    SuperscriptBox["\[CapitalOmega]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.958741239743979*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"29bc8884-50ef-4cff-b0f4-9423a17d486c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verifications", "Subsection",ExpressionUUID->"097b628f-c1db-4eab-b39f-a58196b4b551"],

Cell["\<\
Following is c4 from cresser anders. In the following, we do divide by a \
factor of 2 because the Cresser anders' intergral goes from 0 to Infinity \
whereas for us, it goes from -Infinity to Infinity.\
\>", "Text",ExpressionUUID->"1cf96627-7be1-4820-b248-6bd699cca3c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CrAnx2", " ", "=", " ", 
  RowBox[{"SigmaXSpinBosonMFGS", "/", "2"}]}]], "Code",
 CellLabel->"In[38]:=",ExpressionUUID->"25e9b8e1-68ac-4ce8-93ca-2c4b8a362c98"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "\[Omega]"], "-", 
     FractionBox["\[Omega]", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"\[CapitalOmega]", " ", 
       RowBox[{"Coth", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]]}], ")"}]}], 
  "\[CapitalOmega]"]], "Output",
 CellChangeTimes->{3.9587412397838583`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"8cde0ceb-368d-41b0-ae79-fe1d83a244ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CrAnx22", " ", "=", " ", 
  RowBox[{"CrAnx2", " ", "//.", " ", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", "->", " ", 
    RowBox[{"2", " ", "p1", " ", "p3"}]}]}]}]], "Code",
 CellLabel->"In[39]:=",ExpressionUUID->"9e43a5f5-37ab-4e92-80a9-365887609e48"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "p1", " ", "p3", " ", 
   RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "\[Omega]"], "-", 
     FractionBox["\[Omega]", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"\[CapitalOmega]", " ", 
       RowBox[{"Coth", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]]}], ")"}]}], 
  "\[CapitalOmega]"]], "Output",
 CellChangeTimes->{3.958741239817629*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"9645fbab-aeba-410e-a5a9-2c85558b2496"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"ReleaseHold", "[", 
   RowBox[{"xO2Val5", " ", "-", " ", "CrAnx22"}], "]"}], "]"}]], "Code",
 CellLabel->"In[40]:=",ExpressionUUID->"ac84e303-9ff8-425d-b19f-f44a42f55c67"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.958741239848778*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"68d0d4e7-ca60-4f0d-a16d-a3d494fcb37e"]
}, Open  ]],

Cell["Zero!", "Text",ExpressionUUID->"b12a6f9b-ee7e-419d-9e8a-7ca8a5524713"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sigma  y  coherence", "Section",ExpressionUUID->"9219ffe7-65ec-435d-95e0-30458ada9c60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1Dot", " ", "=", " ", 
   RowBox[{
    RowBox[{"Final", "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", "//.", " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"GSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
      RowBox[{"SigmaXSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[41]:=",ExpressionUUID->"358cf801-33ff-4278-a10a-f80fa830f12d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solx1Dot", " ", "=", " ", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"x1Dot", ",", " ", "\[Lambda]", ",", " ", "2"}], "]"}]}]], "Code",
 CellLabel->"In[42]:=",ExpressionUUID->"e1d6f87a-91c5-45d1-b2bc-389fc4686f08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "x2y"}], " ", "\[CapitalOmega]"}], "+", 
  RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"J", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
  RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"f", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
  RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
   RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}]], "Output",
 CellChangeTimes->{3.958741239883299*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"71b7faf7-bdf8-47af-a512-f8e8a7093264"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SigmaYSol1", " ", "=", " ", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Solx1Dot", " ", "==", " ", "0"}], ",", " ", "x2y"}], 
   "]"}]}]], "Code",
 CellLabel->"In[43]:=",ExpressionUUID->"97f72884-3c8f-4aaf-8ee5-895fd9fd5aaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x2y", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
      RowBox[{"p1", " ", "p3", " ", "\[Pi]", " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
     "\[CapitalOmega]"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.958741239914669*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"42f3a316-e096-495c-89c7-8b781af737f8"]
}, Open  ]],

Cell["Just a constant?", "Text",ExpressionUUID->"23113cf4-119a-4feb-aeaa-adc885ed7d19"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SigmaYSol", " ", "=", " ", 
  RowBox[{
   RowBox[{"FullSimplify", "[", "SigmaYSol1", "]"}], " ", "//.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x_", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"J", "[", "x", "]"}], " ", 
       RowBox[{"Coth", "[", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"x", "/", "2"}]}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"J", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", "->", " ", 
      RowBox[{"-", " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}]}]}], "}"}]}]}]], "Code",
 CellLabel->"In[44]:=",ExpressionUUID->"a3af7b59-3608-40d7-bf18-b3f660d4de50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x2y", "\[Rule]", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.958741240014472*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"29335318-d7e0-4ced-876e-6a17e16c881d"]
}, Open  ]],

Cell["Consistent  with  Cresser  Anders!!!", "Text",ExpressionUUID->"ee680d80-def0-4707-9fb3-dbd8f012d5d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagonal population", "Section",ExpressionUUID->"68b0b5e5-a5d5-4287-b22b-89650ccc69a7"],

Cell["\<\
We use the second order coherences and the Gibbs population to find the \
second order population by going to the 4th order eigenvalue equation.\
\>", "Text",ExpressionUUID->"614676af-e042-4f12-b266-45c1910a7913"],

Cell[BoxData[
 RowBox[{"Clear", "[", "e4", "]"}]], "Code",
 CellLabel->"In[45]:=",ExpressionUUID->"b9a5c979-7a6e-416e-a339-25f6333cf462"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x3Dot", " ", "=", " ", 
   RowBox[{
    RowBox[{"Final", "[", 
     RowBox[{"[", "4", "]"}], "]"}], " ", "//.", " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"GSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
      RowBox[{"SigmaYSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
      RowBox[{"SigmaXSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[46]:=",ExpressionUUID->"74c6dcf5-39f3-484f-8257-89778eb592c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O4TermX3", " ", "=", " ", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"x3Dot", ",", " ", "\[Lambda]", ",", " ", "4"}], "]"}]}]], "Code",
 CellLabel->"In[47]:=",ExpressionUUID->"c8de4fa0-a324-4049-a093-cdeb0a591e30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["p1", "2"]}], " ", "\[Pi]", " ", "x2z", " ", 
   RowBox[{"f", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", "x2z", " ", 
   RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    TagBox[
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "3"], "-", 
         RowBox[{"\[Omega]", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
     HoldForm]}], "\[CapitalOmega]"], "+", 
  TagBox[
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Omega]", "3"], "-", 
          RowBox[{"\[Omega]", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Omega]", " ", "\[CapitalOmega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
             RowBox[{"f", "[", "0", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
               RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], ")"}],
           " ", 
          RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"J", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "4"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "4"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "4"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "4"], " ", 
             RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "4"], " ", 
             RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "4"], " ", 
             RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"J", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "3"], " ", 
             RowBox[{"J", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "4"], " ", 
             RowBox[{"J", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "3"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "4"], " ", 
             RowBox[{"J", "[", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["J", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "3"], " ", 
             RowBox[{
              SuperscriptBox["J", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["J", "\[Prime]",
               MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], 
     RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
   HoldForm], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"J", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{"J", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   "\[CapitalOmega]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   "\[CapitalOmega]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     TagBox[
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[Omega]", "]"}]}], 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
      HoldForm], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   "\[CapitalOmega]"], "-", 
  RowBox[{
   RowBox[{"(", 
    TagBox[
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Omega]", "3"], "-", 
            RowBox[{"\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p3", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
            "\[CapitalOmega]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"J", "[", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], "-", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], ")"}], 
               " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[Omega]", "2"]}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"f", "[", "0", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], 
               " ", "\[CapitalOmega]", " ", 
               RowBox[{"f", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
               "\[CapitalOmega]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], 
               " ", 
               RowBox[{"f", "[", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "4"], " ", 
               RowBox[{"f", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"f", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"f", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"f", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "4"], " ", 
               RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
               RowBox[{"f", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"f", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"f", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
               RowBox[{"f", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"f", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"f", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"(", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
             ")"}]}]}], ")"}]}]}], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
     HoldForm], ")"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"J", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p3", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"f", "[", "0", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"J", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p3", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"f", "[", "0", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p3", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["J", "\[Prime]",
     MultilineFunction->None], "[", "0", "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p3", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["J", "\[Prime]",
     MultilineFunction->None], "[", "0", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["J", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["p1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["J", "\[Prime]",
     MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}]], "Output",
 CellChangeTimes->{3.958741240551696*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"45eb2077-bac4-4332-a697-092d664ea517"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X2zSol", " ", "=", " ", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"O4TermX3", "==", "0"}], ",", " ", "x2z"}], "]"}]}]], "Code",
 CellLabel->"In[48]:=",ExpressionUUID->"83141c80-b016-454c-974f-e29cd1bf79c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x2z", "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", "\[CapitalOmega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        TagBox[
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "p1", " ", "p3", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"J", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             SuperscriptBox["\[Omega]", "3"], "-", 
             RowBox[{"\[Omega]", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
         HoldForm]}], "+", 
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        TagBox[
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Omega]", "3"], "-", 
                RowBox[{"\[Omega]", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[Omega]", " ", "\[CapitalOmega]", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["p3", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                   
                   RowBox[{"f", "[", "0", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["p1", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"],
                    " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"],
                    " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], 
                  "-", 
                  RowBox[{
                   SuperscriptBox["p1", "2"], " ", 
                   SuperscriptBox["\[Omega]", "4"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[Omega]", "4"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["p1", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["p1", "2"], " ", 
                   SuperscriptBox["\[Omega]", "4"], " ", 
                   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[Omega]", "4"], " ", 
                   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["p1", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                   RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                   SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                  "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                   SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                  "-", 
                  RowBox[{
                   SuperscriptBox["p3", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                   RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                  "+", 
                  RowBox[{
                   SuperscriptBox["p1", "2"], " ", 
                   SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", 
                   " ", 
                   RowBox[{
                    SuperscriptBox["J", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["p1", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["J", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["p1", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                   "\[CapitalOmega]", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                   
                   RowBox[{
                    SuperscriptBox["J", "\[Prime]",
                    MultilineFunction->None], "[", "\[CapitalOmega]", 
                    "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
         HoldForm]}], "-", 
       RowBox[{"4", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         TagBox[
          RowBox[{
           SubsuperscriptBox["\[Integral]", 
            RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
              RowBox[{"f", "[", "\[Omega]", "]"}]}], 
             RowBox[{
              SuperscriptBox["\[Omega]", "2"], "-", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]], 
            RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
          HoldForm], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         TagBox[
          RowBox[{
           SubsuperscriptBox["\[Integral]", 
            RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]", "3"], "-", 
                 RowBox[{"\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
             RowBox[{
              SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["p3", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                 "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                 RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], "-", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    ")"}], " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                    RowBox[{"f", "[", "0", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"],
                     " ", "\[CapitalOmega]", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    "\[CapitalOmega]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"],
                     " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], 
                   "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "-", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", "\[CapitalOmega]", 
                    "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
          HoldForm], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["p1", "4"]}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"f", "[", "0", "]"}], " ", 
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
          
          RowBox[{
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
          
          RowBox[{"4", " ", 
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"f", "[", "0", "]"}], " ", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
          
          RowBox[{
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "0", "]"}], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "0", "]"}], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", "0", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", "0", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
         ")"}]}]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.958741240589827*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"0a06f7fa-6272-4f08-b1ac-d27955c64ba9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x2zVal", " ", "=", " ", 
  RowBox[{"x2z", " ", "//.", " ", 
   RowBox[{"X2zSol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Code",
 CellLabel->"In[49]:=",ExpressionUUID->"61dea5a8-5ebf-49ef-a6ef-39e9303b5604"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", "\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     TagBox[
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p1", " ", "p3", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          RowBox[{"J", "[", "\[Omega]", "]"}]}], 
         RowBox[{
          SuperscriptBox["\[Omega]", "3"], "-", 
          RowBox[{"\[Omega]", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
      HoldForm]}], "+", 
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     TagBox[
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Omega]", "3"], "-", 
             RowBox[{"\[Omega]", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Omega]", " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["p3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                RowBox[{"f", "[", "0", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["p1", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
                  RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], 
                " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                 "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], 
                " ", 
                RowBox[{"J", "[", 
                 RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["p1", "2"], " ", 
                SuperscriptBox["\[Omega]", "4"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[Omega]", "4"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["p1", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["p1", "2"], " ", 
                SuperscriptBox["\[Omega]", "4"], " ", 
                RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[Omega]", "4"], " ", 
                RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["p1", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                 "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                 "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{
                  RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                 "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["p3", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                RowBox[{"J", "[", 
                 RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["p1", "2"], " ", 
                SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
                
                RowBox[{
                 SuperscriptBox["J", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["p1", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                RowBox[{
                 SuperscriptBox["J", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["p1", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                "\[CapitalOmega]", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["J", "\[Prime]",
                  MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}],
               ")"}]}]}], ")"}]}]}], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
      HoldForm]}], "-", 
    RowBox[{"4", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"(", 
      TagBox[
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "\[Omega]", "]"}]}], 
          RowBox[{
           SuperscriptBox["\[Omega]", "2"], "-", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]], 
         RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
       HoldForm], ")"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     RowBox[{"(", 
      TagBox[
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Omega]", "3"], "-", 
              RowBox[{"\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["p3", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
              RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                  "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], "-", 
                   
                   RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], ")"}],
                  " ", 
                 RowBox[{"J", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"f", "[", "0", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], 
                 " ", "\[CapitalOmega]", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                  "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                 "\[CapitalOmega]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], 
                 " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
                
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "4"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "4"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                 SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
                
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                 SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
                
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                 "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", "\[CapitalOmega]", 
                  "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
       HoldForm], ")"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p1", "4"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"], " ", 
        SuperscriptBox["p3", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"], " ", 
        SuperscriptBox["p3", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"], " ", 
        SuperscriptBox["p3", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"], " ", 
        SuperscriptBox["p3", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"], " ", 
        SuperscriptBox["p3", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "0", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"], " ", 
        SuperscriptBox["p3", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "0", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9587412406263847`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"22cf5175-ff42-4412-9fb9-502e56c12c60"]
}, Open  ]],

Cell["\<\
The following function separates the constant terms from the integrals by \
putting them in separate elements of an array. For the integral parts, we \
only save the integrand for ease of algebraic manipulation, since all the \
integral terms have the same variable and range of integration.\
\>", "Text",ExpressionUUID->"fe888982-c23d-44cc-b671-a3985e594fd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2z0", " ", "=", " ", 
   RowBox[{"splitByIntegrate", "[", "x2zVal", "]"}]}], ";"}]], "Code",
 CellLabel->"In[50]:=",ExpressionUUID->"a374629a-76bf-4042-84ed-e1ac1e9a4da1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x2z0", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Code",
 CellLabel->"In[51]:=",ExpressionUUID->"5d7331cd-d04d-40b7-b8f5-355bf7d320b0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "p3", " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    TagBox[
     FractionBox[
      RowBox[{"2", " ", "p1", " ", "p3", " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}]],
     HoldForm]}], 
   RowBox[{"p1", " ", "\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
   TagBox[
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "3"], "-", 
         RowBox[{"\[Omega]", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
     RowBox[{
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Omega]", " ", "\[CapitalOmega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"f", "[", "0", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
              RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
            
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
            
            RowBox[{"J", "[", 
             RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            RowBox[{"J", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            RowBox[{"J", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "4"], " ", 
            RowBox[{"J", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "4"], " ", 
            RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
            SuperscriptBox["\[CapitalOmega]", "3"], " ", 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "4"], " ", 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
            SuperscriptBox["\[CapitalOmega]", "3"], " ", 
            RowBox[{"J", "[", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "4"], " ", 
            RowBox[{"J", "[", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
            RowBox[{
             SuperscriptBox["J", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "3"], " ", 
            RowBox[{
             SuperscriptBox["J", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
            "\[CapitalOmega]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["J", "\[Prime]",
              MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
          ")"}]}]}], ")"}]}]}],
    HoldForm]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "p3", " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    TagBox[
     FractionBox[
      RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]],
     HoldForm], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   RowBox[{"p1", " ", "\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
   RowBox[{
    TagBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Omega]", "3"], "-", 
          RowBox[{"\[Omega]", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["p3", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
          "\[CapitalOmega]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
          RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
             RowBox[{"J", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], "-", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], ")"}], 
             " ", 
             RowBox[{"J", "[", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"f", "[", "0", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ",
              "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
             "\[CapitalOmega]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
             RowBox[{"f", "[", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "4"], " ", 
             RowBox[{"f", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"f", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"f", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "4"], " ", 
             RowBox[{"f", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "4"], " ", 
             RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "4"], " ", 
             RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"f", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "3"], " ", 
             RowBox[{"f", "[", 
              RowBox[{
               RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["p3", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"f", "[", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "3"], " ", 
             RowBox[{"f", "[", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "3"], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
           ")"}]}]}], ")"}]}]}],
     HoldForm], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], 
     "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.958741240665082*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"88c3f5b3-4c06-4451-a748-42a2d63b851c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x2z1", " ", "=", " ", 
  RowBox[{"ReleaseHold", "[", 
   RowBox[{"splitByIntegrate", "[", "x2zVal", "]"}], "]"}]}]], "Code",
 CellLabel->"In[52]:=",ExpressionUUID->"c9965adb-451d-4f10-a265-f79a29d7c856"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
      RowBox[{"2", " ", "\[CapitalOmega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
     RowBox[{"2", " ", "\[CapitalOmega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], 
     RowBox[{"2", " ", "\[CapitalOmega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
      RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], 
     RowBox[{"2", " ", "\[CapitalOmega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "0", "]"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
     RowBox[{"\[CapitalOmega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
     RowBox[{"2", " ", "\[CapitalOmega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "0", "]"}], " ", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
     RowBox[{"\[CapitalOmega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
     RowBox[{"2", " ", "\[CapitalOmega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"J", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "0", "]"}], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"J", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "0", "]"}], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], "[", "0", "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], "[", "0", "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
      RowBox[{"f", "[", "0", "]"}], " ", 
      RowBox[{"J", "[", "\[Omega]", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Omega]", "3"], "-", 
        RowBox[{"\[Omega]", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["p3", "2"], " ", 
      RowBox[{"f", "[", "0", "]"}], " ", 
      RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], "-", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Omega]", "3"], "-", 
          RowBox[{"\[Omega]", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
     RowBox[{
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["p3", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
         "\[CapitalOmega]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], "-", 
              RowBox[{"J", "[", 
               RowBox[{
                RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"J", "[", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Omega]", "2"]}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"f", "[", "0", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
            "\[CapitalOmega]", " ", 
            RowBox[{"f", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
            "\[CapitalOmega]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
            
            RowBox[{"f", "[", 
             RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            RowBox[{"f", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"f", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"f", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "4"], " ", 
            RowBox[{"f", "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "4"], " ", 
            RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
            RowBox[{"f", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"f", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
            SuperscriptBox["\[CapitalOmega]", "3"], " ", 
            RowBox[{"f", "[", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
            RowBox[{"f", "[", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["p3", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"f", "[", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
            SuperscriptBox["\[CapitalOmega]", "3"], " ", 
            RowBox[{"f", "[", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox["\[CapitalOmega]", "3"], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
            "\[CapitalOmega]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
          ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Omega]", "3"], "-", 
          RowBox[{"\[Omega]", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Omega]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["p3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
           RowBox[{"f", "[", "0", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
             RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"J", "[", 
            RowBox[{
             RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "4"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "4"], " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"J", "[", 
            RowBox[{
             RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
          "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
           SuperscriptBox["\[CapitalOmega]", "3"], " ", 
           RowBox[{"J", "[", 
            RowBox[{
             RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
          "-", 
          RowBox[{
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "4"], " ", 
           RowBox[{"J", "[", 
            RowBox[{
             RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], 
          "-", 
          RowBox[{
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
           SuperscriptBox["\[CapitalOmega]", "3"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["p3", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "4"], " ", 
           RowBox[{"J", "[", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SuperscriptBox["\[CapitalOmega]", "3"], " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
           "\[CapitalOmega]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9587412407002296`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"91e69aea-4516-41e9-bcfb-a9ef23f07cf5"]
}, Open  ]],

Cell["\<\
Since the contour of the integral is defined to go just above the real axis, \
we bring it back to the real axis by factoring in the residue contribution of \
the real axis poles. Why go back to the real axis? Because only then can we \
use the property like spectral density is an odd function to simplify the \
integral.\
\>", "Text",ExpressionUUID->"b3f9755f-a157-43a7-a722-79434c5a7f6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x2z2", " ", "=", " ", 
  RowBox[{"ResLoopSeg", "[", 
   RowBox[{
    RowBox[{"x2z1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", ",", " ", "\[Omega]", ",", " ", "z",
     ",", "\[Omega]"}], "]"}]}]], "Code",
 CellLabel->"In[53]:=",ExpressionUUID->"2ab11b18-0f64-433a-9e67-cf61379cbf13"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PoleList for \"\>", "\[InvisibleSpace]", "\[Omega]", 
   "\[InvisibleSpace]", "\<\" was \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "\[CapitalOmega]"}], ",", "\[CapitalOmega]"}], "}"}]}],
  SequenceForm[
  "PoleList for ", $CellContext`\[Omega], " was ", {
   0, -$CellContext`\[CapitalOmega], $CellContext`\[CapitalOmega]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.958741240916061*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"729931a9-3b35-428b-935b-e3e5a0684e5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PoleList for \"\>", "\[InvisibleSpace]", "\[Omega]", 
   "\[InvisibleSpace]", "\<\" was \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "\[CapitalOmega]"}], ",", "\[CapitalOmega]"}], "}"}]}],
  SequenceForm[
  "PoleList for ", $CellContext`\[Omega], " was ", {
   0, -$CellContext`\[CapitalOmega], $CellContext`\[CapitalOmega]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.958741241027005*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"506ec9f8-6940-4408-860a-674abe4454ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         "\[CapitalOmega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["p3", "2"], " ", 
          RowBox[{"f", "[", "0", "]"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p3", "2"], " ", 
          RowBox[{"f", "[", "0", "]"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "0", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "0", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "0", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "0", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         "\[CapitalOmega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["p3", "2"], " ", 
          RowBox[{"f", "[", "0", "]"}], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p3", "2"], " ", 
          RowBox[{"f", "[", "0", "]"}], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "0", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "0", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "0", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "0", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
        ")"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
        SuperscriptBox["p3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"J", "[", "0", "]"}], " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"J", "[", "0", "]"}], " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
          RowBox[{"\[CapitalOmega]", " ", 
           RowBox[{"f", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "0", "]"}]}], "+", 
          RowBox[{"\[CapitalOmega]", " ", 
           RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "0", "]"}]}], "+", 
          RowBox[{"\[CapitalOmega]", " ", 
           RowBox[{"J", "[", "0", "]"}], " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{"\[CapitalOmega]", " ", 
           RowBox[{"J", "[", "0", "]"}], " ", 
           RowBox[{
            SuperscriptBox["J", "\[Prime]",
             MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
         ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
        "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p3", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "3"], " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["J", "\[Prime]",
         MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox["\[CapitalOmega]", "2"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox["\[CapitalOmega]", "4"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["p3", "2"], " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p1", "2"]}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p3", "2"], " ", 
       RowBox[{"f", "[", "0", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"J", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p3", "2"], " ", 
       RowBox[{"f", "[", "0", "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.958741244516348*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"c6de27aa-ae23-4795-ad93-02fee29d67d7"]
}, Open  ]],

Cell["\<\
x2z2[[3]] below is the divergence test, which evaluates to zero, which is \
good. Divergence test is there just to make sure there are no fatal second \
order poles on the real line.\
\>", "Text",ExpressionUUID->"2dcdab87-9d6e-4af1-84df-1485dc6495a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x2z2", "[", 
   RowBox[{"[", "3", "]"}], "]"}], " ", "//.", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "x_", "]"}], " ", "->", " ", 
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"Tanh", "[", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{"x", "/", "2"}]}], "]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", "->", " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]}], "}"}]}]], "Code",
 CellLabel->"In[54]:=",ExpressionUUID->"bb6f6b00-5168-446a-a84e-e3e07923ac83"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.958741244660521*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"3689b29a-5867-4aa6-977a-10b810c5906e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constant Contribution", "Subsection",ExpressionUUID->"47863097-b330-48e1-85c4-44043e2ca1f1"],

Cell["\<\
Just subtracting the pole contribution above from the constant term in the \
4th order eigenvalue equation for the populations.\
\>", "Text",ExpressionUUID->"ce8c9c06-1630-45ed-b893-0f0fe77f19f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConstantCOntri", " ", "=", " ", 
  RowBox[{
   RowBox[{"x2z1", "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
   RowBox[{"x2z2", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Code",
 CellLabel->"In[55]:=",ExpressionUUID->"1e64bdbd-3562-4d2d-a4e1-9788d055f076"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{"J", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   RowBox[{"\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   RowBox[{"\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
   RowBox[{"2", " ", "\[CapitalOmega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"J", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"J", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "0", "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], "[", "0", "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["p3", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], "[", "0", "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
        "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["p3", "2"], " ", 
         RowBox[{"f", "[", "0", "]"}], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p3", "2"], " ", 
         RowBox[{"f", "[", "0", "]"}], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "0", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "0", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", "0", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", "0", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
        "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["p3", "2"], " ", 
         RowBox[{"f", "[", "0", "]"}], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p3", "2"], " ", 
         RowBox[{"f", "[", "0", "]"}], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "0", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "0", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"J", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", "0", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", "0", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
         SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["J", "\[Prime]",
           MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
       ")"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
       SuperscriptBox["p3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"J", "[", "0", "]"}], " ", 
          RowBox[{"J", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"J", "[", "0", "]"}], " ", 
          RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"f", "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "0", "]"}]}], "+", 
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "0", "]"}]}], "+", 
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"J", "[", "0", "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"J", "[", "0", "]"}], " ", 
          RowBox[{
           SuperscriptBox["J", "\[Prime]",
            MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
       "\[CapitalOmega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"-", "\[CapitalOmega]"}], "]"}], "+", 
         RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9587412447035646`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"5027a0a2-0cdc-4e6c-9611-951566f12eae"]
}, Open  ]],

Cell["Following assumption can now be made.", "Text",ExpressionUUID->"d98a1bc9-51a4-45f4-9343-a9d049347998"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SpecSymRule", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "x_", "]"}], " ", "->", " ", 
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"Tanh", "[", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{"x", "/", "2"}]}], "]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"J", "'"}], "[", "x_", "]"}], " ", "->", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"x", "/", "2"}]}], "]"}]}], ",", " ", "x"}], "]"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}], " ", "->", 
     " ", 
     RowBox[{"f", "[", 
      RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}], " ", "->", 
     " ", 
     RowBox[{"f", "[", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", "->", " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"-", "\[Omega]"}], "]"}], "->", " ", 
     RowBox[{"f", "[", "\[Omega]", "]"}]}]}], "}"}]}]], "Code",
 CellLabel->"In[56]:=",ExpressionUUID->"4c9b014c-c27e-4f6d-9dfa-1b9d745efd19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "x_", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"x", " ", "\[Beta]"}], "2"], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["J", "\[Prime]",
      MultilineFunction->None], "[", "x_", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sech", "[", 
        FractionBox[
         RowBox[{"x", " ", "\[Beta]"}], "2"], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"x", " ", "\[Beta]"}], "2"], "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}], "\[Rule]", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}], "\[Rule]", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[CapitalOmega]"}], "]"}], "\[Rule]", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"-", "\[Omega]"}], "]"}], "\[Rule]", 
    RowBox[{"f", "[", "\[Omega]", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.958741244738454*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"8d1a78b1-1e0b-4989-adb4-834611ec4ca9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"ConstantCOntri", " ", "/.", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"SpecSymRule", ",", " ", "SpecZeroRule"}], "]"}]}], "]"}]], "Code",\

 CellLabel->"In[57]:=",ExpressionUUID->"21de7553-f28e-4d0c-a8e6-b735664a8ddd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.958741244770639*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"68f8bc44-7dcd-471c-9419-3be4eaf72100"]
}, Open  ]],

Cell["\<\
The constant term is zero! Now lets get back to the integral terms.\
\>", "Text",ExpressionUUID->"f0771133-c401-4713-8f04-ccb6fd87ce52"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral term", "Subsection",ExpressionUUID->"a350369a-0801-4b1d-8fe9-d69337541926"],

Cell["\<\
Again, since the contour is now on the real axis, we can now assume that J[x] \
= - J[-x]. Note the factor of 1/2 I did below to compensate for the double \
counting during addition below.\
\>", "Text",ExpressionUUID->"8dec8cf4-1663-4218-9539-ddd763754cd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IntContri", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2z2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2z1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", 
          RowBox[{"\[Omega]", " ", "->", " ", 
           RowBox[{"-", "\[Omega]"}]}]}], ")"}]}], ")"}], "/", "2"}], "]"}], 
    " ", "//.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "x_", "]"}], " ", "->", " ", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"x", "/", "2"}]}], "]"}]}]}], ",", " ", "\n", 
      "\t\t\t\t\t\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"J", "'"}], "[", "x_", "]"}], " ", "->", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"Tanh", "[", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"x", "/", "2"}]}], "]"}]}], ",", " ", "x"}], "]"}]}], ",",
       " ", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}], " ", "->",
        " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}], " ", "->",
        " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], ",", " ", "\n",
       "\t\t\t\t\t\t\t", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", "->", " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"-", "\[Omega]"}], "]"}], "->", " ", 
       RowBox[{"f", "[", "\[Omega]", "]"}]}]}], "}"}]}], "]"}]}]], "Code",
 CellLabel->"In[58]:=",ExpressionUUID->"1b552708-70f0-40ef-9cec-abf22ab728db"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], 
  RowBox[{
   RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"Sech", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
      RowBox[{"Sech", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[Omega]", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[CapitalOmega]", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], 
             "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", "\[Beta]", 
             " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", "\[Beta]", 
             " ", "\[CapitalOmega]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], 
          " ", "\[Omega]", " ", "\[CapitalOmega]", " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}]], "-", 
     RowBox[{
      SuperscriptBox["p3", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
      "\[CapitalOmega]", " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         "\[Omega]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[CapitalOmega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}], 
         " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9587412526665897`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"bb1d0ac7-6a1b-419b-91d1-30d862935cff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FreeQ", "[", 
  RowBox[{"IntContri", ",", " ", "J"}], "]"}], "\n", 
 RowBox[{"FreeQ", "[", 
  RowBox[{"IntContri", ",", " ", "p3"}], "]"}]}], "Code",
 CellLabel->"In[59]:=",ExpressionUUID->"b38e97c2-4b2a-4c45-a860-bb4f2a7871f1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.958741252719136*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"7f7b8b06-6e44-4bbc-b801-11da28fe9244"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.958741252723104*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"91e08c24-ebd5-4882-8964-db6fb5538be4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IntContri2", " ", "=", " ", 
  RowBox[{"IntContri", " ", "//.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "'"}], "[", 
      RowBox[{"-", "x_"}], "]"}], "->", " ", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"f", "'"}], "[", "x", "]"}]}]}], "}"}]}]}]], "Code",
 CellLabel->"In[61]:=",ExpressionUUID->"55351201-7011-47b6-a0db-7a08172baf20"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], 
  RowBox[{
   RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"Sech", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
      RowBox[{"Sech", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[Omega]", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[CapitalOmega]", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], 
             "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["p1", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", "\[Beta]", 
             " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", "\[Beta]", 
             " ", "\[CapitalOmega]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], 
          " ", "\[Omega]", " ", "\[CapitalOmega]", " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}]], "-", 
     RowBox[{
      SuperscriptBox["p3", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
      "\[CapitalOmega]", " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         "\[Omega]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[CapitalOmega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}], 
         " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.95874125275462*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"1a314d3c-055e-4462-857e-7d6e98867fa6"]
}, Open  ]],

Cell["\<\
From the MFGS result, we know that the final result cannot depend upon p3. So \
lets verify whether the p3 dependent term disappears or not.\
\>", "Text",ExpressionUUID->"d7402750-215c-472b-9c31-4a71a2546a3c"],

Cell[CellGroupData[{

Cell["p3 dependent part", "Subsubsection",ExpressionUUID->"e03adc20-dbb5-4b3f-88c8-fc40176ec286"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P3Part", " ", "=", " ", 
  RowBox[{"CoeffTerm", "[", 
   RowBox[{"IntContri2", ",", " ", 
    RowBox[{"p3", "^", "2"}]}], "]"}]}]], "Code",
 CellLabel->"In[62]:=",ExpressionUUID->"59e4c6af-37b5-4702-80c2-1dd625ae8a37"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], 
  RowBox[{
   SuperscriptBox["p3", "2"], " ", 
   RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"Sech", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
      RowBox[{"Sech", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[Omega]", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[CapitalOmega]", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], 
             "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
      "\[CapitalOmega]", " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         "\[Omega]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[CapitalOmega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}], 
         " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.958741252786787*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"e70807ce-2f4a-4774-8e99-2c9a60fadd2c"]
}, Open  ]],

Cell["\<\
There are 2 types of terms here, with factor f[\[Omega]] f[\[Omega]-\
\[CapitalOmega]] and f[\[Omega]] f[\[Omega]+\[CapitalOmega]]. But since the \
integral is from \[Omega] = -Infinity -> Infinity, a change in variable \
\[Omega] -> \[Omega] + \[CapitalOmega] for the first type of term will make \
both the terms identical and hopefully cancel. let's check this out.\
\>", "Text",ExpressionUUID->"9734b191-380e-48d6-a7a2-fce3330886eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P3Part2", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{"P3Part", ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], "}"}]}], 
   "]"}]}]], "Code",
 CellLabel->"In[63]:=",ExpressionUUID->"82a78b14-c102-40f4-84a0-d25f81e67d7f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], 
  RowBox[{
   SuperscriptBox["p3", "2"], " ", 
   RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"Sech", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
      RowBox[{"Sech", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[Omega]", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], "]"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[CapitalOmega]", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}]}], 
             "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
      "\[CapitalOmega]", " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
         "\[Omega]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            "\[CapitalOmega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}], 
         " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9587412528184*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b8997ad2-5fed-46fc-b185-84c2a9c0e56d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OmShift", "[", "T_", "]"}], ":=", " ", 
   RowBox[{"T", " ", "/.", " ", 
    RowBox[{"\[Omega]", " ", "->", " ", 
     RowBox[{"\[Omega]", " ", "+", " ", "\[CapitalOmega]"}]}]}]}], 
  "\n"}], "\n", 
 RowBox[{"P3Part2Part1", " ", "=", " ", 
  RowBox[{"ConditionalOp", "[", 
   RowBox[{
    RowBox[{"Expand", "[", "P3Part2", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "}"}], ",", " ",
     "OmShift"}], "]"}]}]}], "Code",
 CellLabel->"In[64]:=",ExpressionUUID->"da650bea-6958-4528-af74-19dbbf9ceb5b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Omega]", "3"], "-", 
       RowBox[{"\[Omega]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
    SuperscriptBox["p3", "2"], " ", "\[CapitalOmega]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"], " ", 
    RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "3"]}], ")"}], 
     "2"], " ", 
    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}]]}]], "Output",
 CellChangeTimes->{3.9587412528527317`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"728d111c-59ea-4a15-98d7-289f054f123c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "P3Part2Part1", "]"}]], "Code",
 CellLabel->"In[66]:=",ExpressionUUID->"fb0dad54-761b-4997-87cd-3a71bea62c82"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.958741252900811*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"282a5fc4-7e44-4edd-8b5b-c467abafa8f6"]
}, Open  ]],

Cell["\<\
p3 dependent part cancels, as expected. Now only p1 dependent terms remain.\
\>", "Text",ExpressionUUID->"2be58007-0eb5-4c1f-ad61-675add714495"]
}, Open  ]],

Cell[CellGroupData[{

Cell["P1 dependent part", "Subsubsection",ExpressionUUID->"7dfee536-3f5e-4d98-91a8-e44816dbb010"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P1Part", " ", "=", " ", 
  RowBox[{"CoeffTerm", "[", 
   RowBox[{"IntContri2", ",", " ", 
    RowBox[{"p1", "^", "2"}]}], "]"}]}]], "Code",
 CellLabel->"In[67]:=",ExpressionUUID->"1a6350ee-722c-47d5-9b14-3b015b0001ac"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["\[Omega]", "2"], " ", 
   RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", "\[Beta]", " ", 
         "\[CapitalOmega]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Omega]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", "\[Beta]", " ", 
         "\[CapitalOmega]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], " ", 
      "\[Omega]", " ", "\[CapitalOmega]", " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Omega]", "3"], "-", 
      RowBox[{"\[Omega]", " ", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.958741252931654*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"37db8aae-2415-4ea8-af97-196f7a40114d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"P3Part", " ", "+", " ", "P1Part", " ", "-", " ", "IntContri2"}], 
  "]"}]], "Code",
 CellLabel->"In[68]:=",ExpressionUUID->"9b711f6a-308d-4a2c-82cc-f571a2d64504"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.958741252962146*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"b402bada-1dc7-40e4-90b5-b1904b08c954"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p1Pop2", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"P1Part", " ", "/.", " ", 
    RowBox[{
     RowBox[{"f", "[", "x_", "]"}], "->", " ", 
     RowBox[{
      RowBox[{"J", "[", "x", "]"}], " ", 
      RowBox[{"Coth", "[", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{"x", "/", "2"}]}], "]"}]}]}]}], "]"}]}]], "Code",
 CellLabel->"In[69]:=",ExpressionUUID->"0ae2614a-e49f-47ee-8119-b76415aaf90b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["p1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], " ", 
      "\[Omega]", " ", "\[CapitalOmega]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", "\[Beta]", 
            " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", "\[Beta]", 
            " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Coth", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}], " ", 
   RowBox[{"J", "[", "\[Omega]", "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Omega]", "2"], "-", 
      SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.958741253096959*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"cf4d44d2-bdb5-47cc-9784-35218be41e59"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verification with MFGS result", "Subsection",ExpressionUUID->"c8a79c99-535d-4f22-8014-9d11a6a41057"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CresserAndersPop", " ", "=", " ", 
  RowBox[{
   RowBox[{"SigmaZSpinBosonMFGS", "/", " ", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Lambda]", "^", "2"}]}], ")"}]}], " ", "//.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}], " ", "->", " ", 
      RowBox[{"p1", "^", "2"}]}], ",", " ", 
     RowBox[{"\[Omega]q", " ", "->", " ", "\[CapitalOmega]"}]}], 
    "}"}]}]}], "\n", 
 RowBox[{
  RowBox[{"diff", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"CresserAndersPop", " ", "-", " ", "p1Pop2"}], ")"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[70]:=",ExpressionUUID->"cfafdfb8-f51e-48bb-a479-cb1dc1d5098d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["p1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[Omega]", " ", "\[CapitalOmega]", " ", 
       RowBox[{"J", "[", "\[Omega]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]]}], "+", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "\[CapitalOmega]", " ", 
      RowBox[{"Coth", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
      RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sech", "[", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], "-", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      RowBox[{"Coth", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}], " ", 
      RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
      RowBox[{"Tanh", "[", 
       FractionBox[
        RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], "-", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.958741253135494*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"92fefbb5-41ab-415d-9e03-a7a5f9a6bb9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "diff", "]"}]], "Code",
 CellLabel->"In[72]:=",ExpressionUUID->"7c738a04-2d78-4195-917a-4ca62bcbc473"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.958741253159231*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"a94bbe70-6d13-481a-9fb7-f721b3718bfe"]
}, Open  ]],

Cell["The difference with the MFGS result is zero, as expected!", "Text",ExpressionUUID->"b5ffcfb0-0730-4cba-9047-8927aa790e63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SigmaZSol", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"expr", " ", "=", " ", "p1Pop2"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x2z", " ", "->", " ", 
       RowBox[{"HoldForm", "[", 
        RowBox[{"Integrate", "[", 
         RowBox[{"expr", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Omega]", ",", " ", 
            RowBox[{"-", "Infinity"}], ",", " ", "Infinity"}], "}"}]}], "]"}],
         "]"}]}], "}"}]}], "]"}], "}"}]}]], "Code",
 CellLabel->"In[73]:=",ExpressionUUID->"b548232d-5d41-43d2-b931-a7eb19eb8876"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x2z", "\[Rule]", 
    TagBox[
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], 
            " ", "\[Omega]", " ", "\[CapitalOmega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                  "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                  "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"Coth", "[", 
             FractionBox[
              RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}], 
         " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Omega]", "2"], "-", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}],
     HoldForm]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9587412531827507`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"663e22ca-250b-476d-ba9c-af3df3044443"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4th order coherences", "Chapter",ExpressionUUID->"70f9e5d1-80f7-44ec-b46c-aae0f56ddad2"],

Cell["Finally, let us calculate the 4th order sigmaX coherence.", "Text",ExpressionUUID->"140087df-7425-47b1-8e1b-39037e4b5882"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x4Dot", " ", "=", " ", 
   RowBox[{
    RowBox[{"Final", "[", 
     RowBox[{"[", "3", "]"}], "]"}], " ", "//.", " ", 
    RowBox[{"Join", "[", " ", 
     RowBox[{
      RowBox[{"GSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
      RowBox[{"SigmaXSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
      RowBox[{"SigmaYSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
      RowBox[{"SigmaZSol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ";"}]], "Code",
 CellChangeTimes->{3.95874129059734*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"56ae348d-2acf-480c-8442-09ebed54628e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solx4Dot", " ", "=", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x4Dot", ",", " ", "\[Lambda]", ",", " ", "4"}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[84]:=",ExpressionUUID->"5ef26c8b-f504-4d11-97e4-8063a5b414e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmax4Sol", " ", "=", " ", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Solx4Dot", " ", "==", " ", "0"}], ",", " ", "x4x"}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[85]:=",ExpressionUUID->"5c733d52-966f-497d-bcea-536948f97635"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xO4Val", " ", "=", " ", 
   RowBox[{"x4x", " ", "//.", " ", 
    RowBox[{"sigmax4Sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[86]:=",ExpressionUUID->"d177b897-d81f-49f7-a570-0d54704ad689"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xO4Val2", " ", "=", " ", 
  RowBox[{"ReleaseHold", "[", "xO4Val", "]"}]}]], "Code",
 CellLabel->"In[87]:=",ExpressionUUID->"52aaecec-1c53-464a-a436-bfe57838f212"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[CapitalOmega]", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[Omega]", "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "p1", " ", "p3", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"], " ", 
         RowBox[{"J", "[", "\[Omega]", "]"}]}], 
        RowBox[{
         SuperscriptBox["\[Omega]", "3"], "-", 
         RowBox[{"\[Omega]", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[Omega]", "]"}]}], 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"],
               " ", "\[Omega]", " ", "\[CapitalOmega]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                   "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                   "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
              " ", 
              RowBox[{"Coth", "[", 
               FractionBox[
                RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}], 
           " ", 
           RowBox[{"J", "[", "\[Omega]", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Omega]", "2"], "-", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}], 
          ")"}]}], ")"}], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Omega]", "3"], "-", 
            RowBox[{"\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
        RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
            SuperscriptBox["\[CapitalOmega]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"f", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", "\[Omega]", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}],
               "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}],
               "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}],
               "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "4"], " ", 
               RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{
                 RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], "]"}]}],
               "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p3", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "4"], " ", 
               RowBox[{"J", "[", 
                RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
               RowBox[{
                SuperscriptBox["J", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{
                SuperscriptBox["J", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", "\[CapitalOmega]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[Omega]", "2"]}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["J", "\[Prime]",
                 MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
             ")"}]}]}], ")"}]}]}], 
       RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
    RowBox[{"8", " ", "p1", " ", "p3", " ", 
     SuperscriptBox["\[CapitalOmega]", "3"], " ", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["p3", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                 SuperscriptBox["\[Omega]1", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                 SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "2"], "-", 
                 SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                 SuperscriptBox["\[Omega]1", "2"], "-", 
                 SuperscriptBox["\[Omega]2", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Omega]1", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "2"], " ", 
                  SuperscriptBox["\[Omega]2", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  SuperscriptBox["\[Omega]1", "2"], " ", 
                  SuperscriptBox["\[Omega]2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Omega]1", "2"]}], "+", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[Omega]1", "4"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Omega]2", "4"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"f", "[", "\[Omega]2", "]"}], " ", 
            RowBox[{"J", "[", "\[Omega]1", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[Omega]1", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "2"], "-", 
               SuperscriptBox["\[Omega]1", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalOmega]", "2"], "-", 
              SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "2"], "-", 
              SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalOmega]", "4"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "2"], "-", 
                 SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "2"], "+", 
                 SuperscriptBox["\[Omega]2", "2"]}], ")"}]}]}], ")"}]}], 
           ")"}]}], ")"}], 
        RowBox[{"\[DifferentialD]", "\[Omega]1"}], 
        RowBox[{"\[DifferentialD]", "\[Omega]2"}]}]}]}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
    RowBox[{"4", " ", "p1", " ", 
     SuperscriptBox["p3", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
    RowBox[{"4", " ", "p1", " ", 
     SuperscriptBox["p3", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", "0", "]"}], "2"], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[Omega]", "]"}]}], 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"f", "[", "\[Omega]", "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], " ", 
            
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"]}]], 
          RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[Omega]", "2"]}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"f", "[", 
               RowBox[{"-", "\[Omega]"}], "]"}], " ", 
              RowBox[{"f", "[", "\[Omega]", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "\[Omega]", "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
              RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                 RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1", "-", "p3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"p1", "+", "p3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], "+", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1", "-", "p3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"p1", "+", "p3"}], ")"}], " ", "\[Omega]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], 
                 " ", "\[CapitalOmega]", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                  "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p1", "-", "p3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"p1", "+", "p3"}], ")"}], " ", "\[Omega]", " ", 
                 "\[CapitalOmega]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"], 
                 " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
                
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "4"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "4"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "4"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "4"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                 SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                 SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                  "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                
                RowBox[{"2", " ", 
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
                
                RowBox[{"2", " ", 
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
                
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                 SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                 SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                 "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", "\[CapitalOmega]", 
                  "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
        RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
    RowBox[{"8", " ", "p1", " ", "p3", " ", 
     SuperscriptBox["\[CapitalOmega]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Omega]1", " ", "\[Omega]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                   SuperscriptBox["\[Omega]1", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                   SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", "2"], "-", 
                   SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                   SuperscriptBox["\[Omega]1", "2"], "+", 
                   SuperscriptBox["\[Omega]2", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[CapitalOmega]", "8"]}], "-", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalOmega]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Omega]2", "4"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Omega]1", "4"], " ", 
                    SuperscriptBox["\[Omega]2", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Omega]2", "6"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"f", "[", "\[Omega]1", "]"}], " ", 
              RowBox[{"f", "[", "\[Omega]2", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["p1", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                   SuperscriptBox["\[Omega]1", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                   SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", "2"], "-", 
                   SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], "+", 
                   SuperscriptBox["\[Omega]1", "2"], "-", 
                   SuperscriptBox["\[Omega]2", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["p3", "2"], " ", 
                 SuperscriptBox["\[Omega]1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[CapitalOmega]", "6"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Omega]1", "2"]}], " ", "\[Omega]2"}], 
                    "+", 
                    SuperscriptBox["\[Omega]2", "3"]}], ")"}], "2"], "-", 
                   RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Omega]2", "4"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"J", "[", "\[Omega]1", "]"}], " ", 
              RowBox[{"J", "[", "\[Omega]2", "]"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"\[Omega]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               SuperscriptBox["\[Omega]1", "2"]}], ")"}], " ", "\[Omega]2", 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Omega]1", "2"], "-", 
               SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "2"], "-", 
                  SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "2"], "+", 
                  SuperscriptBox["\[Omega]2", "2"]}], ")"}]}]}], ")"}]}], 
            ")"}]}], ")"}], 
         RowBox[{"\[DifferentialD]", "\[Omega]1"}], 
         RowBox[{"\[DifferentialD]", "\[Omega]2"}]}]}]}], ")"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
    RowBox[{"8", " ", "p1", " ", 
     SuperscriptBox["p3", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "p1", " ", "p3", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], 
           RowBox[{
            SuperscriptBox["\[Omega]", "3"], "-", 
            RowBox[{"\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "p1", " ", "p3", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], 
           RowBox[{
            SuperscriptBox["\[Omega]", "3"], "-", 
            RowBox[{"\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "+", 
       RowBox[{
       "2", " ", "p1", " ", "p3", " ", "\[Pi]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], 
                  "2"], " ", "\[Omega]", " ", "\[CapitalOmega]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"Coth", "[", 
                  FractionBox[
                   RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"J", "[", "\[Omega]", "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"],
               " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]", "2"], "-", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}], 
             ")"}]}], ")"}], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
       RowBox[{
       "2", " ", "p1", " ", "p3", " ", "\[Pi]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], 
                  "2"], " ", "\[Omega]", " ", "\[CapitalOmega]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"Coth", "[", 
                  FractionBox[
                   RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"J", "[", "\[Omega]", "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"],
               " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]", "2"], "-", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}], 
             ")"}]}], ")"}], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "+", 
       RowBox[{"2", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             SuperscriptBox["\[Omega]", "2"], "-", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             SuperscriptBox["\[Omega]", "2"], "-", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{"2", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"f", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"2", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "p1", " ", 
     SuperscriptBox["p3", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
    RowBox[{"4", " ", "p1", " ", 
     SuperscriptBox["p3", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
    RowBox[{"4", " ", "p1", " ", 
     SuperscriptBox["p3", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "[", "0", "]"}]}], "-", 
    RowBox[{"4", " ", "p1", " ", 
     SuperscriptBox["p3", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "[", "0", "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"J", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "[", "0", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "[", "0", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", "0", "]"}], " ", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["J", "\[Prime]",
       MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.958741253328622*^9, 3.958741404113566*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"6af1b78f-1046-41db-9553-08f0b6b3aaba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xO4Val3", " ", "=", " ", 
  RowBox[{"Simplify", "[", "xO4Val2", "]"}]}]], "Code",
 CellLabel->"In[88]:=",ExpressionUUID->"c5602a43-f3b0-45b5-abff-b6d957fe16f6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[CapitalOmega]", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"-", "\[CapitalOmega]"}], "]"}], "2"], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "3"], " ", "p3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", "\[CapitalOmega]", "]"}], "2"], " ", 
     RowBox[{"Tanh", "[", 
      FractionBox[
       RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
    RowBox[{"p1", " ", "\[Pi]", " ", 
     RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "p1", " ", "p3", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], 
           RowBox[{
            SuperscriptBox["\[Omega]", "3"], "-", 
            RowBox[{"\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "p3", " ", "\[CapitalOmega]", " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], 
                "2"], " ", "\[Omega]", " ", "\[CapitalOmega]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"Coth", "[", 
                FractionBox[
                 RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}],
             " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], 
            " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Omega]", "2"], "-", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}]], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             SuperscriptBox["\[Omega]", "2"], "-", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "p3", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        "\[CapitalOmega]", " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["p3", "3"], " ", "\[Pi]", " ", "\[CapitalOmega]", " ", 
        
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "0", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        "\[CapitalOmega]", " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"p1", " ", "\[Pi]", " ", 
     RowBox[{"f", "[", 
      RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "p1", " ", "p3", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], 
           RowBox[{
            SuperscriptBox["\[Omega]", "3"], "-", 
            RowBox[{"\[Omega]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "p3", " ", "\[CapitalOmega]", " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], 
                "2"], " ", "\[Omega]", " ", "\[CapitalOmega]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"Coth", "[", 
                FractionBox[
                 RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}],
             " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], 
            " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Omega]", "2"], "-", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}]], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        RowBox[{"f", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             SuperscriptBox["\[Omega]", "2"], "-", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "p3", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        "\[CapitalOmega]", " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["p3", "3"], " ", "\[Pi]", " ", "\[CapitalOmega]", " ", 
        
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "0", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "2"], " ", "p3", " ", "\[Pi]", " ", 
        "\[CapitalOmega]", " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CapitalOmega]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             SuperscriptBox["\[Omega]", "2"], "-", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["p1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], 
                "2"], " ", "\[Omega]", " ", "\[CapitalOmega]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalOmega]"}]], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], " ", 
                    "\[Beta]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"Coth", "[", 
                FractionBox[
                 RowBox[{"\[Beta]", " ", "\[Omega]"}], "2"], "]"}]}]}], ")"}],
             " ", 
            RowBox[{"J", "[", "\[Omega]", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]]}], ")"}], "2"], 
            " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Omega]", "2"], "-", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}]], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
       RowBox[{"\[CapitalOmega]", " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Omega]", "3"], "-", 
               RowBox[{"\[Omega]", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"]], 
           RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"f", "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], ")"}], " ", 
               RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", "\[Omega]", "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                   "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                   "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                   "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                   "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[Omega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[Omega]", "4"], " ", 
                  RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                   "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                   "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                   "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                   "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p3", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                  RowBox[{"J", "[", 
                   RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", 
                  " ", 
                  RowBox[{
                   SuperscriptBox["J", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                  RowBox[{
                   SuperscriptBox["J", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", "\[CapitalOmega]", 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["J", "\[Prime]",
                    MultilineFunction->None], "[", "\[CapitalOmega]", 
                   "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}]}], "-", 
       RowBox[{"4", " ", "p1", " ", "p3", " ", 
        SuperscriptBox["\[CapitalOmega]", "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["p3", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                  SuperscriptBox["\[Omega]1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                  SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "2"], "-", 
                  SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  SuperscriptBox["\[Omega]1", "2"], "-", 
                  SuperscriptBox["\[Omega]2", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["p1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Omega]1", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", "2"], " ", 
                   SuperscriptBox["\[Omega]2", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   SuperscriptBox["\[Omega]1", "2"], " ", 
                   SuperscriptBox["\[Omega]2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Omega]1", "2"]}], "+", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[Omega]1", "4"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Omega]2", "4"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"f", "[", "\[Omega]2", "]"}], " ", 
             RowBox[{"J", "[", "\[Omega]1", "]"}]}], 
            RowBox[{"\[Omega]1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                SuperscriptBox["\[Omega]1", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "2"], "-", 
               SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Omega]1", "2"], "-", 
               SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "4"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "2"], "-", 
                  SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "2"], "+", 
                  SuperscriptBox["\[Omega]2", "2"]}], ")"}]}]}], ")"}]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]1"}], 
           RowBox[{"\[DifferentialD]", "\[Omega]2"}]}]}]}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
       RowBox[{"2", " ", "p1", " ", 
        SuperscriptBox["p3", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
       RowBox[{"2", " ", "p1", " ", 
        SuperscriptBox["p3", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "0", "]"}], "2"], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{"\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"]}]], 
             RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                 "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"-", "\[Omega]"}], "]"}], " ", 
                 RowBox[{"f", "[", "\[Omega]", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                 "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"f", "[", "\[Omega]", "]"}], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                 "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                 RowBox[{"J", "[", "\[Omega]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    RowBox[{"J", "[", 
                    RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    RowBox[{"J", "[", "\[Omega]", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p1", "-", "p3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"p1", "+", "p3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}], "+", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{"J", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"f", "[", "\[Omega]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p1", "-", "p3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"p1", "+", "p3"}], ")"}], " ", "\[Omega]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], "2"],
                     " ", "\[CapitalOmega]", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "-", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p1", "-", "p3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"p1", "+", "p3"}], ")"}], " ", "\[Omega]", " ", 
                    "\[CapitalOmega]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], "2"],
                     " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], "]"}]}], 
                   "-", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"f", "[", "\[CapitalOmega]", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", "\[CapitalOmega]"}], 
                    "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "3"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "-", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", "\[Omega]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], "]"}]}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "4"], " ", "\[CapitalOmega]", 
                    " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[CapitalOmega]"}], ")"}], " ", 
                    "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "+", "\[CapitalOmega]"}], ")"}], " ", 
                    
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", "\[CapitalOmega]", 
                    "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{"4", " ", "p1", " ", "p3", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           SubsuperscriptBox["\[Integral]", 
            RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Omega]1", " ", "\[Omega]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                    SuperscriptBox["\[Omega]1", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    SuperscriptBox["\[Omega]1", "2"], "+", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["p1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[CapitalOmega]", "8"]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalOmega]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Omega]2", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Omega]1", "4"], " ", 
                    SuperscriptBox["\[Omega]2", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Omega]2", "6"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"f", "[", "\[Omega]1", "]"}], " ", 
                 RowBox[{"f", "[", "\[Omega]2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                   SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["p1", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                    SuperscriptBox["\[Omega]1", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], "+", 
                    SuperscriptBox["\[Omega]1", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["p3", "2"], " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[CapitalOmega]", "6"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalOmega]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Omega]1", "2"]}], " ", "\[Omega]2"}], 
                    "+", 
                    SuperscriptBox["\[Omega]2", "3"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Omega]1", "2"], " ", 
                    SuperscriptBox["\[Omega]2", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Omega]2", "4"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"J", "[", "\[Omega]1", "]"}], " ", 
                 RowBox[{"J", "[", "\[Omega]2", "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Omega]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  SuperscriptBox["\[Omega]1", "2"]}], ")"}], " ", "\[Omega]2",
                 " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], "-", 
                   SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "2"], "-", 
                  SuperscriptBox["\[Omega]2", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "-", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "2"], "+", 
                    SuperscriptBox["\[Omega]2", "2"]}], ")"}]}]}], ")"}]}], 
               ")"}]}], ")"}], 
            RowBox[{"\[DifferentialD]", "\[Omega]1"}], 
            RowBox[{"\[DifferentialD]", "\[Omega]2"}]}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "-", 
       RowBox[{"4", " ", "p1", " ", 
        SuperscriptBox["p3", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"f", "[", "\[Omega]", "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], 
           RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["\[Integral]", 
            RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "p1", " ", "p3", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              RowBox[{"J", "[", "\[Omega]", "]"}]}], 
             RowBox[{
              SuperscriptBox["\[Omega]", "3"], "-", 
              RowBox[{"\[Omega]", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}]], 
            RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
           RowBox[{"J", "[", 
            RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "p1", " ", "p3", " ", "\[Pi]", " ", 
           RowBox[{"J", "[", "\[CapitalOmega]", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Integral]", 
              RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "p1", " ", "p3", " ", "\[CapitalOmega]", " ", 
                RowBox[{"f", "[", "\[Omega]", "]"}]}], 
               RowBox[{
                SuperscriptBox["\[Omega]", "2"], "-", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]], 
              RowBox[{"\[DifferentialD]", "\[Omega]"}]}]}], ")"}], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "p1", " ", 
        SuperscriptBox["p3", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
       RowBox[{"2", " ", "p1", " ", 
        SuperscriptBox["p3", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "0", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"J", "[", "\[CapitalOmega]", "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "0", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", "\[CapitalOmega]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p1", "3"], " ", "p3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
        RowBox[{"f", "[", "0", "]"}], " ", 
        RowBox[{
         SuperscriptBox["J", "\[Prime]",
          MultilineFunction->None], "[", "\[CapitalOmega]", "]"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.958741253346259*^9, 3.9587416446084433`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"1db456da-9283-457a-a6bc-de03349330b2"]
}, Open  ]],

Cell["\<\
It is complicated. As for 4th order SigmaX coherence, as per argument given \
in our [earlier \
paper](https://journals.aps.org/prb/abstract/10.1103/PhysRevB.111.115423), it \
has to be zero. Verifying this using the above expressions is left as an \
exercise for the readers.\
\>", "Text",ExpressionUUID->"fb9c0f81-0641-4bb7-9441-5ba5c174ab14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaX4Sol", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"x4x", " ", "->", " ", "xO4Val3"}], "}"}], "}"}]}], 
  ";"}]], "Code",
 CellLabel->"In[89]:=",ExpressionUUID->"b7aaa4bc-4e0b-4e13-bfc0-6c451bb85ccf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SteadyStateSpinBosonResult", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "SigmaXSol", ",", " ", "SigmaYSol", ",", " ", "SigmaZSol", ",", " ", 
     "SigmaX4Sol"}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{3.9587416785134773`*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"11350398-3be5-40aa-9c05-81d771a4ac24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", "\n", 
  RowBox[{"DumpVar", "[", "SteadyStateSpinBosonResult", "]"}], "\n", 
  "*)"}]], "Code",
 CellChangeTimes->{{3.958741364109847*^9, 3.958741373534306*^9}, {
  3.958741663559143*^9, 
  3.958741667752905*^9}},ExpressionUUID->"f7a91716-44f6-4a31-955b-\
da4d4912169f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Wrote (via symbol): \"\>", 
   "\[InvisibleSpace]", "\<\"SteadyStateSpinBosonResult\"\>", 
   "\[InvisibleSpace]", "\<\" \[RightArrow] \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/premkr/git/mymodule/mathematica_wiki/SteadyStateSpinBosonResult.mx\
\"\>"}],
  SequenceForm[
  "Wrote (via symbol): ", "SteadyStateSpinBosonResult", " \[RightArrow] ", 
   "/home/premkr/git/mymodule/mathematica_wiki/SteadyStateSpinBosonResult.mx"],
  Editable->False]], "Print",
 CellChangeTimes->{3.958741253390566*^9, 3.958741644706904*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"64b7ee07-7e83-45ba-a358-83a79c57d4b0"],

Cell[BoxData["\<\"/home/premkr/git/mymodule/mathematica_wiki/\
SteadyStateSpinBosonResult.mx\"\>"], "Output",
 CellChangeTimes->{3.958741253395604*^9, 3.9587416447107897`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"989745f1-e3c4-499c-9462-09bfe2a5518b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"NewKernel2",
WindowSize->{1440, 782.25},
WindowMargins->{{-1440, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"eeeabe5d-8d10-4d50-a2b6-940cb274eedb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 89, 0, 98, "Title",ExpressionUUID->"1a4f31ef-7cee-4947-bcdf-171767feb1db"],
Cell[CellGroupData[{
Cell[694, 26, 356, 5, 97, "Code",ExpressionUUID->"89a37642-867e-4129-8cde-378fd2582686"],
Cell[1053, 33, 324, 7, 27, "Output",ExpressionUUID->"46f8af9b-fcbe-4fb8-a067-ba4b260a9a1f"]
}, Open  ]],
Cell[1392, 43, 4105, 98, 553, "Code",ExpressionUUID->"520215b1-7e24-4929-b850-bf379571ea23"],
Cell[CellGroupData[{
Cell[5522, 145, 246, 6, 36, "Code",ExpressionUUID->"3c7e7413-37d5-423a-b902-ce1fa405492b"],
Cell[5771, 153, 148, 2, 24, "Output",ExpressionUUID->"97fe6def-a812-47c8-910d-89df17e6134c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5956, 160, 3885, 97, 337, "Code",ExpressionUUID->"a6f079b5-cb5e-48ad-89bc-da59ef1e0e78"],
Cell[9844, 259, 382, 11, 37, "Output",ExpressionUUID->"e181ca61-306f-4359-82dd-2bfb8cdfb933"]
}, Open  ]],
Cell[10241, 273, 134, 2, 36, "Code",ExpressionUUID->"6f56c2f7-5e47-455c-98a5-3893f2ea1ba7"],
Cell[CellGroupData[{
Cell[10400, 279, 117, 1, 36, "Code",ExpressionUUID->"54449caf-7ffa-4794-bdeb-b260685db582"],
Cell[10520, 282, 5166, 144, 134, "Output",ExpressionUUID->"19056d6c-95dc-4908-b4ba-5f1e2ca3cb97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15723, 431, 268, 5, 38, "Code",ExpressionUUID->"e1cb5dae-4471-4014-aff8-8bcc31e8e9bc"],
Cell[15994, 438, 4675, 129, 120, "Output",ExpressionUUID->"492124fa-2bcf-4d0d-9428-89a2c26b5fe7"]
}, Open  ]],
Cell[20684, 570, 477, 12, 80, "Code",ExpressionUUID->"da348d8b-0927-481d-84e0-bb5a4af46246"],
Cell[21164, 584, 200, 5, 36, "Code",ExpressionUUID->"721c4299-3a4c-4ca1-8704-217385ca2f3f"],
Cell[CellGroupData[{
Cell[21389, 593, 319, 7, 36, "Code",ExpressionUUID->"f7fcfd07-1d89-497c-b547-902b80b37596"],
Cell[21711, 602, 20067, 427, 341, "Output",ExpressionUUID->"402ad484-7c59-4e5a-b8a3-49fad252ee70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41815, 1034, 542, 14, 77, "Code",ExpressionUUID->"881f1a7c-f3cf-46df-808b-7157a0cc5dc7"],
Cell[42360, 1050, 218, 4, 37, "Output",ExpressionUUID->"be1de35d-542e-4000-8f84-9a48c5302ca7"],
Cell[42581, 1056, 394, 10, 39, "Output",ExpressionUUID->"b2a87069-7f34-4aae-9788-7b999f3305aa"],
Cell[42978, 1068, 396, 10, 39, "Output",ExpressionUUID->"c77bc830-f070-4a6b-8e72-6f0643e8d96c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43411, 1083, 271, 5, 57, "Code",ExpressionUUID->"433ff7cb-c8a0-4ec9-8d69-cc4ef2f0642f"],
Cell[43685, 1090, 670, 19, 39, "Output",ExpressionUUID->"8e2d83e5-7b6f-4a94-868e-a5911dc6ba0d"],
Cell[44358, 1111, 1201, 38, 98, "Output",ExpressionUUID->"c81d6802-62ac-4a3b-bbe0-13c29d4d4430"]
}, Open  ]],
Cell[45574, 1152, 198, 4, 36, "Code",ExpressionUUID->"0908d23c-5d1c-47ac-9c11-41dc1271313a"],
Cell[CellGroupData[{
Cell[45797, 1160, 99, 0, 69, "Chapter",ExpressionUUID->"6fcb68bb-dce6-4aab-a523-57da312ac134"],
Cell[CellGroupData[{
Cell[45921, 1164, 90, 0, 67, "Section",ExpressionUUID->"9aea56ef-5884-465c-ba78-89969bc4de68"],
Cell[46014, 1166, 213, 3, 35, "Text",ExpressionUUID->"02e92818-1815-4f0f-9765-a6a951b7d514"],
Cell[CellGroupData[{
Cell[46252, 1173, 292, 7, 38, "Code",ExpressionUUID->"4320680c-ce07-4792-a2f6-c747fdca8bfb"],
Cell[46547, 1182, 701, 18, 37, "Output",ExpressionUUID->"cbe40bc4-e748-47a4-9eb3-0312018efb4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47285, 1205, 634, 17, 38, "Code",ExpressionUUID->"0d06d4a8-ba6f-461c-8140-75d2cc8e5081"],
Cell[47922, 1224, 545, 13, 55, "Output",ExpressionUUID->"06611d88-439b-48af-befc-b711b4f915f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48504, 1242, 240, 5, 38, "Code",ExpressionUUID->"d2982475-b423-4318-b70c-6bd021713527"],
Cell[48747, 1249, 358, 10, 55, "Output",ExpressionUUID->"34f59f63-9aee-4faa-9f01-84e135cb73b0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49154, 1265, 91, 0, 67, "Section",ExpressionUUID->"f94d61dc-acbe-48cc-9ebd-45c6e64262a6"],
Cell[49248, 1267, 314, 8, 36, "Code",ExpressionUUID->"971a93ab-eb58-4a82-a86c-c54d57b96ade"],
Cell[CellGroupData[{
Cell[49587, 1279, 238, 4, 38, "Code",ExpressionUUID->"40b16fae-dcbc-4371-921e-7312806cff27"],
Cell[49828, 1285, 2087, 53, 62, "Output",ExpressionUUID->"ad99d4a3-4497-439e-95b1-3228c602e28e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51952, 1343, 147, 2, 36, "Code",ExpressionUUID->"aa639b2e-98a8-43db-9a86-13a6a6e4ed58"],
Cell[52102, 1347, 2084, 53, 62, "Output",ExpressionUUID->"8db0dada-3781-4af6-88d3-723a5e29c1e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54223, 1405, 255, 6, 38, "Code",ExpressionUUID->"eb85f9e8-97c9-4243-8130-0617193554a2"],
Cell[54481, 1413, 2470, 62, 66, "Output",ExpressionUUID->"72a8c7d1-149b-4932-be2d-a24c33344c84"]
}, Open  ]],
Cell[56966, 1478, 114, 0, 35, "Text",ExpressionUUID->"1e61422b-e748-4560-b14b-9e81411eb23d"],
Cell[CellGroupData[{
Cell[57105, 1482, 241, 5, 36, "Code",ExpressionUUID->"428b05e8-164c-44c5-b4ca-6d7e915c65ba"],
Cell[57349, 1489, 2220, 59, 66, "Output",ExpressionUUID->"d0020d80-c493-4b0f-b1b2-49b4c83a0939"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59606, 1553, 400, 10, 38, "Code",ExpressionUUID->"9b4395bd-c138-40ba-8f6f-dd51181ee096"],
Cell[60009, 1565, 1571, 44, 91, "Output",ExpressionUUID->"bb1eb0f6-52f3-4137-8a63-2f82d2bace6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61617, 1614, 275, 6, 38, "Code",ExpressionUUID->"b6492168-3271-4195-83d4-82c5776c0055"],
Cell[61895, 1622, 1569, 44, 91, "Output",ExpressionUUID->"4e79c3a6-60c2-4e10-8bf6-5668354657d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63501, 1671, 187, 3, 36, "Code",ExpressionUUID->"45edf23e-4fb5-4270-b402-23b529d6afd7"],
Cell[63691, 1676, 1423, 38, 82, "Output",ExpressionUUID->"d0856e23-6048-42b7-835b-c304b27756da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65151, 1719, 149, 2, 36, "Code",ExpressionUUID->"d0c03350-84ea-47b9-aeb4-5808fe508985"],
Cell[65303, 1723, 1423, 38, 82, "Output",ExpressionUUID->"2eb97adb-6013-4195-8006-d5bdb23255f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66763, 1766, 245, 5, 36, "Code",ExpressionUUID->"fbc1bdf2-930b-46a0-a3a7-7bd4a0095cdc"],
Cell[67011, 1773, 876, 23, 69, "Output",ExpressionUUID->"29bc8884-50ef-4cff-b0f4-9423a17d486c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67924, 1801, 90, 0, 54, "Subsection",ExpressionUUID->"097b628f-c1db-4eab-b39f-a58196b4b551"],
Cell[68017, 1803, 281, 4, 35, "Text",ExpressionUUID->"1cf96627-7be1-4820-b248-6bd699cca3c4"],
Cell[CellGroupData[{
Cell[68323, 1811, 183, 3, 36, "Code",ExpressionUUID->"25e9b8e1-68ac-4ce8-93ca-2c4b8a362c98"],
Cell[68509, 1816, 947, 26, 82, "Output",ExpressionUUID->"8cde0ceb-368d-41b0-ae79-fe1d83a244ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69493, 1847, 320, 7, 38, "Code",ExpressionUUID->"9e43a5f5-37ab-4e92-80a9-365887609e48"],
Cell[69816, 1856, 904, 24, 82, "Output",ExpressionUUID->"9645fbab-aeba-410e-a5a9-2c85558b2496"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70757, 1885, 227, 4, 38, "Code",ExpressionUUID->"ac84e303-9ff8-425d-b19f-f44a42f55c67"],
Cell[70987, 1891, 149, 2, 37, "Output",ExpressionUUID->"68d0d4e7-ca60-4f0d-a16d-a3d494fcb37e"]
}, Open  ]],
Cell[71151, 1896, 76, 0, 35, "Text",ExpressionUUID->"b12a6f9b-ee7e-419d-9e8a-7ca8a5524713"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71276, 1902, 93, 0, 67, "Section",ExpressionUUID->"9219ffe7-65ec-435d-95e0-30458ada9c60"],
Cell[71372, 1904, 450, 12, 38, "Code",ExpressionUUID->"358cf801-33ff-4278-a10a-f80fa830f12d"],
Cell[CellGroupData[{
Cell[71847, 1920, 238, 4, 38, "Code",ExpressionUUID->"e1d6f87a-91c5-45d1-b2bc-389fc4686f08"],
Cell[72088, 1926, 889, 21, 55, "Output",ExpressionUUID->"71b7faf7-bdf8-47af-a512-f8e8a7093264"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73014, 1952, 256, 6, 38, "Code",ExpressionUUID->"97f72884-3c8f-4aaf-8ee5-895fd9fd5aaa"],
Cell[73273, 1960, 1009, 24, 63, "Output",ExpressionUUID->"42f3a316-e096-495c-89c7-8b781af737f8"]
}, Open  ]],
Cell[74297, 1987, 87, 0, 35, "Text",ExpressionUUID->"23113cf4-119a-4feb-aeaa-adc885ed7d19"],
Cell[CellGroupData[{
Cell[74409, 1991, 694, 18, 38, "Code",ExpressionUUID->"a3af7b59-3608-40d7-bf18-b3f660d4de50"],
Cell[75106, 2011, 226, 5, 37, "Output",ExpressionUUID->"29335318-d7e0-4ced-876e-6a17e16c881d"]
}, Open  ]],
Cell[75347, 2019, 107, 0, 35, "Text",ExpressionUUID->"ee680d80-def0-4707-9fb3-dbd8f012d5d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75491, 2024, 93, 0, 67, "Section",ExpressionUUID->"68b0b5e5-a5d5-4287-b22b-89650ccc69a7"],
Cell[75587, 2026, 223, 3, 35, "Text",ExpressionUUID->"614676af-e042-4f12-b266-45c1910a7913"],
Cell[75813, 2031, 137, 2, 36, "Code",ExpressionUUID->"b9a5c979-7a6e-416e-a339-25f6333cf462"],
Cell[75953, 2035, 533, 14, 38, "Code",ExpressionUUID->"74c6dcf5-39f3-484f-8257-89778eb592c3"],
Cell[CellGroupData[{
Cell[76511, 2053, 238, 4, 38, "Code",ExpressionUUID->"c8de4fa0-a324-4049-a093-cdeb0a591e30"],
Cell[76752, 2059, 25027, 610, 738, "Output",ExpressionUUID->"45eb2077-bac4-4332-a697-092d664ea517"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101816, 2674, 238, 5, 38, "Code",ExpressionUUID->"83141c80-b016-454c-974f-e29cd1bf79c2"],
Cell[102057, 2681, 28710, 628, 476, "Output",ExpressionUUID->"0a06f7fa-6272-4f08-b1ac-d27955c64ba9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130804, 3314, 238, 5, 36, "Code",ExpressionUUID->"61dea5a8-5ebf-49ef-a6ef-39e9303b5604"],
Cell[131045, 3321, 26588, 607, 518, "Output",ExpressionUUID->"22cf5175-ff42-4412-9fb9-502e56c12c60"]
}, Open  ]],
Cell[157648, 3931, 370, 5, 58, "Text",ExpressionUUID->"fe888982-c23d-44cc-b671-a3985e594fd9"],
Cell[158021, 3938, 207, 4, 36, "Code",ExpressionUUID->"a374629a-76bf-4042-84ed-e1ac1e9a4da1"],
Cell[CellGroupData[{
Cell[158253, 3946, 158, 3, 36, "Code",ExpressionUUID->"5d7331cd-d04d-40b7-b8f5-355bf7d320b0"],
Cell[158414, 3951, 17413, 425, 285, "Output",ExpressionUUID->"88c3f5b3-4c06-4451-a748-42a2d63b851c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175864, 4381, 227, 4, 36, "Code",ExpressionUUID->"c9965adb-451d-4f10-a265-f79a29d7c856"],
Cell[176094, 4387, 26740, 667, 419, "Output",ExpressionUUID->"91e69aea-4516-41e9-bcfb-a9ef23f07cf5"]
}, Open  ]],
Cell[202849, 5057, 401, 6, 58, "Text",ExpressionUUID->"b3f9755f-a157-43a7-a722-79434c5a7f6b"],
Cell[CellGroupData[{
Cell[203275, 5067, 314, 7, 38, "Code",ExpressionUUID->"2ab11b18-0f64-433a-9e67-cf61379cbf13"],
Cell[CellGroupData[{
Cell[203614, 5078, 594, 14, 23, "Print",ExpressionUUID->"729931a9-3b35-428b-935b-e3e5a0684e5f"],
Cell[204211, 5094, 594, 14, 23, "Print",ExpressionUUID->"506ec9f8-6940-4408-860a-674abe4454ee"]
}, Open  ]],
Cell[204820, 5111, 73745, 1707, 979, "Output",ExpressionUUID->"c6de27aa-ae23-4795-ad93-02fee29d67d7"]
}, Open  ]],
Cell[278580, 6821, 261, 4, 35, "Text",ExpressionUUID->"2dcdab87-9d6e-4af1-84df-1485dc6495a3"],
Cell[CellGroupData[{
Cell[278866, 6829, 618, 17, 38, "Code",ExpressionUUID->"bb6f6b00-5168-446a-a84e-e3e07923ac83"],
Cell[279487, 6848, 149, 2, 37, "Output",ExpressionUUID->"3689b29a-5867-4aa6-977a-10b810c5906e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279673, 6855, 98, 0, 54, "Subsection",ExpressionUUID->"47863097-b330-48e1-85c4-44043e2ca1f1"],
Cell[279774, 6857, 206, 3, 35, "Text",ExpressionUUID->"ce8c9c06-1630-45ed-b893-0f0fe77f19f8"],
Cell[CellGroupData[{
Cell[280005, 6864, 297, 7, 36, "Code",ExpressionUUID->"1e64bdbd-3562-4d2d-a4e1-9788d055f076"],
Cell[280305, 6873, 30626, 752, 472, "Output",ExpressionUUID->"5027a0a2-0cdc-4e6c-9611-951566f12eae"]
}, Open  ]],
Cell[310946, 7628, 108, 0, 35, "Text",ExpressionUUID->"d98a1bc9-51a4-45f4-9343-a9d049347998"],
Cell[CellGroupData[{
Cell[311079, 7632, 1530, 44, 38, "Code",ExpressionUUID->"4c9b014c-c27e-4f6d-9dfa-1b9d745efd19"],
Cell[312612, 7678, 1730, 50, 55, "Output",ExpressionUUID->"8d1a78b1-1e0b-4989-adb4-834611ec4ca9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314379, 7733, 271, 6, 38, "Code",ExpressionUUID->"21de7553-f28e-4d0c-a8e6-b735664a8ddd"],
Cell[314653, 7741, 149, 2, 37, "Output",ExpressionUUID->"68f8bc44-7dcd-471c-9419-3be4eaf72100"]
}, Open  ]],
Cell[314817, 7746, 146, 2, 35, "Text",ExpressionUUID->"f0771133-c401-4713-8f04-ccb6fd87ce52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315000, 7753, 90, 0, 54, "Subsection",ExpressionUUID->"a350369a-0801-4b1d-8fe9-d69337541926"],
Cell[315093, 7755, 267, 4, 35, "Text",ExpressionUUID->"8dec8cf4-1663-4218-9539-ddd763754cd0"],
Cell[CellGroupData[{
Cell[315385, 7763, 2169, 61, 82, "Code",ExpressionUUID->"1b552708-70f0-40ef-9cec-abf22ab728db"],
Cell[317557, 7826, 6485, 171, 247, "Output",ExpressionUUID->"bb1d0ac7-6a1b-419b-91d1-30d862935cff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324079, 8002, 253, 5, 60, "Code",ExpressionUUID->"b38e97c2-4b2a-4c45-a860-bb4f2a7871f1"],
Cell[324335, 8009, 152, 2, 37, "Output",ExpressionUUID->"7f7b8b06-6e44-4bbc-b801-11da28fe9244"],
Cell[324490, 8013, 153, 2, 37, "Output",ExpressionUUID->"91e08c24-ebd5-4882-8964-db6fb5538be4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324680, 8020, 396, 11, 38, "Code",ExpressionUUID->"55351201-7011-47b6-a0db-7a08172baf20"],
Cell[325079, 8033, 6482, 171, 247, "Output",ExpressionUUID->"1a314d3c-055e-4462-857e-7d6e98867fa6"]
}, Open  ]],
Cell[331576, 8207, 219, 3, 35, "Text",ExpressionUUID->"d7402750-215c-472b-9c31-4a71a2546a3c"],
Cell[CellGroupData[{
Cell[331820, 8214, 97, 0, 45, "Subsubsection",ExpressionUUID->"e03adc20-dbb5-4b3f-88c8-fc40176ec286"],
Cell[CellGroupData[{
Cell[331942, 8218, 242, 5, 38, "Code",ExpressionUUID->"59e4c6af-37b5-4702-80c2-1dd625ae8a37"],
Cell[332187, 8225, 4701, 128, 158, "Output",ExpressionUUID->"e70807ce-2f4a-4774-8e99-2c9a60fadd2c"]
}, Open  ]],
Cell[336903, 8356, 447, 6, 58, "Text",ExpressionUUID->"9734b191-380e-48d6-a7a2-fce3330886eb"],
Cell[CellGroupData[{
Cell[337375, 8366, 571, 15, 38, "Code",ExpressionUUID->"82a78b14-c102-40f4-84a0-d25f81e67d7f"],
Cell[337949, 8383, 4699, 128, 158, "Output",ExpressionUUID->"b8997ad2-5fed-46fc-b185-84c2a9c0e56d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342685, 8516, 689, 18, 79, "Code",ExpressionUUID->"da650bea-6958-4528-af74-19dbbf9ceb5b"],
Cell[343377, 8536, 40815, 1143, 708, "Output",ExpressionUUID->"728d111c-59ea-4a15-98d7-289f054f123c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384229, 9684, 150, 2, 36, "Code",ExpressionUUID->"fb0dad54-761b-4997-87cd-3a71bea62c82"],
Cell[384382, 9688, 149, 2, 37, "Output",ExpressionUUID->"282a5fc4-7e44-4edd-8b5b-c467abafa8f6"]
}, Open  ]],
Cell[384546, 9693, 154, 2, 35, "Text",ExpressionUUID->"2be58007-0eb5-4c1f-ad61-675add714495"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384737, 9700, 97, 0, 45, "Subsubsection",ExpressionUUID->"7dfee536-3f5e-4d98-91a8-e44816dbb010"],
Cell[CellGroupData[{
Cell[384859, 9704, 242, 5, 38, "Code",ExpressionUUID->"1a6350ee-722c-47d5-9b14-3b015b0001ac"],
Cell[385104, 9711, 1974, 53, 75, "Output",ExpressionUUID->"37db8aae-2415-4ea8-af97-196f7a40114d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387115, 9769, 214, 4, 38, "Code",ExpressionUUID->"9b711f6a-308d-4a2c-82cc-f571a2d64504"],
Cell[387332, 9775, 149, 2, 37, "Output",ExpressionUUID->"b402bada-1dc7-40e4-90b5-b1904b08c954"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387518, 9782, 436, 11, 38, "Code",ExpressionUUID->"0ae2614a-e49f-47ee-8119-b76415aaf90b"],
Cell[387957, 9795, 2046, 55, 75, "Output",ExpressionUUID->"cf4d44d2-bdb5-47cc-9784-35218be41e59"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[390064, 9857, 106, 0, 54, "Subsection",ExpressionUUID->"c8a79c99-535d-4f22-8014-9d11a6a41057"],
Cell[CellGroupData[{
Cell[390195, 9861, 720, 20, 61, "Code",ExpressionUUID->"cfafdfb8-f51e-48bb-a479-cb1dc1d5098d"],
Cell[390918, 9883, 1741, 49, 74, "Output",ExpressionUUID->"92fefbb5-41ab-415d-9e03-a7a5f9a6bb9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[392696, 9937, 142, 2, 36, "Code",ExpressionUUID->"7c738a04-2d78-4195-917a-4ca62bcbc473"],
Cell[392841, 9941, 149, 2, 37, "Output",ExpressionUUID->"a94bbe70-6d13-481a-9fb7-f721b3718bfe"]
}, Open  ]],
Cell[393005, 9946, 128, 0, 35, "Text",ExpressionUUID->"b5ffcfb0-0730-4cba-9047-8927aa790e63"],
Cell[CellGroupData[{
Cell[393158, 9950, 628, 16, 38, "Code",ExpressionUUID->"b548232d-5d41-43d2-b931-a7eb19eb8876"],
Cell[393789, 9968, 2671, 67, 75, "Output",ExpressionUUID->"663e22ca-250b-476d-ba9c-af3df3044443"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[396533, 10043, 94, 0, 69, "Chapter",ExpressionUUID->"70f9e5d1-80f7-44ec-b46c-aae0f56ddad2"],
Cell[396630, 10045, 128, 0, 35, "Text",ExpressionUUID->"140087df-7425-47b1-8e1b-39037e4b5882"],
Cell[396761, 10047, 662, 17, 38, "Code",ExpressionUUID->"56ae348d-2acf-480c-8442-09ebed54628e"],
Cell[397426, 10066, 261, 6, 38, "Code",ExpressionUUID->"5ef26c8b-f504-4d11-97e4-8063a5b414e0"],
Cell[397690, 10074, 276, 7, 38, "Code",ExpressionUUID->"5c733d52-966f-497d-bcea-536948f97635"],
Cell[397969, 10083, 263, 6, 36, "Code",ExpressionUUID->"d177b897-d81f-49f7-a570-0d54704ad689"],
Cell[CellGroupData[{
Cell[398257, 10093, 186, 3, 36, "Code",ExpressionUUID->"52aaecec-1c53-464a-a436-bfe57838f212"],
Cell[398446, 10098, 66855, 1539, 1924, "Output",ExpressionUUID->"6af1b78f-1046-41db-9553-08f0b6b3aaba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465338, 11642, 184, 3, 36, "Code",ExpressionUUID->"c5602a43-f3b0-45b5-abff-b6d957fe16f6"],
Cell[465525, 11647, 66161, 1461, 1268, "Output",ExpressionUUID->"1db456da-9283-457a-a6bc-de03349330b2"]
}, Open  ]],
Cell[531701, 13111, 355, 6, 58, "Text",ExpressionUUID->"fb9c0f81-0641-4bb7-9441-5ba5c174ab14"],
Cell[532059, 13119, 261, 7, 38, "Code",ExpressionUUID->"b7aaa4bc-4e0b-4e13-bfc0-6c451bb85ccf"],
Cell[532323, 13128, 352, 8, 38, "Code",ExpressionUUID->"11350398-3be5-40aa-9c05-81d771a4ac24"],
Cell[CellGroupData[{
Cell[532700, 13140, 299, 7, 77, "Code",ExpressionUUID->"f7a91716-44f6-4a31-955b-da4d4912169f"],
Cell[533002, 13149, 676, 15, 23, "Print",ExpressionUUID->"64b7ee07-7e83-45ba-a358-83a79c57d4b0"],
Cell[533681, 13166, 254, 3, 37, "Output",ExpressionUUID->"989745f1-e3c4-499c-9462-09bfe2a5518b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/spin-boson-tcl4/O2SSCalcSpinBoson.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*O2SSCalcSpinBoson*)


Get["TCL4Generator.mx"]
Get["TCL2Generator.mx"]
Get["TCL0Generator.mx"]
Get["TCL4SpinBosonFunctions.wl"]


(*===========================================================*)
(* 1.   removeIntegrals  \[Dash]   strip every Integrate wrapper   *)
(*===========================================================*)
ClearAll[removeIntegrals]
removeIntegrals[expr_] :=
  expr //. Integrate[integrand_, spec__] :> integrand   (*recursive //.  *)

(*===========================================================*)
(* 2.   splitByIntegrate  \[Dash]   build the 2-entry list         *)
(*===========================================================*)
ClearAll[splitByIntegrate]

splitByIntegrate[expr_] := Module[
  {terms, noInt, withInt},

  terms   = List @@ Expand[expr];            (* flatten \[CapitalSigma] into a term list *)

  noInt   =   Select[terms,  FreeQ[#, Integrate] &];                 (* \[CapitalSigma]\:2081 *)
  withInt =   Select[terms, !FreeQ[#, Integrate] &]       //          (* \[CapitalSigma]\:2082 \[Ellipsis] *)
              Map[removeIntegrals];                                  (* \[Ellipsis]strip *)

  {
    Total[noInt]   /. Plus[] :> 0,             (* 0 if list empty *)
    Total[withInt] /. Plus[] :> 0
  }
]


D[Tanh[x],x] /. x->0


(*
SpectralDensitySymmetryProperty = {J[0] -> 0, Derivative[1][f][0]-> 0, J[x_]-> f[x] Tanh[\[Beta] x/2], J'[x_]-> D[f[x] Tanh[\[Beta] x/2], x]}
*)

SpecZeroRule = {J[0] -> 0, Derivative[1][f][0]-> 0}

TCL4IntegralFormExpr[arr_]:= Module[{TCL4Generator2},
If[arr ==={0,0,0}, Return[0]];
TCL4Generator2 = arr //. SpecZeroRule;
With[{ZeroT = TCL4Generator2[[1]], integrandExpressionSingle = TCL4Generator2[[2]], 
integrandExpressionDouble = TCL4Generator2[[3]]},
  ZeroT + If[integrandExpressionSingle === 0, 0 ,HoldForm[Integrate[integrandExpressionSingle, {\[Omega], -Infinity, Infinity}]]] + 
  If[integrandExpressionDouble === 0, 0 ,HoldForm[Integrate[integrandExpressionDouble, {\[Omega]2, -Infinity, Infinity}, {\[Omega]1, -Infinity, Infinity}]]]
]
]


TCL0Generator;


TCL2Generator


L2 = Map[TCL4IntegralFormExpr, TCL2Generator, {2}]


L41 = Map[TCL4IntegralFormExpr, TCL4Generator, {2}];

L4 = modifyMatrix[L41, p3/p1];


L4[[2,1]];


L = TCL0Generator + \[Lambda]^2  L2 + \[Lambda]^4 L4


\[Rho]0={1,0,0,x0z}
\[Rho]2=\[Lambda]^2 {0,x2x,x2y,x2z}
\[Rho]4=\[Lambda]^4 {0,x4x,x4y,x4z}


\[Rho] = \[Rho]0 + \[Rho]2 + \[Rho]4
\[Rho] //MatrixForm


Final = L . \[Rho];


(* ::Chapter:: *)
(*Second order calculations*)


(* ::Section:: *)
(*Gibbs Population*)


(* ::Text:: *)
(*Gibbs population result comes from the second order eigenvalue equation. We subsequently use it to find the second order coherences.*)


G1 = Coefficient[Final[[4]], \[Lambda], 2]


G2 = G1 //. {J[-\[CapitalOmega]] -> -J[\[CapitalOmega]], f[x_] -> J[x] Coth[\[Beta] x/2]}


GSol = Solve[G2 == 0, x0z]


(* ::Section:: *)
(*Sigma x coherence*)


x2Dot = Final[[3]] //. GSol[[1]];


Solx2Dot = Coefficient[x2Dot, \[Lambda], 2]


ExpToTrig[Solx2Dot]


SigmaXSol = Solve[Solx2Dot == 0, x2x]


(* ::Text:: *)
(*There is an overall \[Omega] integral here.*)


xO2Val = x2x //. SigmaXSol[[1]]


xO2Val2 = xO2Val //. f[x_] -> J[x] Coth[\[Beta] x/2]


xO2Val3 = Collect[xO2Val2, J[\[Omega]], Simplify]


xO2Val4 = ReleaseHold[xO2Val3]


FullSimplify[xO2Val4]


xO2Val5 = splitByIntegrate[xO2Val4][[2]]


(* ::Subsection:: *)
(*Verifications*)


(* ::Text:: *)
(*Following is c4 from cresser anders. In the following, we do divide by a factor of 2 because the Cresser anders' intergral goes from 0 to Infinity whereas for us, it goes from -Infinity to Infinity.*)


CrAnx2 = SigmaXSpinBosonMFGS/2


CrAnx22 = CrAnx2 //. Sin[2 \[Theta]] -> 2 p1 p3


FullSimplify[ReleaseHold[xO2Val5 - CrAnx22]]


(* ::Text:: *)
(*Zero!*)


(* ::Section:: *)
(*Sigma  y  coherence*)


x1Dot = Final[[2]] //. Join[GSol[[1]], SigmaXSol[[1]]];


Solx1Dot = Coefficient[x1Dot, \[Lambda], 2]


SigmaYSol1 = Solve[Solx1Dot == 0, x2y]


(* ::Text:: *)
(*Just a constant?*)


SigmaYSol = FullSimplify[SigmaYSol1] //. {f[x_] -> J[x] Coth[\[Beta] x/2], J[-\[CapitalOmega]] -> - J[\[CapitalOmega]]}


(* ::Text:: *)
(*Consistent  with  Cresser  Anders!!!*)


(* ::Section:: *)
(*Diagonal population*)


(* ::Text:: *)
(*We use the second order coherences and the Gibbs population to find the second order population by going to the 4th order eigenvalue equation.*)


Clear[e4]


x3Dot = Final[[4]] //. Join[GSol[[1]], SigmaYSol[[1]], SigmaXSol[[1]]];


O4TermX3 = Coefficient[x3Dot, \[Lambda], 4]


X2zSol = Solve[O4TermX3==0, x2z]


x2zVal = x2z //. X2zSol[[1]]


(* ::Text:: *)
(*The following function separates the constant terms from the integrals by putting them in separate elements of an array. For the integral parts, we only save the integrand for ease of algebraic manipulation, since all the integral terms have the same variable and range of integration.*)


x2z0 = splitByIntegrate[x2zVal];


x2z0[[2]]


x2z1 = ReleaseHold[splitByIntegrate[x2zVal]]


(* ::Text:: *)
(*Since the contour of the integral is defined to go just above the real axis, we bring it back to the real axis by factoring in the residue contribution of the real axis poles. Why go back to the real axis? Because only then can we use the property like spectral density is an odd function to simplify the integral.*)


x2z2 = ResLoopSeg[x2z1[[2]] , \[Omega], z,\[Omega]]


(* ::Text:: *)
(*x2z2[[3]] below is the divergence test, which evaluates to zero, which is good. Divergence test is there just to make sure there are no fatal second order poles on the real line.*)


x2z2[[3]] //. {J[x_] -> f[x] Tanh[\[Beta] x/2], f[-\[CapitalOmega]] -> f[\[CapitalOmega]]}


(* ::Subsection:: *)
(*Constant Contribution*)


(* ::Text:: *)
(*Just subtracting the pole contribution above from the constant term in the 4th order eigenvalue equation for the populations.*)


ConstantCOntri = x2z1[[1]] - x2z2[[1]]


(* ::Text:: *)
(*Following assumption can now be made.*)


SpecSymRule = {J[x_] -> f[x] Tanh[\[Beta] x/2], J'[x_] -> D[f[x] Tanh[\[Beta] x/2], x], f[-\[Omega]+\[CapitalOmega]] -> f[\[Omega]-\[CapitalOmega]], f[-\[Omega]-\[CapitalOmega]] -> f[\[Omega]+\[CapitalOmega]], f[-\[CapitalOmega]] -> f[\[CapitalOmega]], f[-\[Omega]]-> f[\[Omega]]}


Simplify[ConstantCOntri /. Join[SpecSymRule, SpecZeroRule]]


(* ::Text:: *)
(*The constant term is zero! Now lets get back to the integral terms.*)


(* ::Subsection:: *)
(*Integral term*)


(* ::Text:: *)
(*Again, since the contour is now on the real axis, we can now assume that J[x] = - J[-x]. Note the factor of 1/2 I did below to compensate for the double counting during addition below.*)


IntContri = Simplify[Simplify[(x2z2[[2]] + (x2z1[[2]] /. \[Omega] -> -\[Omega]))/2] //. {J[x_] -> f[x] Tanh[\[Beta] x/2], 
							J'[x_] -> D[f[x] Tanh[\[Beta] x/2], x], f[-\[Omega]+\[CapitalOmega]] -> f[\[Omega]-\[CapitalOmega]], f[-\[Omega]-\[CapitalOmega]] -> f[\[Omega]+\[CapitalOmega]], 
							f[-\[CapitalOmega]] -> f[\[CapitalOmega]], f[-\[Omega]]-> f[\[Omega]]}]


FreeQ[IntContri, J]
FreeQ[IntContri, p3]


IntContri2 = IntContri //. {f'[-x_]-> -f'[x]}


(* ::Text:: *)
(*From the MFGS result, we know that the final result cannot depend upon p3. So lets verify whether the p3 dependent term disappears or not.*)


(* ::Subsubsection:: *)
(*p3 dependent part*)


P3Part = CoeffTerm[IntContri2, p3^2]


(* ::Text:: *)
(*There are 2 types of terms here, with factor f[\[Omega]] f[\[Omega]-\[CapitalOmega]] and f[\[Omega]] f[\[Omega]+\[CapitalOmega]]. But since the integral is from \[Omega] = -Infinity -> Infinity, a change in variable \[Omega] -> \[Omega] + \[CapitalOmega] for the first type of term will make both the terms identical and hopefully cancel. let's check this out.*)


P3Part2 = Collect[P3Part, {f[\[Omega]] f[\[Omega]-\[CapitalOmega]], f[\[Omega]] f[\[Omega]+\[CapitalOmega]]}]


OmShift[T_]:= T /. \[Omega] -> \[Omega] + \[CapitalOmega]

P3Part2Part1 = ConditionalOp[Expand[P3Part2], {f[\[Omega]] f[\[Omega]-\[CapitalOmega]]}, OmShift]


Simplify[P3Part2Part1]


(* ::Text:: *)
(*p3 dependent part cancels, as expected. Now only p1 dependent terms remain.*)


(* ::Subsubsection:: *)
(*P1 dependent part*)


P1Part = CoeffTerm[IntContri2, p1^2]


Simplify[P3Part + P1Part - IntContri2]


p1Pop2 = Simplify[P1Part /. f[x_]-> J[x] Coth[\[Beta] x/2]]


(* ::Subsection:: *)
(*Verification with MFGS result*)


CresserAndersPop = SigmaZSpinBosonMFGS/ (2 \[Lambda]^2) //. {Sin[\[Theta]]^2 -> p1^2, \[Omega]q -> \[CapitalOmega]}
diff = (CresserAndersPop - p1Pop2);


Simplify[diff]


(* ::Text:: *)
(*The difference with the MFGS result is zero, as expected!*)


SigmaZSol = {With[{expr = p1Pop2}, {x2z -> HoldForm[Integrate[expr, {\[Omega], -Infinity, Infinity}]]}]}


(* ::Chapter:: *)
(*4th order coherences*)


(* ::Text:: *)
(*Finally, let us calculate the 4th order sigmaX coherence.*)


x4Dot = Final[[3]] //. Join[ GSol[[1]], SigmaXSol[[1]], SigmaYSol[[1]], SigmaZSol[[1]]];


Solx4Dot = Coefficient[x4Dot, \[Lambda], 4];


sigmax4Sol = Solve[Solx4Dot == 0, x4x];


xO4Val = x4x //. sigmax4Sol[[1]];


xO4Val2 = ReleaseHold[xO4Val]


xO4Val3 = Simplify[xO4Val2]


(* ::Text:: *)
(*It is complicated. As for 4th order SigmaX coherence, as per argument given in our [earlier paper](https://journals.aps.org/prb/abstract/10.1103/PhysRevB.111.115423), it has to be zero. Verifying this using the above expressions is left as an exercise for the readers.*)


SigmaX4Sol = {{x4x -> xO4Val3}};


SteadyStateSpinBosonResult = {SigmaXSol, SigmaYSol, SigmaZSol, SigmaX4Sol};


(*
DumpVar[SteadyStateSpinBosonResult]
*)





==> anc/spin-boson-tcl4/Outline.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Outline*)


(* ::Chapter:: *)
(*General*)


Wiki[TCLIntegrandCalcs]


(* ::Section:: *)
(*TCL2*)


Wiki[TCL2GeneratorCalc]


(* ::Section:: *)
(*TCL4*)


Wiki[TCL4TripleTimeIntegral]
Wiki[TCL4OmegaIntegral]


Wiki[DQDTCL4GeneratorEvaluation]


Wiki[TCL4GeneratorEvaluationForDrude]


(* ::Chapter:: *)
(*Drude Calcs*)


Wiki[TCL4DrudeGeneratorCalcV2]
Wiki[TCL2DrudeGeneratorCalc]


(* ::Chapter:: *)
(*Verification*)


Wiki[TCL4Verification]
Wiki[TCL4PrecisionVerification]
Wiki[TCL4VerificationPlotAgainstDrude]


Wiki[TCLVsHEOMFidelity]


(* ::Chapter:: *)
(*Important files*)


(* ::Section:: *)
(*Results*)


Get["TCL4Generator.mx"]
Get["TCL2Generator.mx"]
Get["TCL0Generator.mx"]

Get["TCL4DrudeGeneratorSimplified.mx"]
Get["TCL2DrudeGenerator.mx"]

Get["SteadyStateSpinBosonResult.mx"]

Get["datasimpletcl2_gamma01_thetapi2_modifiedtcl2_400_antipodal.mx"]
Get["datasimpletcl4_gamma01_thetapi2_modifiedtcl4_400_antipodal.mx"]

Get["datasimpletcl2_gamma01_thetapi2_modifiedtcl2_4096.mx"]
Get["datasimpletcl4_gamma01_thetapi2_modifiedtcl4_4096.mx"]


Wiki[TCL4DynamicsSpinBosonResults]
Wiki[O2SSCalcSpinBoson]


Wiki[AntipodalTCL2NM]
Wiki[AntipodalTCL4NM]
Wiki[AntipodalSBMProjectNMPlot]


Wiki[TraceDistanceDynamicsPlot]


Wiki[GeneralTCL2NM]
Wiki[GeneralTCL4NM]
Wiki[SBMProjectNMPlot]


(* ::Section:: *)
(*Functions*)


Wiki[MyFunctions]
Wiki[MathFuncMathematica]
Wiki[TCL4SpinBosonFunctions]
Wiki[DrudeCutoffFunctions]


(* ::Section:: *)
(*Other useful files*)


Wiki[TCLMarkovianityResonanceCondition]


==> anc/spin-boson-tcl4/PlotSBMProjectNM.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*AntiPodalSBMProjectNMPlot*)


(* ::Chapter:: *)
(*Data load*)


Get["TCL4SpinBosonFunctions.wl"]


(* ::Input:: *)
(*(*\[Gamma]=0.01;\[CapitalOmega]=1.6;\[Theta]=\[Pi]/2; StateDt=0.125*)*)


(* ::Input:: *)
(**)


(*
lambdaList=Range[0.2,8,0.2]; 
temperatureList=Range[0.2,8,0.2]; 

Loadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_400_antipodal.mx"}]];
Loadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_400_antipodal.mx"}]];

tcl2Name = "AntiPtcl2lamdaTplot.pdf"
tcl4Name = "AntiPtcl4lamdaTplot.pdf"
diffPlotName = "AntiPredifftcl.pdf"
*)



OldlambdaList=Range[0.2,8,0.2]; 
OldtemperatureList=Range[0.2,8,0.2]; 

OldLoadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_4096.mx"}]];
OldLoadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_4096.mx"}]];

Loadtcl2 = OldLoadtcl2[[3 ;;, 9 ;;]];
Loadtcl4 = OldLoadtcl4[[3 ;;, 9 ;;]];

lambdaList=Range[2,8,0.2]
temperatureList=Range[0.6,8,0.2]

tcl2Name = "tcl2lamdaTplot.pdf"
tcl4Name = "tcl4lamdaTplot.pdf"
diffPlotName = "redifftcl.pdf"



(*
lambdaList=Range[0.5,15,0.5]; 
temperatureList=Range[0.5,15,0.5]; 

Loadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_100_antipodal_l15.mx"}]];
Loadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_100_antipodal_l15.mx"}]];
*)


(*
lambdaList=Range[3,50,0.5]; 
temperatureList=Range[0.5,50,0.5]; 

OldLoadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_100_antipodal_lambdaT50.mx"}]];

OldLoadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_100_antipodal_lambdaT50.mx"}]];

Loadtcl2 = OldLoadtcl2[[1 ;;, 6 ;;]];
Loadtcl4 = OldLoadtcl4[[1 ;;, 6 ;;]];
*)


(* ::Input:: *)
(**)


Wiki[TCLMarkovianityResonanceCondition]


LambdaCurve[T_] := (\[CapitalOmega] Sqrt[2 Coth[\[CapitalOmega]/(2 T)]+(\[CapitalOmega] Csch[\[CapitalOmega]/(2 T)]^2)/T])/Sqrt[2 Coth[\[CapitalOmega]/(2 T)]-(\[CapitalOmega] Csch[\[CapitalOmega]/(2 T)]^2)/T]


(* ::Chapter:: *)
(*Plots*)


\[CapitalOmega] = 1.6


(* ::Section:: *)
(*TCL2*)


Font1 = 20
Font2 = 16


TCl2Normalized = Log10[Loadtcl2 + 10^-6];

(* Get the min and max of your data just once *)
dataRange = MinMax[TCl2Normalized];
{dmin, dmax} = dataRange;

(* This new function manually scales any input value from your data's range 
  to the [0, 1] range that GrayLevel expects.
*)
(*
universalColorFunction = (GrayLevel[1 - ((# - dmin)/(dmax - dmin))]) &;
*)

universalColorFunction = (Blend[{White, Darker[Darker[Purple]]}, (# - dmin)/(dmax - dmin)]) &;

(* 1. THE PLOT *)
figtcl2 = ListDensityPlot[TCl2Normalized,
   FrameLabel -> {Style["\[CapitalLambda]",  16], Style["T",  Font1]},
   FrameStyle -> Directive[Black, AbsoluteThickness[1]],
   FrameTicksStyle -> Directive[Black,  Font2],
   ColorFunction -> universalColorFunction, (* Use the new function *)
   ColorFunctionScaling -> False, (* IMPORTANT: Turn off automatic scaling *)
   DataRange -> {MinMax[lambdaList], MinMax[temperatureList]},
   PlotRange -> All,
   ImageSize -> 280
   ];

(* 2. THE OVERLAID LINE *)
(* A black line is a good choice for a mostly white background *)
linePlot = ContourPlot[
   \[Lambda] == LambdaCurve[T],
   {\[Lambda], MinMax[lambdaList][[1]], MinMax[lambdaList][[2]]},
   {T, MinMax[temperatureList][[1]], MinMax[temperatureList][[2]]},
   ContourStyle -> {Black, Thick}
   ];


(* 3. COMBINE AND ADD THE LEGEND *)

(* Create a list of integer tick positions from your data's range *)
tickPositions = Range[Ceiling[dmin], Floor[dmax]];

(* Create the corresponding labels in the format 10^x using Superscript *)
tickLabels = Superscript[10, #] & /@ tickPositions;

(* Combine the positions and labels into a list for the Ticks option *)
customTicks = Transpose[{tickPositions, tickLabels}];


finalPlotTCL2 = Legended[
   Show[figtcl2, linePlot],
   (* The legend now uses the same function and range, ensuring a perfect match *)
   BarLegend[{universalColorFunction, dataRange},
    LegendLayout -> "Column", 
    LegendMarkerSize -> 220,
    Ticks -> customTicks,
    LabelStyle -> {Black,  Font2}
    ]
   ];

(* Display the final, correct plot *)
finalPlotTCL2


Export[FileNameJoin[{TCL4DynamicsFolder,tcl2Name}],finalPlotTCL2,ImageResolution->300];


(* ::Section:: *)
(*TCL4*)


TCL4Normalized = Log10[Loadtcl4 + 10^-6];

(* 1. THE PLOT *)
figtcl4 = ListDensityPlot[TCL4Normalized,
   FrameLabel -> {Style["\[CapitalLambda]",  16], Style["T",  Font1]},
   FrameStyle -> Directive[Black, AbsoluteThickness[1]],
   FrameTicksStyle -> Directive[Black,  Font2],
   ColorFunction -> universalColorFunction, (* Use the new function *)
   ColorFunctionScaling -> False, (* IMPORTANT: Turn off automatic scaling *)
   DataRange -> {MinMax[lambdaList], MinMax[temperatureList]},
   PlotRange -> All,
   ImageSize -> 280
   ];
(* 3. COMBINE AND ADD THE LEGEND *)
finalPlotTCL4 = Legended[
   Show[figtcl4, linePlot],
   (* The legend now uses the same function and range, ensuring a perfect match *)
   BarLegend[{universalColorFunction, dataRange},
    LegendLayout -> "Column", 
    LegendMarkerSize -> 220,
    Ticks -> customTicks,
    LabelStyle -> {Black,  Font2}
    ]
   ]


Export[FileNameJoin[{TCL4DynamicsFolder,tcl4Name}],finalPlotTCL4,ImageResolution->300];


(* ::Section:: *)
(*TCL2 and TCL4 difference*)


(* ::Input:: *)
(*difftcl2tcl4=Loadtcl4-Loadtcl2;*)
(**)
(*DiffMax = Max[difftcl2tcl4]*)
(*DiffMin = Abs[Min[difftcl2tcl4]]*)
(**)
(**)
(*rediffplot=Module[{values=Flatten[difftcl2tcl4],posMax,negMax,linThresh,symlog,symlogPosMax,symlogNegMax,normalizeValue,(*The new function to map data to[-1,1]*)plotColorFunction,legendColorFunction,legendTicks},(*---1. Define Asymmetric Range and Logarithmic Scaling---*)posMax=DiffMax;*)
(*negMax=DiffMin;*)
(*(*Base the linear threshold on the smaller positive scale to capture its detail*)linThresh=0.1*posMax;*)
(*If[linThresh==0,linThresh=1];*)
(*symlog=Function[x,Sign[x]*Log[1+Abs[x]/linThresh]];*)
(*symlogPosMax=symlog[posMax];*)
(*symlogNegMax=Abs[symlog[-negMax]];*)
(*If[symlogPosMax==0,symlogPosMax=1];*)
(*If[symlogNegMax==0,symlogNegMax=1];*)
(*(*---2. Create the Normalization Function---*)(*This is the key step.It maps any data value to a point in the[-1,1] range.*)normalizeValue=Function[val,Which[val>0,symlog[val]/symlogPosMax,(*Maps (0,posMax] to (0,1]*)val<0,-(Abs[symlog[val]]/symlogNegMax),(*Maps[-negMax,0) to[-1,0)*)True,0]];*)
(*(*---3. Define Color Functions---*)(*The plot's color function now uses the normalized value*)plotColorFunction=Function[val,Module[{norm=normalizeValue[val]},Which[norm>0,Blend[{White,Red},norm],(*norm is already 0..1*)norm<0,Blend[{White,Blue},-norm],(*-norm makes it 0..1*)True,White]]];*)
(*(*A simpler version for the legend,which works directly on the[-1,1] scale*)legendColorFunction=Function[norm,Which[norm>0,Blend[{White,Red},norm],norm<0,Blend[{White,Blue},-norm],True,White]];*)
(**)
(*(*---4. Create Ticks for the Symmetric Legend---*)(*The real-world values you want to label on the bar*)*)
(*posTicksData={10^-5,posMax};*)
(*negTicksData={-negMax,-10^-2, -10^-3,-10^-4};*)
(*allTicksData=Sort@DeleteDuplicates@Join[negTicksData,{0},posTicksData];*)
(**)
(*(*Create {position,label} pairs.The position is the value's location on the normalized[-1,1] bar.*)legendTicks=Table[{normalizeValue[t],NumberForm[t,2,ExponentFunction->(If[-3<#<4,Null,#]&)]},{t,allTicksData}];*)
(**)
(*(*---5. Generate the Plot---*)*)
(*ListDensityPlot[difftcl2tcl4,ColorFunction->plotColorFunction,*)
(*ColorFunctionScaling->False,*)
(*DataRange->{MinMax[lambdaList],*)
(*MinMax[temperatureList]},*)
(*PlotLegends->BarLegend[*)
(*{legendColorFunction,{-1,1}},*)
(*Ticks->legendTicks,*)
(*LegendMarkerSize->250,*)
(*LabelStyle->{Black, Font2}],*)
(*FrameLabel->{Style["\[CapitalLambda]",Font1],*)
(*Style["T",Font1]},*)
(*PlotRange->Full,*)
(*ImageSize->280,*)
(*FrameStyle->Directive[Black,AbsoluteThickness[1]],*)
(*FrameTicksStyle->Directive[Black,Font2]*)
(*]];*)
(**)
(*finalPlotDiff = Show[rediffplot, linePlot]*)


Export[FileNameJoin[{TCL4DynamicsFolder,diffPlotName}],finalPlotDiff,ImageResolution->300];


temperatureList


lambdaList


difftcl2tcl4 // MatrixForm


rules = ArrayRules[difftcl2tcl4 /. 0 -> 10^-16];
(* Sort the rules by their value (from smallest to largest) *)
sortedRules = SortBy[rules, Last];

redRules2 = Take[sortedRules, -1]

(* Extract just the positions from the rules *)
TopRedRegion2 = redRules2[[All, 1]]


BlueRules2 = Take[sortedRules, 1]

(* Extract just the positions from the rules *)
TopBlueRegion2 = BlueRules2[[All, 1]]


==> anc/spin-boson-tcl4/PlotTCL4VerificationAgainstDrude.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4VerificationPlotAgainstDrude*)


Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]

LoadVar[DrudeVsGeneralPlotData]

TCL4GenPlot = VerificationPlotCombined[DrudeVsGeneralPlotData, {{3,1},{3,2},{3,3},{3,4},{4,1},{4,2},{4,3},{4,4}}]


TCL4DynamicsFolder = "/home/premkr/Dropbox/work/projects/tcl4_dynamics"
fullPath = FileNameJoin[{TCL4DynamicsFolder,"TCL4Verification.pdf"}]
Export[fullPath, TCL4GenPlot, "PDF"];


NumVals = DrudeVsGeneralPlotData[[2]]


Get["LatexExtract.wl"]

DrudeVerificationParameters = {
  {\[Gamma], NumVals[[1]]},
  {\[CapitalLambda], NumVals[[2]]},                 (* Assuming tc represents t_c *)
  {\[CapitalOmega], NumVals[[3]]},
  {\[Beta], NumVals[[4]]},
  {\[Theta], NumVals[[5]]}
};

ParameterToLatex[DrudeVerificationParameters]



==> anc/spin-boson-tcl4/README.md <==
# tcl4_for_spin_boson_model
Package to generate TCL4 dynamics for generic spin boson model, for odd spectral density, based in analytical calculations.

# How to cite this work

Please cite the following works:

<pre>
@article{PhysRevB.111.115423,
  title = {Equivalence between the second order steady state for the spin-boson model and its quantum mean force Gibbs state},
  author = {Kumar, Prem and Athulya, K. P. and Ghosh, Sibasish},
  journal = {Phys. Rev. B},
  volume = {111},
  issue = {11},
  pages = {115423},
  numpages = {13},
  year = {2025},
  month = {Mar},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.111.115423},
  url = {https://link.aps.org/doi/10.1103/PhysRevB.111.115423}
}
</pre>

<pre>
@article{PremAnalytic2025,
  title = {Analytic derivation and benchmarking of asymptotic TCL4 generator for general Spin-Boson Model with odd spectral density},
  author = {Kumar, Prem and Athulya, K. P. and Ghosh, Sibasish},
  journal = {arXiv preprint},
  year = {2025}
}
</pre>

# How to use this Code

All the main results of this work are available in `TCL4DynamicsSpinBosonResults.nb`.

***

## TCL General Derivation

* `TCLIntegrandCalcs.wl` starts from the expressions for the TCL2 and TCL4 generators (see Breuer, Kappler & Petruccione, 2001) and derives their matrix elements in Bloch-vector form.
* `TCL2GeneratorCalc.wl` evaluates the general TCL2 generator using those results.
* `TCL4TripleTimeIntegral.wl` symbolically performs the triple-time integrals of the TCL4 generator matrix elements.
* `TCL4OmegaIntegral.wl` then evaluates the associated frequency integrals in the long-time limit.
* `DQDTCL4GeneratorEvaluation.wl` reproduces the DQD-dynamics figure and can also be used for any odd spectral density.
* `TCL4GeneratorEvaluationForDrude.wl` performs similar calculations for the Ohmic spectral density with a Drude cutoff.
* `O2SSCalcSpinBoson.nb` analytically evaluates the second- and fourth-order steady-state results.

***

## Verification of our results

* `TCL4DrudeGeneratorCalc.wl` and `TCL2DrudeGeneratorCalc.wl` carry out the TCL4 and TCL2 calculations for an Ohmic spectral density with a Drude cutoff.
* `TCL4Verification.wl` cross-checks the general result against these Drude calculations and reproduces the TCL4-verification figure.
* `TCL4HighPrecisionVerification.wl` repeats the check at higher numerical precision for $F_{20}^{(4)}$ and $F_{30}^{(4)}$.

***

## Benchmarking with HEOM

* `TCLVsHEOMFidelity.wl` (Mathematica) computes the TCL results and writes them to `python_objects.txt` in the same folder.
* `tcl_vs_heom.py` (Python) reads `python_objects.txt`, runs the HEOM calculation with **QuTiP**, and compares the two approaches, reproducing the fidelity-comparison figure.

***

## Non-Markovianity analysis

* `AntipodalTCL2NM.wl` and `AntipodalTCL4NM.wl` perform the non-Markovianity calculations for antipodal states, and `AntipodalSBMProjectNMPlot.wl` plots these results.
* `GeneralTCL2NM.wl` and `GeneralTCL4NM.wl` perform the non-Markovianity calculations for general states, while `PlotSBMProjectNM.wl` plots these results.
* `TraceDistanceDynamicsPlot.wl` reproduces the trace-distance dynamics figure.


==> anc/spin-boson-tcl4/SBMProjectNMPlot.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*SBMProjectNMPlot*)


(* ::Chapter:: *)
(*Data load*)


Get["TCL4SpinBosonFunctions.wl"]


(* ::Input:: *)
(*(*\[Gamma]=0.01;\[CapitalOmega]=1.6;\[Theta]=\[Pi]/2; StateDt=0.125*)*)


(* ::Input:: *)
(**)


(*
lambdaList=Range[0.2,8,0.2]; 
temperatureList=Range[0.2,8,0.2]; 

Loadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_400_antipodal.mx"}]];
Loadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_400_antipodal.mx"}]];

tcl2Name = "AntiPtcl2lamdaTplot.pdf"
tcl4Name = "AntiPtcl4lamdaTplot.pdf"
diffPlotName = "AntiPredifftcl.pdf"
*)



OldlambdaList=Range[0.2,8,0.2]; 
OldtemperatureList=Range[0.2,8,0.2]; 

OldLoadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_4096.mx"}]];
OldLoadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_4096.mx"}]];

Loadtcl2 = OldLoadtcl2[[3 ;;, 9 ;;]];
Loadtcl4 = OldLoadtcl4[[3 ;;, 9 ;;]];

lambdaList=Range[2,8,0.2]
temperatureList=Range[0.6,8,0.2]

tcl2Name = "tcl2lamdaTplot.pdf"
tcl4Name = "tcl4lamdaTplot.pdf"
diffPlotName = "redifftcl.pdf"



(*
lambdaList=Range[0.5,15,0.5]; 
temperatureList=Range[0.5,15,0.5]; 

Loadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_100_antipodal_l15.mx"}]];
Loadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_100_antipodal_l15.mx"}]];
*)


(*
lambdaList=Range[3,50,0.5]; 
temperatureList=Range[0.5,50,0.5]; 

OldLoadtcl2=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl2_gamma01_thetapi2_modifiedtcl2_100_antipodal_lambdaT50.mx"}]];

OldLoadtcl4=Get[FileNameJoin[{NotebookDirectory[],"datasimpletcl4_gamma01_thetapi2_modifiedtcl4_100_antipodal_lambdaT50.mx"}]];

Loadtcl2 = OldLoadtcl2[[1 ;;, 6 ;;]];
Loadtcl4 = OldLoadtcl4[[1 ;;, 6 ;;]];
*)


(* ::Input:: *)
(**)


Wiki[TCLMarkovianityResonanceCondition]


LambdaCurve[T_] := (\[CapitalOmega] Sqrt[2 Coth[\[CapitalOmega]/(2 T)]+(\[CapitalOmega] Csch[\[CapitalOmega]/(2 T)]^2)/T])/Sqrt[2 Coth[\[CapitalOmega]/(2 T)]-(\[CapitalOmega] Csch[\[CapitalOmega]/(2 T)]^2)/T]


(* ::Chapter:: *)
(*Plots*)


\[CapitalOmega] = 1.6


(* ::Section:: *)
(*TCL2*)


Font1 = 20
Font2 = 16


TCl2Normalized = Log10[Loadtcl2 + 10^-6];

(* Get the min and max of your data just once *)
dataRange = MinMax[TCl2Normalized];
{dmin, dmax} = dataRange;

(* This new function manually scales any input value from your data's range 
  to the [0, 1] range that GrayLevel expects.
*)
(*
universalColorFunction = (GrayLevel[1 - ((# - dmin)/(dmax - dmin))]) &;
*)

universalColorFunction = (Blend[{White, Darker[Darker[Purple]]}, (# - dmin)/(dmax - dmin)]) &;

(* 1. THE PLOT *)
figtcl2 = ListDensityPlot[TCl2Normalized,
   FrameLabel -> {Style["\[CapitalLambda]",  16], Style["T",  Font1]},
   FrameStyle -> Directive[Black, AbsoluteThickness[1]],
   FrameTicksStyle -> Directive[Black,  Font2],
   ColorFunction -> universalColorFunction, (* Use the new function *)
   ColorFunctionScaling -> False, (* IMPORTANT: Turn off automatic scaling *)
   DataRange -> {MinMax[lambdaList], MinMax[temperatureList]},
   PlotRange -> All,
   ImageSize -> 280
   ];

(* 2. THE OVERLAID LINE *)
(* A black line is a good choice for a mostly white background *)
linePlot = ContourPlot[
   \[Lambda] == LambdaCurve[T],
   {\[Lambda], MinMax[lambdaList][[1]], MinMax[lambdaList][[2]]},
   {T, MinMax[temperatureList][[1]], MinMax[temperatureList][[2]]},
   ContourStyle -> {Black, Thick}
   ];


(* 3. COMBINE AND ADD THE LEGEND *)

(* Create a list of integer tick positions from your data's range *)
tickPositions = Range[Ceiling[dmin], Floor[dmax]];

(* Create the corresponding labels in the format 10^x using Superscript *)
tickLabels = Superscript[10, #] & /@ tickPositions;

(* Combine the positions and labels into a list for the Ticks option *)
customTicks = Transpose[{tickPositions, tickLabels}];


finalPlotTCL2 = Legended[
   Show[figtcl2, linePlot],
   (* The legend now uses the same function and range, ensuring a perfect match *)
   BarLegend[{universalColorFunction, dataRange},
    LegendLayout -> "Column", 
    LegendMarkerSize -> 220,
    Ticks -> customTicks,
    LabelStyle -> {Black,  Font2}
    ]
   ];

(* Display the final, correct plot *)
finalPlotTCL2


Export[FileNameJoin[{TCL4DynamicsFolder,tcl2Name}],finalPlotTCL2,ImageResolution->300];


(* ::Section:: *)
(*TCL4*)


TCL4Normalized = Log10[Loadtcl4 + 10^-6];

(* 1. THE PLOT *)
figtcl4 = ListDensityPlot[TCL4Normalized,
   FrameLabel -> {Style["\[CapitalLambda]",  16], Style["T",  Font1]},
   FrameStyle -> Directive[Black, AbsoluteThickness[1]],
   FrameTicksStyle -> Directive[Black,  Font2],
   ColorFunction -> universalColorFunction, (* Use the new function *)
   ColorFunctionScaling -> False, (* IMPORTANT: Turn off automatic scaling *)
   DataRange -> {MinMax[lambdaList], MinMax[temperatureList]},
   PlotRange -> All,
   ImageSize -> 280
   ];
(* 3. COMBINE AND ADD THE LEGEND *)
finalPlotTCL4 = Legended[
   Show[figtcl4, linePlot],
   (* The legend now uses the same function and range, ensuring a perfect match *)
   BarLegend[{universalColorFunction, dataRange},
    LegendLayout -> "Column", 
    LegendMarkerSize -> 220,
    Ticks -> customTicks,
    LabelStyle -> {Black,  Font2}
    ]
   ]


Export[FileNameJoin[{TCL4DynamicsFolder,tcl4Name}],finalPlotTCL4,ImageResolution->300];


(* ::Section:: *)
(*TCL2 and TCL4 difference*)


(* ::Input:: *)
(*difftcl2tcl4=Loadtcl4-Loadtcl2;*)
(**)
(*DiffMax = Max[difftcl2tcl4]*)
(*DiffMin = Abs[Min[difftcl2tcl4]]*)
(**)
(**)
(*rediffplot=Module[{values=Flatten[difftcl2tcl4],posMax,negMax,linThresh,symlog,symlogPosMax,symlogNegMax,normalizeValue,(*The new function to map data to[-1,1]*)plotColorFunction,legendColorFunction,legendTicks},(*---1. Define Asymmetric Range and Logarithmic Scaling---*)posMax=DiffMax;*)
(*negMax=DiffMin;*)
(*(*Base the linear threshold on the smaller positive scale to capture its detail*)linThresh=0.1*posMax;*)
(*If[linThresh==0,linThresh=1];*)
(*symlog=Function[x,Sign[x]*Log[1+Abs[x]/linThresh]];*)
(*symlogPosMax=symlog[posMax];*)
(*symlogNegMax=Abs[symlog[-negMax]];*)
(*If[symlogPosMax==0,symlogPosMax=1];*)
(*If[symlogNegMax==0,symlogNegMax=1];*)
(*(*---2. Create the Normalization Function---*)(*This is the key step.It maps any data value to a point in the[-1,1] range.*)normalizeValue=Function[val,Which[val>0,symlog[val]/symlogPosMax,(*Maps (0,posMax] to (0,1]*)val<0,-(Abs[symlog[val]]/symlogNegMax),(*Maps[-negMax,0) to[-1,0)*)True,0]];*)
(*(*---3. Define Color Functions---*)(*The plot's color function now uses the normalized value*)plotColorFunction=Function[val,Module[{norm=normalizeValue[val]},Which[norm>0,Blend[{White,Red},norm],(*norm is already 0..1*)norm<0,Blend[{White,Blue},-norm],(*-norm makes it 0..1*)True,White]]];*)
(*(*A simpler version for the legend,which works directly on the[-1,1] scale*)legendColorFunction=Function[norm,Which[norm>0,Blend[{White,Red},norm],norm<0,Blend[{White,Blue},-norm],True,White]];*)
(**)
(*(*---4. Create Ticks for the Symmetric Legend---*)(*The real-world values you want to label on the bar*)*)
(*posTicksData={10^-5,posMax};*)
(*negTicksData={-negMax,-10^-2, -10^-3,-10^-4};*)
(*allTicksData=Sort@DeleteDuplicates@Join[negTicksData,{0},posTicksData];*)
(**)
(*(*Create {position,label} pairs.The position is the value's location on the normalized[-1,1] bar.*)legendTicks=Table[{normalizeValue[t],NumberForm[t,2,ExponentFunction->(If[-3<#<4,Null,#]&)]},{t,allTicksData}];*)
(**)
(*(*---5. Generate the Plot---*)*)
(*ListDensityPlot[difftcl2tcl4,ColorFunction->plotColorFunction,*)
(*ColorFunctionScaling->False,*)
(*DataRange->{MinMax[lambdaList],*)
(*MinMax[temperatureList]},*)
(*PlotLegends->BarLegend[*)
(*{legendColorFunction,{-1,1}},*)
(*Ticks->legendTicks,*)
(*LegendMarkerSize->250,*)
(*LabelStyle->{Black, Font2}],*)
(*FrameLabel->{Style["\[CapitalLambda]",Font1],*)
(*Style["T",Font1]},*)
(*PlotRange->Full,*)
(*ImageSize->280,*)
(*FrameStyle->Directive[Black,AbsoluteThickness[1]],*)
(*FrameTicksStyle->Directive[Black,Font2]*)
(*]];*)
(**)
(*finalPlotDiff = Show[rediffplot, linePlot]*)


Export[FileNameJoin[{TCL4DynamicsFolder,diffPlotName}],finalPlotDiff,ImageResolution->300];


temperatureList


lambdaList


difftcl2tcl4 // MatrixForm


rules = ArrayRules[difftcl2tcl4 /. 0 -> 10^-16];
(* Sort the rules by their value (from smallest to largest) *)
sortedRules = SortBy[rules, Last];

redRules2 = Take[sortedRules, -1]

(* Extract just the positions from the rules *)
TopRedRegion2 = redRules2[[All, 1]]


BlueRules2 = Take[sortedRules, 1]

(* Extract just the positions from the rules *)
TopBlueRegion2 = BlueRules2[[All, 1]]


==> anc/spin-boson-tcl4/TCL2DrudeGeneratorCalc.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL2DrudeGeneratorCalc*)


Get["DrudeCutoffFunctions.wl"]
Get["MyFunctions.wl"]


Get["TCLIntegrandCalcs.wl"]
TCL2Integrand2 = Simplify[K[2]];


TCL2Integrand2[[4,2]]


ZeroTermShift[ar_] := Module[{newar},
  newar = ar;
  newar = ReplacePart[newar, {2, 1} -> (newar[[2,1]] + (newar[[1,2]] //. n -> 0))];
  newar = ReplacePart[newar, {1, 2} -> 2 newar[[1,2]]];
  newar
]


SingleDrudeTermEval[expr_]:= Module[{IntegrandSeg, SegTripleInt, IntegrandSeg2, IntegrandSeg1},
IntegrandSeg = decomposeExpr[expr, \[Eta], \[Nu]];
IntegrandSeg1 = (IntegrandSeg //. SingleDrudeNuEtaReplace) //. SpecialSymbolValInverse;
IntegrandSeg2 = ZeroTermShift[IntegrandSeg1];
Print["After decomposeExpr (IntegrandSeg): ", IntegrandSeg2];
SegTripleInt = Map[TCL2DrudeIntegral, IntegrandSeg2,{2}];
Print["After Map[tripleIntWrapper] (SegTripleInt): ", SegTripleInt];
SegTripleInt
]


decomposeExpr[ -4 p1 p3 \[Nu][t-t1], \[Eta], \[Nu]]


SingleDrudeTermEval[TCL2Integrand2[[4,2]]]


ar = {{a,n + 1},{b,c}}
ZeroTermShift[ar]


TCL2DrudeGeneratorSmallT = ParallelMap[SingleDrudeTermEval, TCL2Integrand2, {2}]


TCL2DrudeGeneratorSmallT[[4,2]]


TCL2DrudeGeneratorSmallT2 = ParallelMapFinest[StabilizeDrudeTripleInt, TCL2DrudeGeneratorSmallT]


TCL2DrudeGeneratorSmallT2[[4,2]]


TCL2DrudeGeneratorLargeTSimpler = ParallelMapFinest[LimitWrapper, TCL2DrudeGeneratorSmallT2]


TCL2Summation[ar_] := (ar[[2,1]] + Sum[ar[[1,2]],{n,1,Infinity},Assumptions->DrudeAssumptions]) //. SpecialSymbolVal

ArrayEvalCheckpoint[TCL2Summation, TCL2DrudeGeneratorLargeTSimpler, TCL2DrudeGenerator, 2]


LoadVar[TCL2DrudeGenerator]


TCL2DrudeGenerator2 = TCL2DrudeGenerator //. P1P3ToTheta;


Simplify[Tcl2drude - TCL2DrudeGenerator2]


==> anc/spin-boson-tcl4/TCL2GeneratorCalc.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL2GeneratorCalc*)


Get["TCLIntegrandCalcs.wl"]
Get["TCL4SpinBosonFunctions.wl"]


(*
TCL0Generator = K[0]
*)


DumpVar[TCL0Generator]


IntegrandTCL2 = Simplify[K[2]];


IntegrandTCL2


Simplify[TCL2Integrand - IntegrandTCL2]


TCL2TimeIntegrated = ParallelMap[TCL2TimeIntegral, IntegrandTCL2, {2}]


ResLoopSegWrapper[expr_]:= ResLoopSeg[expr, \[Omega],z, \[Omega]]
TCL2OmegaIntegral = Map[ResLoopSegWrapper,TCL2TimeIntegrated,{2}]/2


TCL2GeneratorV2 = FullSimplify[TCL2OmegaIntegral]


TCL2GeneratorV2 //MatrixForm


LoadVar[TCL2Generator]


Simplify[TCL2Generator-TCL2GeneratorV2]


(*
DumpVar[TCL2Generator]
*)


==> anc/spin-boson-tcl4/TCL4DrudeGeneratorCalc.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4DrudeGeneratorCalcV2*)


$RecursionLimit = 1024 * 1024;


Get["TCL4SpinBosonFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["MyFunctions.wl"]


Get["TCLIntegrandCalcs.wl"]
TCL4Integrand2 = Simplify[K[4]];


For[i =1, i< 5, i++, TCL4Integrand2[[2,i]]=0];
TCL4Integrand2;


Dimensions[TCL4Integrand2]


(* ::Chapter:: *)
(*Main*)


(*
I am using ZeroTermShift here MAJORLY because for n,m=0, Exp[-nt] does not decay off.

Also because I have plans to do these double summations numerically.
So it will pay to define the summations from 1 to Ininifty rather than -Infinity to Infinity.
*)

ZeroTermShift[ar_] := Module[{newar},
  newar = ar;
  newar = ReplacePart[newar, {2, 1} -> (newar[[2,1]] + (newar[[2,2]] //. n -> 0) + (newar[[1,2]] //. {m -> 0, n -> 0}))];
  newar = ReplacePart[newar, {2, 2} -> (newar[[2,2]] + ((newar[[1,2]] //. n -> 0)//. m -> n) + (newar[[1,2]] //. m -> 0))];
  newar = ReplacePart[newar, {2, 2} -> 2 newar[[2,2]]];
  newar = ReplacePart[newar, {1, 2} -> 4 newar[[1,2]]];
  newar
]

tripleIntWrapper[expr_]:= TCL4TripleInt[expr, DrudeAssumptions]

SingleDrudeTermEval[expr_]:= Module[{IntegrandSeg,IntegrandSeg2, IntegrandSeg3, SegTripleInt, SegTripleInt2,NiceTerm},
IntegrandSeg = decomposeExpr[expr, \[Eta], \[Nu]];
Print["After decomposeExpr (IntegrandSeg): ", IntegrandSeg];
IntegrandSeg2 = (IntegrandSeg //. DrudeNuEtaReplace) //. SpecialSymbolValInverse;
Print["After DrudeNuEtaReplace (IntegrandSeg2): ", IntegrandSeg2];
IntegrandSeg3 = ZeroTermShift[IntegrandSeg2];
Print["After ZeroTermShift (IntegrandSeg3): ", IntegrandSeg3];
NiceTerm = ExprNiceForm[IntegrandSeg3];
Print["After ExprNiceForm (NiceTerm): ", NiceTerm];
SegTripleInt = Map[tripleIntWrapper, NiceTerm,{2}];
Print["After Map[tripleIntWrapper] (SegTripleInt): ", SegTripleInt];
SegTripleInt
]


(*
TCL4DrudeGeneratorSmallT = ParallelMap[SingleDrudeTermEval, TCL4Integrand2, {2}]
DumpVar[TCL4DrudeGeneratorSmallT]
*)


LoadVar[TCL4DrudeGeneratorSmallT]


FreeQ[TCL4DrudeGeneratorSmallT,\[Beta]]


Length[Dimensions[TCL4DrudeGeneratorSmallT]]


TCL4DrudeGeneratorSmallT2 = ParallelMapFinest[StabilizeDrudeTripleInt, TCL4DrudeGeneratorSmallT]


(* ::Text:: *)
(*Use either of the following 2:*)


TCL4DrudeGeneratorLargeTSimpler = ParallelMapFinest[LimitWrapper, TCL4DrudeGeneratorSmallT2]
(*
DumpVar[TCL4DrudeGeneratorLargeTSimple]
*)


(*
ArrayEvalCheckpoint[Simplify, TCL4DrudeGeneratorLargeTSimpler //. SpecialSymbolVal, TCL4DrudeGeneratorSimplified, 4]
*)


(*
ArrayEvalCheckpoint[LimitWrapper, TCL4DrudeGeneratorSmallT2, TCL4DrudeGeneratorLargeTSimpler, 4]
*)


LoadVar[TCL4DrudeGeneratorSimplified]
LoadVar[TCL4DrudeGeneratorNiceForm]


(*
randomValue[(TCL4DrudeGeneratorNiceForm - TCL4DrudeGeneratorLargeTSimpler) //. SpecialSymbolValInverse][[1]]// MatrixForm
*)


Simplify[(TCL4DrudeGeneratorNiceForm - TCL4DrudeGeneratorSimplified) //. SpecialSymbolVal]


(* ::Text:: *)
(*Output = {{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}}*)


==> anc/spin-boson-tcl4/TCL4DynamicsSpinBosonResults.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4DynamicsSpinBosonResults*)


Get["TCL4Generator.mx"]
Get["TCL2Generator.mx"]
Get["TCL4DrudeGeneratorSimplified.mx"]
Get["TCL2DrudeGenerator.mx"]


Get["DrudeCutoffFunctions.wl"]


(* ::Chapter:: *)
(*General result*)


LatexRule = {J[0] -> 0, Derivative[1][f][0]-> 0, p1 ->  Subscript[a, 1], p3 ->  Subscript[a, 3], \[Omega]1 ->  Subscript[\[Omega], 1], \[Omega]3 ->  Subscript[\[Omega], 3]};


TCL4IntegralForm[TCL4Generator_, i_,j_]:= Module[{TCL4Generator2},
TCL4Generator2 = TCL4Generator //. LatexRule;
With[{ZeroT = TCL4Generator2[[i,j]][[1]], integrandExpressionSingle = TCL4Generator2[[i,j]][[2]], 
integrandExpressionDouble = TCL4Generator2[[i,j]][[3]]},
  HoldForm[ZeroT + HoldForm[Integrate[integrandExpressionSingle, {\[Omega], -Infinity, Infinity}]]] + 
  If[integrandExpressionDouble === 0, 0 ,HoldForm[Integrate[integrandExpressionDouble, {\[Omega]2, -Infinity, Infinity}, {\[Omega]1, -Infinity, Infinity}]]]
]
]

TCL4IntegralForm[TCL4Generator, 3,1]


(* ::Section:: *)
(*TCL4*)


Do[Print[Subscript[Superscript[F,{4}], {i,j}], " = ",TCL4IntegralForm[TCL4Generator, i,j], "\n"], {i,3,4},{j,1,4}]


(* ::Section:: *)
(*TCL2*)


Do[Print[Subscript[Superscript[F,{2}], {i,j}], " = ",TCL4IntegralForm[TCL2Generator, i,j], "\n"], {i,3,4},{j,1,4}]


(* ::Chapter:: *)
(*Drude result*)


TCL4DrudeSummationForm[TCL4Generator_, i_,j_]:= Module[{TCL4Generator2},
TCL4Generator2 = TCL4Generator //. Join[LatexRule, SpecialSymbolVal];
With[{ZeroT = TCL4Generator2[[i,j]][[2,1]], integrandExpressionSingle = TCL4Generator2[[i,j]][[2,2]], 
integrandExpressionDouble = TCL4Generator2[[i,j]][[1,2]]},
  HoldForm[ZeroT + HoldForm[Sum[integrandExpressionSingle, {n, 1, Infinity}]]] + 
  If[integrandExpressionDouble === 0, 0 ,HoldForm[Sum[integrandExpressionDouble, {m, 1, Infinity}, {n, 1, Infinity}]]]
]
]

TCL4DrudeSummationForm[TCL4DrudeGeneratorSimplified, 3,1]


(* ::Section:: *)
(*TCL2*)


Do[Print[Subscript[Superscript[F,{2}], {i,j}], " = ",TCL2DrudeGenerator[[i,j]], "\n \n \n"], {i,3,4},{j,1,4}]


(* ::Section:: *)
(*TCL4*)


Do[Print[Subscript[Superscript[F,{4}], {i,j}], " = ",TCL4DrudeSummationForm[TCL4DrudeGeneratorSimplified, i,j], "\n \n \n"], {i,3,4},{j,1,4}]



(* ::Section:: *)
(*Coherences*)


Get["SteadyStateSpinBosonResult.mx"]


(* ::Text:: *)
(*The following expression takes a little time to load.*)


SteadyStateSpinBosonResult;


SteadyStateSpinBosonResult[[1]]


SteadyStateSpinBosonResult[[2]]


SteadyStateSpinBosonResult[[3]]


SteadyStateSpinBosonResult[[4]]


==> anc/spin-boson-tcl4/TCL4GeneratorEvaluationForDrude.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4GeneratorEvaluationForDrude*)


Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]
Get["LatexExtract.wl"]


LoadVar[TCL4Generator]
LoadVar[TCL2Generator]
LoadVar[TCL0Generator]


(* ::Chapter:: *)
(*Spectral densities*)


LambdaNumVal      = 1;
TNumVal = 8;


GammaNumVal       = 0.01;


\[CapitalOmega]Val = 1.6;
BetaNumVal        = 1/TNumVal;

\[Theta]NumVal = N[\[Pi]/2,16];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];


(*
GammaNumVal       = 0.05;
LambdaNumVal      = 0.05;
\[CapitalOmega]Val = 0.5;
BetaNumVal        = 20;
\[Theta]NumVal = 3.14/4;

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];
*)


(* ::Text:: *)
(*I tried decreasing the working precision here, but that messes up the numerics.*)


(*
GammaNumVal       = RandomReal[{0.001,0.01}];
LambdaNumVal      = RandomReal[{0.1,1}];
\[CapitalOmega]Val              = RandomReal[{0.1,1}];
BetaNumVal        = RandomReal[{0.1,1}];
\[Theta]NumVal           = RandomReal[{0.1,1}];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];
*)


NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[CapitalLambda] -> LambdaNumVal,
  \[Beta] -> BetaNumVal,
  \[Gamma] -> GammaNumVal,
  \[Theta] -> \[Theta]NumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  J[0] -> Limit[JDrude[\[Omega]], {\[Omega] -> 0}],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};


JDrude[\[Omega]]


Plot[NumReplace[JDrude[\[Omega]]],{\[Omega],0,40}, PlotRange->Full]


NumReplaceFinal[expr_]:= NumReplace[expr]


(* ::Chapter:: *)
(*Integral calcs*)


TCL2GeneratorNum = TCLNumericalEval[NumReplaceFinal[TCL2Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal}];


TCL4GeneratorNum = TCLNumericalEval[NumReplaceFinal[TCL4Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal}, p3NumVal/p1NumVal];


TCL0GeneratorNum = NumReplaceFinal[TCL0Generator];


Re[TCL0GeneratorNum] // MatrixForm
Re[TCL2GeneratorNum] // MatrixForm
Re[TCL4GeneratorNum] // MatrixForm


Re[TCL2GeneratorNum]
Re[TCL4GeneratorNum]


(* ::Text:: *)
(*T = 8, Lambda = 0.2*)
(*{{0, 0, 0, 0}, {0., 0., 0, 0.}, {0., 0.123725, -0.0155178, 0.}, {-0.00154663, 0., 0, -0.0155178}}*)
(*{{0, 0, 0, 0}, {0., 0., 0., 0.}, {0., -0.00478193, -0.0382674, 0.}, {0.00023552, 0., 0., 0.00235902}*)


(*
DQDTCL0GeneratorNum = {TCL0GeneratorNum, DQDParameters};
DQDTCL2GeneratorNum = {TCL2GeneratorNum, DQDParameters};
DQDTCL4GeneratorNum = {TCL4GeneratorNum, DQDParameters};

DumpVar[DQDTCL0GeneratorNum]
DumpVar[DQDTCL2GeneratorNum]
DumpVar[DQDTCL4GeneratorNum]
*)


(* ::Chapter:: *)
(*Plot*)


(*
LoadVar[DQDTCL0GeneratorNum]
LoadVar[DQDTCL2GeneratorNum]
LoadVar[DQDTCL4GeneratorNum]

TCL0GeneratorNum = DQDTCL0GeneratorNum[[1]]
TCL2GeneratorNum = DQDTCL2GeneratorNum[[1]]
TCL4GeneratorNum = DQDTCL4GeneratorNum[[1]]
*)


(*
GammaTarget = 0.4

\[Lambda]2 = GammaTarget/GammaNumVal
*)





\[Lambda]2 = 1

(\[Lambda]2 TCL2GeneratorNum/(\[Lambda]2^2 TCL4GeneratorNum)) // MatrixForm


L2Num = TCL0GeneratorNum + \[Lambda]2  TCL2GeneratorNum;
L4Num = TCL0GeneratorNum + \[Lambda]2 TCL2GeneratorNum + \[Lambda]2^2 TCL4GeneratorNum;


zeroEigenstates = Re[ NullSpace[L2Num][[1]]/NullSpace[L2Num][[1,1]]]


(* ::Section:: *)
(*Plot*)


z0 = RandomReal[{0,1}]
x0 = RandomReal[{0, Sqrt[1-z0^2]}]
y0 = RandomReal[{0, Sqrt[1-(z0^2 + x0^2)]}]

x0^2 + y0^2 + z0^2

\[Rho]0 = {1,x0,y0,z0}



(*
\[Rho]0 = {1,0,0,-0.5}
*)


InitialStateParameters = {
{AngleBracket[Subscript[\[Sigma],1][0]], \[Rho]0[[2]]},
{AngleBracket[Subscript[\[Sigma],2][0]], \[Rho]0[[3]]},
{AngleBracket[Subscript[\[Sigma],3][0]], \[Rho]0[[4]]}
};

ParameterToLatex[InitialStateParameters]




TCl2Map[t_]:= MatrixExp[Re[L2Num] t]
TCl4Map[t_]:= MatrixExp[Re[L4Num] t]


TCL2Rho[t_, \[Rho]0_] := TCl2Map[t] . \[Rho]0
TCL4Rho[t_, \[Rho]0_] := TCl4Map[t] . \[Rho]0


(* Ensure necessary variables are defined before calling the function *)
(* Example definitions (replace with your actual data/paths): *)
(* TCL2Rho[t_] := Table[Sin[k t / 10], {k, 1, 5}]; *)
(* TCL4Rho[t_] := Table[Cos[k t / 20], {k, 1, 5}]; *)
(* TCL4DynamicsFolder = FileNameJoin[{$HomeDirectory, "Desktop", "PlotOutput"}]; *)


PlotFunc[n_, range_:Full] := Module[{plot, fullPath, yLabel, legendLabels, plotStyles},

  (* Define plot styles for consistency *)
  plotStyles = {
    Directive[Thickness[0.006], Darker[Blue]],  (* Thicker line, distinct color 1 *)
    Directive[Thickness[0.006], Darker[Red]]   (* Thicker line, distinct color 2 *)
   };

  (* Construct a meaningful y-axis label using TraditionalForm for math symbols *)
  (* Using HoldForm to prevent evaluation of AngleBracket, Subscript, etc. *)
  yLabel = Style[TraditionalForm@HoldForm@AngleBracket[Subscript["\[Sigma]", n - 1]][t], FontSize -> 16, Bold, Black];

  (* Construct legend labels using TraditionalForm and Style *)
  legendLabels = {
    Style[Row[{TraditionalForm@AngleBracket[Subscript["\[Sigma]", n - 1]], "(t) (TCL2)"}], FontSize -> 14],
    Style[Row[{TraditionalForm@AngleBracket[Subscript["\[Sigma]", n - 1]], "(t) (TCL4)"}], FontSize -> 14]
   };

  plot = Plot[
    {TCL2Rho[t,\[Rho]0][[n]], TCL4Rho[t,\[Rho]0][[n]]}, (* Functions to plot *)
    {t, 0, 200},                        (* Plot range for t *)

    (* --- Style Enhancements --- *)
    PlotTheme -> "Scientific",         (* Use a theme designed for scientific plots - adds frame, adjusts ticks *)
    PlotStyle -> plotStyles,            (* Apply the defined thicker lines and colors *)
    ImageSize -> Large,                (* Increase the overall size of the plot graphic *)

    (* --- Labeling Enhancements --- *)
    AxesLabel -> {
      Style["t", FontSize -> 16, Bold, Black], (* X-axis label: Larger, Bold *)
      yLabel                                   (* Y-axis label: Using pre-defined styled label *)
     },
    LabelStyle -> Directive[Black, FontSize -> 14], (* Default style for labels (like ticks) *)
    (* TicksStyle -> Directive[FontSize -> 12], (* Uncomment to manually set tick font size if needed *) *)


(* --- Legend Enhancements --- *)
    PlotLegends -> Placed[              (* Use Placed for better legend position control *)
      LineLegend[
        plotStyles,                    (* Match legend colors/styles to PlotStyle *)
        legendLabels,                  (* Use the pre-defined styled labels *)
        LegendFunction -> (Framed[#, RoundingRadius -> 4, FrameStyle -> LightGray] &), (* Optional: Add a subtle frame *)
        LegendMargins -> {{5, 5}, {5, 5}} (* Optional: Adjust spacing around legend content *)
      ],
      (* Corrected Position: Use Scaled coordinates for inside placement *)
      (* Scaled[{x, y}] where x,y range from 0 to 1 relative to plot dimensions *)
      (* Example: Scaled[{0.8, 0.8}] places the anchor point 80% across and 80% up *)
      Scaled[{0.8, 0.8}]
      (* Other options: *)
      (* Scaled[{0.1, 0.9}] (* Near top-left corner *) *)
      (* Scaled[{0.9, 0.9}] (* Near top-right corner *) *)
      (* Scaled[{0.5, 0.1}] (* Near bottom-center *) *)
    ],


    (* --- Other Options --- *)
    PlotRange -> range,                  (* Ensure the entire range of the functions is shown *)
    AxesStyle -> Directive[Black, Thickness[0.002]] (* Make axes lines slightly thicker *)
    (* FrameTicksStyle -> Directive[FontSize -> 12] (* Alternative/addition to TicksStyle with Frame *) *)
  ];

  (* --- Exporting --- *)
  (* Ensure the output directory exists *)
  If[Not@DirectoryQ[TCL4DynamicsFolder],
    CreateDirectory[TCL4DynamicsFolder, CreateIntermediateDirectories -> True];
    Print["Created directory: ", TCL4DynamicsFolder];
  ];

  fullPath = FileNameJoin[{TCL4DynamicsFolder, StringJoin[{"Sigma", ToString[n - 1], "Plot.pdf"}]}];

  (* Export the plot as a high-quality PDF (vector format) *)
  Export[fullPath, plot, "PDF"];
  (* For raster formats like PNG, you might add ImageResolution: *)
  (* Export[FileNameJoin[{TCL4DynamicsFolder, StringJoin[{"Sigma", ToString[n-1], "Plot.png"}]}], plot, "PNG", ImageResolution -> 300]; *)

  plot (* Return the plot object so it displays in the notebook *)
];

(* Example Usage: *)
(* PlotFunc[3] *)
PlotFunc[2]

PlotFunc[3]

PlotFunc[4]



==> anc/spin-boson-tcl4/TCL4HighPrecisionVerification.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4PrecisionVerification*)


Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]


LoadVar[TCL4Generator]


(*
GammaNumVal       = RandomReal[{0.1,1}];
LambdaNumVal      = RandomReal[{0.1,1}];
\[CapitalOmega]Val              = RandomReal[{0.1,1}];
BetaNumVal        = RandomReal[{0.1,1}];
\[Theta]NumVal           = RandomReal[{0.1,1}];
*)


{GammaNumVal, LambdaNumVal, \[CapitalOmega]Val, BetaNumVal, \[Theta]NumVal} = {0.431531423940297`,0.17796109372220548`,0.5270521973258038`,0.5997509586470544`,0.8272727677434009`}

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];

PrecisionOfNumericalIntegration = 17;


DrudeRandomeNumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[CapitalLambda] -> LambdaNumVal,
  \[Beta] -> BetaNumVal,
  \[Gamma] -> GammaNumVal,
  \[Theta] -> \[Theta]NumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  J[0] -> Limit[JDrude[\[Omega]], {\[Omega] -> 0}],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};


(* ::Chapter:: *)
(*Relative error evaluation*)


TCL4GeneratorNum = TCLNumericalEval[DrudeRandomeNumReplace[TCL4Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal}, DrudeRandomeNumReplace[p3/p1], PrecisionOfNumericalIntegration];


TCL4GeneratorNum // MatrixForm


LoadVar[TCL4DrudeGeneratorSimplified]


TCL4SimpleHDrude = TCL4DrudeGeneratorSimplified /. m-> m + 10^-15 I;


TCL4SimpleHDrude2 = DrudeRandomeNumReplace[TCL4SimpleHDrude //. SpecialSymbolVal];


TCL4SimpleHDrude2[[3,1]] // MatrixForm


AnaDrudeSum[ar1_, i_, j_]:=Module[{ar, SegTripleInt3, FinalResult},
ar = ar1[[i,j]];
SegTripleInt3 = Simplify[ar];
FinalResult = SegTripleInt3[[2,1]] + Sum[SegTripleInt3[[2,2]], {n,1, Infinity}];
FinalResult
]

SimpD31[i_,j_]:= AnaDrudeSum[TCL4DrudeGeneratorSimplified, i,j] //. SpecialSymbolVal

RelErrorOneSum[i_,j_]:= Abs[(DrudeRandomeNumReplace[SimpD31[i,j]] - TCL4GeneratorNum[[i, j]])/TCL4GeneratorNum[[i, j]]]


RelErrorOneSum[4,1]


RelErrorOneSum[3,1]


(* ::Chapter:: *)
(*Bugs encountered*)


(* ::Text:: *)
(*High precision summation is required for consistency. See:*)


Wiki[MathematicaSummationBug]


==> anc/spin-boson-tcl4/TCL4OmegaIntegral.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4OmegaIntegral*)


Wiki[TCL4And2DrudeEval]
Wiki[GenHTCL4GenCalc]


Get["TCL4SpinBosonFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["MyFunctions.wl"]


Get["TCL4TripleInt.mx"]
TripleIntR3 = (TCL4TripleInt/4);


TCL4TripleInt[[2,1]]


(* ::Text:: *)
(*At the time of doing these integrals, I did not calculate the [[2,i]] kind of terms.*)


(* ::Chapter:: *)
(*TCL4 Calc*)


(* ::Text:: *)
(*In the following, I am getting rid of the term without any zero exponential because in the cases it is nonzero, its integral evaluates to zero by symmetry. See derivation in the subsequent sections.*)


(* ::Text:: *)
(*The Divergent term was coming out to be non-zero because I ignored the zero zero term. Including it fixed the issue.*)


(*
ArrayEvalCheckpoint[AllResSeg, TripleIntR3, TCL4Generator ,2];
*)


LoadVar[TCL4Generator]


TCL4Generator[[4,1]]


(*
TCL4Generator2 = FullSimplify[TCL4Generator]

TCL4Generator = TCL4Generator2;

DumpVar[TCL4Generator]
*)


==> anc/spin-boson-tcl4/TCL4SpinBosonFunctions.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4SpinBosonFunctions*)


(* Set the Wiki function to hold its first argument unevaluated *)
SetAttributes[Wiki, HoldFirst]

(* Define the Wiki function to convert the symbol's name to a string and create the hyperlink *)
Wiki[symbol_Symbol] := Module[{name},
  name = SymbolName[symbol];
  Hyperlink[name, name <> ".wl"]
]


TCL4DynamicsFolder = "/home/premkr/Dropbox/work/projects/tcl4_dynamics";


Get["MyFunctions.wl"]
Get["MathFuncMathematica.wl"]


(* ::Text:: *)
(*Based  on*)


Wiki[TheTimeConvolutionlessProjectionOperatorTechniqueInTheQuantumTheoryOfDissipationAndDecoherenceHeinzpeterBreuerBerndKapplerFrancescoPetruccionePaper]
Wiki[TCL4ForSpinBosonDerivation]


(* ::Chapter:: *)
(*Initialization functions*)


ha1=\[CapitalOmega] PauliMatrix[3]/2; (* System free Hamiltonian, eqn 101 *)

U[t_] := MatrixExp[-I ha1 t] (*The unitary matrix*)

\[Sigma]1 = p3 PauliMatrix[3] - p1 PauliMatrix[1]; (*The system side interaction operator, eqn 103*)

DiffIntPic[t1_, op_]:= U[t -t1] . op . U[-(t -t1) ] (*Going to the interaction picture*)

(* Define commutator and anti-commulator *)
comm[a_,b_]:=a . b - b . a;
anticomm[a_,b_]:=a . b + b . a;

VecGen[expr_] := Module[{i, j, VecDotRhoLocal, a},
  
  (* Step 1: Compute VecDotRhoLocal[i] for i = 0 to 3 *)
  VecDotRhoLocal = Table[
    Tr[expr . PauliMatrix[i]],
    {i, 0, 3}
  ];
  
  (* Step 2 and 3: Define and return function a[i, j] *)
  a = Table[
    Coefficient[VecDotRhoLocal[[i + 1]], Vec\[Rho][j]], {i, 0, 3}, {j, 0, 3}
  ];
  
  Return[a];
]


(* ::Chapter:: *)
(*Spectral Density Symmetry*)


AntiSymmetricJRule = {J[-\[Omega]+\[CapitalOmega]] -> - J[\[Omega] - \[CapitalOmega]], J[-\[Omega] - \[CapitalOmega]] -> - J[\[Omega] + \[CapitalOmega]], f[-\[Omega]+\[CapitalOmega]] -> f[\[Omega] - \[CapitalOmega]], f[-\[Omega] - \[CapitalOmega]] -> f[\[Omega] + \[CapitalOmega]]}
P2SinRule = {p1 -> Sin[\[Theta]], p3 -> Cos[\[Theta]]}
Sin2PRule = {Sin[\[Theta]] -> p1, Cos[\[Theta]] -> p3}


(* ::Chapter:: *)
(*General hamiltonian results*)


EtaIntegrand[\[Omega]_,t_] := - J[\[Omega]] Sin[\[Omega] t]
NuIntegrand[\[Omega]_,t_] := f[\[Omega]] Cos[\[Omega] t]


(* ::Section:: *)
(*TCL0 Expressions*)


SpinBosonHamiltonian = \[CapitalOmega]*PauliMatrix[3]/2;
GibbsDiagPop = Tr[PauliMatrix[3] . MatrixExp[- \[Beta] SpinBosonHamiltonian ]/Tr[MatrixExp[- \[Beta] SpinBosonHamiltonian]]]


TCL0Gen = {{0,0,0,0},{0,0,-\[CapitalOmega],0},{0,\[CapitalOmega],0,0},{0,0,0,0}}


StateZero = {{1}, {0}, {0}, {HoldForm[Subscript[v, 3]^(0)]}}


(* ::Section:: *)
(*TCL2*)


Wiki[O2SSGenSpinBoson]


NicerNuEtaRule = {nu[t_] -> \[Nu][t], eta[t_]-> \[Eta][t]};


TCL2Integrand = {{0,0,0,0},{4 p1 p3 Sin[t \[CapitalOmega]-t1 \[CapitalOmega]] \[Eta][t-t1],-4 p3^2 \[Nu][t-t1],0,-4 p1 p3 Cos[t \[CapitalOmega]-t1 \[CapitalOmega]] \[Nu][t-t1]},{4 p1 p3 \[Eta][t-t1]-4 p1 p3 Cos[t \[CapitalOmega]-t1 \[CapitalOmega]] \[Eta][t-t1],4 p1^2 Sin[t \[CapitalOmega]-t1 \[CapitalOmega]] \[Nu][t-t1],-4 p3^2 \[Nu][t-t1]-4 p1^2 Cos[t \[CapitalOmega]-t1 \[CapitalOmega]] \[Nu][t-t1],-4 p1 p3 Sin[t \[CapitalOmega]-t1 \[CapitalOmega]] \[Nu][t-t1]},{4 p1^2 Sin[t \[CapitalOmega]-t1 \[CapitalOmega]] \[Eta][t-t1],-4 p1 p3 \[Nu][t-t1],0,-4 p1^2 Cos[t \[CapitalOmega]-t1 \[CapitalOmega]] \[Nu][t-t1]}}


TCL2Gen = {{0,0,0,0},{-2 p1 p3 \[Pi] \[Lambda]^2 J[\[CapitalOmega]],-2 p3^2 \[Pi] \[Lambda]^2 f[0],0,-2 p1 p3 \[Pi] \[Lambda]^2 f[\[CapitalOmega]]},{-((4 p1 p3 \[Lambda]^2 \[CapitalOmega]^2 J[\[Omega]])/(\[Omega] (-\[Omega]^2+\[CapitalOmega]^2))),(4 p1^2 \[Lambda]^2 \[CapitalOmega] f[\[Omega]])/(-\[Omega]^2+\[CapitalOmega]^2),\[Lambda]^2 (-2 p3^2 \[Pi] f[0]-2 p1^2 \[Pi] f[\[CapitalOmega]]),-((4 p1 p3 \[Lambda]^2 \[CapitalOmega] f[\[Omega]])/(-\[Omega]^2+\[CapitalOmega]^2))},{-2 p1^2 \[Pi] \[Lambda]^2 J[\[CapitalOmega]],-2 p1 p3 \[Pi] \[Lambda]^2 f[0],0,-2 p1^2 \[Pi] \[Lambda]^2 f[\[CapitalOmega]]}};
TCL2Gen // MatrixForm


SigmaZO2 = 1/((1+E^(\[Beta] \[CapitalOmega])) (\[Omega]^3-\[Omega] \[CapitalOmega]^2)^2 J[\[CapitalOmega]]) 2 E^((\[Beta] \[CapitalOmega])/2) Tanh[(\[Beta] \[CapitalOmega])/2] (-4 p1^2 \[Omega]^2 \[CapitalOmega]^2 Cosh[(\[Beta] \[CapitalOmega])/2] Coth[(\[Beta] \[Omega])/2] J[\[Omega]] J[\[CapitalOmega]]-4 p1^2 \[Omega]^3 \[CapitalOmega] Cosh[(\[Beta] \[CapitalOmega])/2] Coth[(\[Beta] \[CapitalOmega])/2] J[\[Omega]] J[\[CapitalOmega]]+Cosh[(\[Beta] \[CapitalOmega])/2] Coth[(\[Beta] \[Omega])/2] J[\[Omega]] (2 p1^2 \[Omega]^4 J[\[CapitalOmega]]+6 p1^2 \[Omega]^2 \[CapitalOmega]^2 J[\[CapitalOmega]]+2 p1^2 \[Omega]^2 (\[Omega]-\[CapitalOmega]) \[CapitalOmega] (\[Omega]+\[CapitalOmega]) Derivative[1][J][\[CapitalOmega]])-2 p1^2 \[Omega]^2 (\[Omega]-\[CapitalOmega]) \[CapitalOmega] (\[Omega]+\[CapitalOmega]) Coth[(\[Beta] \[Omega])/2] J[\[Omega]] Sinh[(\[Beta] \[CapitalOmega])/2] (-(1/2) \[Beta] Csch[(\[Beta] \[CapitalOmega])/2]^2 J[\[CapitalOmega]]+Coth[(\[Beta] \[CapitalOmega])/2] Derivative[1][J][\[CapitalOmega]]))

SigmaXO2 = -((4 p1 p3 ((1+E^(\[Beta] \[CapitalOmega])) \[CapitalOmega]-(-1+E^(\[Beta] \[CapitalOmega])) \[Omega] Coth[(\[Beta] \[Omega])/2]) J[\[Omega]])/((1+E^(\[Beta] \[CapitalOmega])) \[Omega] (\[Omega]^2-\[CapitalOmega]^2)))


(* ::Section:: *)
(*TCL4*)


TCL4Integrand = {{0,0,0,0},{16 p1 p3 ((p3^2 (-Sin[(t-t1) \[CapitalOmega]]+Sin[(t-t2) \[CapitalOmega]])+p1^2 Cos[(t-t3) \[CapitalOmega]] Sin[(t1-t2) \[CapitalOmega]]) \[Eta][t1-t3] \[Nu][t-t2]+(p3^2 (Sin[(t-t2) \[CapitalOmega]]-Sin[(t-t3) \[CapitalOmega]])-p1^2 Cos[(t-t1) \[CapitalOmega]] Sin[(t2-t3) \[CapitalOmega]]) \[Eta][t-t3] \[Nu][t1-t2]+1/2 (2 p3^2 (-Sin[(t-t1) \[CapitalOmega]]+Sin[(t-t2) \[CapitalOmega]])+p1^2 (Sin[(t+t1-t2-t3) \[CapitalOmega]]-Sin[(t-t1+t2-t3) \[CapitalOmega]])) \[Eta][t1-t2] \[Nu][t-t3]),16 p1^2 p3^2 (Cos[(2 t-t1-t2) \[CapitalOmega]] \[Nu][t1-t2] \[Nu][t-t3]+Cos[(t-t3) \[CapitalOmega]] ((Cos[(t-t1) \[CapitalOmega]]-Cos[(t-t2) \[CapitalOmega]]) (\[Eta][t1-t2] \[Eta][t-t3]+\[Eta][t-t2] \[Eta][t1-t3])-Cos[(t-t1) \[CapitalOmega]] \[Nu][t1-t2] \[Nu][t-t3])+Sin[(t-t3) \[CapitalOmega]] (Sin[(t-t2) \[CapitalOmega]] \[Nu][t1-t2] \[Nu][t-t3]+(-Sin[(t-t1) \[CapitalOmega]]+Sin[(t-t2) \[CapitalOmega]]) \[Nu][t-t2] \[Nu][t1-t3])),8 p1^2 p3^2 ((Sin[(2 t-t1-t3) \[CapitalOmega]]+Sin[(t1-t3) \[CapitalOmega]]-Sin[(2 t-t2-t3) \[CapitalOmega]]-Sin[(t2-t3) \[CapitalOmega]]) \[Eta][t1-t2] \[Eta][t-t3]+(Sin[(2 t-t1-t3) \[CapitalOmega]]+Sin[(t1-t3) \[CapitalOmega]]-Sin[(2 t-t2-t3) \[CapitalOmega]]-Sin[(t2-t3) \[CapitalOmega]]) \[Eta][t-t2] \[Eta][t1-t3]+(2 Sin[(2 t-t1-t2) \[CapitalOmega]]-Sin[(2 t-t1-t3) \[CapitalOmega]]+Sin[(t1-t3) \[CapitalOmega]]-Sin[(2 t-t2-t3) \[CapitalOmega]]+Sin[(t2-t3) \[CapitalOmega]]) \[Nu][t1-t2] \[Nu][t-t3]+(2 Sin[(t1-t2) \[CapitalOmega]]+Sin[(2 t-t1-t3) \[CapitalOmega]]-Sin[(t1-t3) \[CapitalOmega]]-Sin[(2 t-t2-t3) \[CapitalOmega]]+Sin[(t2-t3) \[CapitalOmega]]) \[Nu][t-t2] \[Nu][t1-t3]),16 p1 p3 (p3^2 (-Cos[(t-t1) \[CapitalOmega]]+Cos[(t-t2) \[CapitalOmega]]) \[Eta][t1-t2] \[Eta][t-t3]+p3^2 (-Cos[(t-t1) \[CapitalOmega]]+Cos[(t-t2) \[CapitalOmega]]) \[Eta][t-t2] \[Eta][t1-t3]+(p3^2 (-Cos[(t-t2) \[CapitalOmega]]+Cos[(t-t3) \[CapitalOmega]])+p1^2 Sin[(t-t2) \[CapitalOmega]] Sin[(t1-t3) \[CapitalOmega]]) \[Nu][t1-t2] \[Nu][t-t3]+p1^2 Sin[(t1-t2) \[CapitalOmega]] Sin[(t-t3) \[CapitalOmega]] \[Nu][t-t2] \[Nu][t1-t3])},{8 p1 p3 ((2 p3^2 (Cos[(t-t1) \[CapitalOmega]]-Cos[(t-t2) \[CapitalOmega]])+p1^2 (2 Cos[(t1-t3) \[CapitalOmega]]-Cos[(t+t1-t2-t3) \[CapitalOmega]]-2 Cos[(t2-t3) \[CapitalOmega]]+Cos[(t-t1+t2-t3) \[CapitalOmega]])) \[Eta][t1-t3] \[Nu][t-t2]+(2 p3^2 (-Cos[(t-t2) \[CapitalOmega]]+Cos[(t-t3) \[CapitalOmega]])+p1^2 (-2 Cos[(t1-t2) \[CapitalOmega]]+2 Cos[(t1-t3) \[CapitalOmega]]+Cos[(t-t1+t2-t3) \[CapitalOmega]]-Cos[(t-t1-t2+t3) \[CapitalOmega]])) \[Eta][t-t3] \[Nu][t1-t2]+(2 p3^2 (Cos[(t-t1) \[CapitalOmega]]-Cos[(t-t2) \[CapitalOmega]])+p1^2 (2 Cos[(t1-t3) \[CapitalOmega]]-Cos[(t+t1-t2-t3) \[CapitalOmega]]-2 Cos[(t2-t3) \[CapitalOmega]]+Cos[(t-t1+t2-t3) \[CapitalOmega]])) \[Eta][t1-t2] \[Nu][t-t3]),16 p1^2 ((p3^2 Cos[(t-t3) \[CapitalOmega]] Sin[(t-t1) \[CapitalOmega]]-Cos[(t-t2) \[CapitalOmega]] (p3^2 Sin[(t-t3) \[CapitalOmega]]+p1^2 Sin[(t1-t3) \[CapitalOmega]])+(p3^2+p1^2 Cos[(t-t1) \[CapitalOmega]]) Sin[(t2-t3) \[CapitalOmega]]) \[Eta][t1-t2] \[Eta][t-t3]+Cos[(t-t3) \[CapitalOmega]] (p3^2 (Sin[(t-t1) \[CapitalOmega]]-Sin[(t-t2) \[CapitalOmega]])-p1^2 Sin[(t1-t2) \[CapitalOmega]]) \[Eta][t-t2] \[Eta][t1-t3]-1/2 (p3^2 (2 Sin[(t-t1) \[CapitalOmega]]-2 Sin[(2 t-t1-t2) \[CapitalOmega]]-2 Sin[(t-t3) \[CapitalOmega]]+Sin[(2 t-t1-t3) \[CapitalOmega]]+Sin[(t1-t3) \[CapitalOmega]]+Sin[(2 t-t2-t3) \[CapitalOmega]]+Sin[(t2-t3) \[CapitalOmega]])+p1^2 (Sin[(t-t1+t2-t3) \[CapitalOmega]]-Sin[(t-t1-t2+t3) \[CapitalOmega]])) \[Nu][t1-t2] \[Nu][t-t3]-p3^2 (Sin[(t-t1) \[CapitalOmega]]-Sin[(t-t2) \[CapitalOmega]]+Sin[(t1-t2) \[CapitalOmega]]+(-Cos[(t-t1) \[CapitalOmega]]+Cos[(t-t2) \[CapitalOmega]]) Sin[(t-t3) \[CapitalOmega]]) \[Nu][t-t2] \[Nu][t1-t3]),16 p1^2 ((-Sin[(t-t2) \[CapitalOmega]] (p3^2 Sin[(t-t3) \[CapitalOmega]]+p1^2 Sin[(t1-t3) \[CapitalOmega]])+Sin[(t-t1) \[CapitalOmega]] (p3^2 Sin[(t-t3) \[CapitalOmega]]+p1^2 Sin[(t2-t3) \[CapitalOmega]])) \[Eta][t1-t2] \[Eta][t-t3]+(p3^2 (Sin[(t-t1) \[CapitalOmega]]-Sin[(t-t2) \[CapitalOmega]])-p1^2 Sin[(t1-t2) \[CapitalOmega]]) Sin[(t-t3) \[CapitalOmega]] \[Eta][t-t2] \[Eta][t1-t3]+1/2 (p3^2 (2 Cos[(t-t1) \[CapitalOmega]]-2 Cos[(2 t-t1-t2) \[CapitalOmega]]-2 Cos[(t-t3) \[CapitalOmega]]+Cos[(2 t-t1-t3) \[CapitalOmega]]+Cos[(2 t-t2-t3) \[CapitalOmega]]-Cos[(-t1+t3) \[CapitalOmega]]+Cos[(-t2+t3) \[CapitalOmega]])-2 p1^2 Sin[(t-t1) \[CapitalOmega]] Sin[(t2-t3) \[CapitalOmega]]) \[Nu][t1-t2] \[Nu][t-t3]-p3^2 (Cos[(t-t1) \[CapitalOmega]]-Cos[(t-t2) \[CapitalOmega]]) (-1+Cos[(t-t3) \[CapitalOmega]]) \[Nu][t-t2] \[Nu][t1-t3]),8 p1 p3 (2 (p3^2 (-Sin[(t-t1) \[CapitalOmega]]+Sin[(t-t2) \[CapitalOmega]])+p1^2 Sin[(t1-t2) \[CapitalOmega]]) \[Eta][t1-t2] \[Eta][t-t3]+2 (p3^2 (-Sin[(t-t1) \[CapitalOmega]]+Sin[(t-t2) \[CapitalOmega]])+p1^2 Sin[(t1-t2) \[CapitalOmega]]) \[Eta][t-t2] \[Eta][t1-t3]+(2 p3^2 (-Sin[(t-t2) \[CapitalOmega]]+Sin[(t-t3) \[CapitalOmega]])+p1^2 (2 Sin[(t1-t3) \[CapitalOmega]]-Sin[(t+t1-t2-t3) \[CapitalOmega]]+2 Sin[(t2-t3) \[CapitalOmega]]+Sin[(t-t1-t2+t3) \[CapitalOmega]])) \[Nu][t1-t2] \[Nu][t-t3]+p1^2 (2 Sin[(t1-t3) \[CapitalOmega]]-Sin[(t+t1-t2-t3) \[CapitalOmega]]-2 Sin[(t2-t3) \[CapitalOmega]]+Sin[(t-t1+t2-t3) \[CapitalOmega]]) \[Nu][t-t2] \[Nu][t1-t3])},{16 p1^2 ((p3^2 (-Sin[(t-t1) \[CapitalOmega]]+Sin[(t-t2) \[CapitalOmega]])+p1^2 Cos[(t-t3) \[CapitalOmega]] Sin[(t1-t2) \[CapitalOmega]]) \[Eta][t1-t3] \[Nu][t-t2]+(p3^2 (Sin[(t-t2) \[CapitalOmega]]-Sin[(t-t3) \[CapitalOmega]])-p1^2 Cos[(t-t1) \[CapitalOmega]] Sin[(t2-t3) \[CapitalOmega]]) \[Eta][t-t3] \[Nu][t1-t2]+1/2 (2 p3^2 (-Sin[(t-t1) \[CapitalOmega]]+Sin[(t-t2) \[CapitalOmega]])+p1^2 (Sin[(t+t1-t2-t3) \[CapitalOmega]]-Sin[(t-t1+t2-t3) \[CapitalOmega]])) \[Eta][t1-t2] \[Nu][t-t3]),16 p1^3 p3 (Cos[(2 t-t1-t2) \[CapitalOmega]] \[Nu][t1-t2] \[Nu][t-t3]+Cos[(t-t3) \[CapitalOmega]] ((Cos[(t-t1) \[CapitalOmega]]-Cos[(t-t2) \[CapitalOmega]]) (\[Eta][t1-t2] \[Eta][t-t3]+\[Eta][t-t2] \[Eta][t1-t3])-Cos[(t-t1) \[CapitalOmega]] \[Nu][t1-t2] \[Nu][t-t3])+Sin[(t-t3) \[CapitalOmega]] (Sin[(t-t2) \[CapitalOmega]] \[Nu][t1-t2] \[Nu][t-t3]+(-Sin[(t-t1) \[CapitalOmega]]+Sin[(t-t2) \[CapitalOmega]]) \[Nu][t-t2] \[Nu][t1-t3])),-16 p1^3 p3 ((Cos[(t-t3) \[CapitalOmega]] Sin[(t-t2) \[CapitalOmega]]-Cos[(t-t1) \[CapitalOmega]] Sin[(t-t3) \[CapitalOmega]]+Sin[(t2-t3) \[CapitalOmega]]) \[Eta][t1-t2] \[Eta][t-t3]+(-Cos[(t-t1) \[CapitalOmega]]+Cos[(t-t2) \[CapitalOmega]]) Sin[(t-t3) \[CapitalOmega]] \[Eta][t-t2] \[Eta][t1-t3]-1/2 (2 Sin[(2 t-t1-t2) \[CapitalOmega]]-Sin[(2 t-t1-t3) \[CapitalOmega]]+Sin[(t1-t3) \[CapitalOmega]]-Sin[(2 t-t2-t3) \[CapitalOmega]]+Sin[(t2-t3) \[CapitalOmega]]) \[Nu][t1-t2] \[Nu][t-t3]-(Cos[(t-t3) \[CapitalOmega]] (Sin[(t-t1) \[CapitalOmega]]-Sin[(t-t2) \[CapitalOmega]])+Sin[(t1-t2) \[CapitalOmega]]) \[Nu][t-t2] \[Nu][t1-t3]),16 p1^2 (p3^2 (-Cos[(t-t1) \[CapitalOmega]]+Cos[(t-t2) \[CapitalOmega]]) \[Eta][t1-t2] \[Eta][t-t3]+p3^2 (-Cos[(t-t1) \[CapitalOmega]]+Cos[(t-t2) \[CapitalOmega]]) \[Eta][t-t2] \[Eta][t1-t3]+(p3^2 (-Cos[(t-t2) \[CapitalOmega]]+Cos[(t-t3) \[CapitalOmega]])+p1^2 Sin[(t-t2) \[CapitalOmega]] Sin[(t1-t3) \[CapitalOmega]]) \[Nu][t1-t2] \[Nu][t-t3]+p1^2 Sin[(t1-t2) \[CapitalOmega]] Sin[(t-t3) \[CapitalOmega]] \[Nu][t-t2] \[Nu][t1-t3])}};


(* ::Text:: *)
(*The omega integrals for the full range version of these variables is assumed to run from -Inf to +Inf.*)


TCL4IntegrandFullRange = TCL4Integrand/4;


TCL4GenRule = {e4[4,1] -> 1/(\[Omega]^3-\[Omega] \[CapitalOmega]^2)^2 2 p1^2 \[Pi] (-4 \[Omega] \[CapitalOmega] (p3^2 (\[Omega]-\[CapitalOmega]) (\[Omega]+\[CapitalOmega]) f[0]+p1^2 \[Omega]^2 f[\[CapitalOmega]]) J[\[Omega]]+f[\[Omega]] (p3^2 (\[Omega]-\[CapitalOmega])^2 \[CapitalOmega]^2 J[-\[Omega]-\[CapitalOmega]]+p3^2 \[CapitalOmega]^2 (\[Omega]+\[CapitalOmega])^2 J[\[Omega]-\[CapitalOmega]]+2 p1^2 \[Omega]^4 J[\[CapitalOmega]]+4 p3^2 \[Omega]^4 J[\[CapitalOmega]]+6 p1^2 \[Omega]^2 \[CapitalOmega]^2 J[\[CapitalOmega]]-8 p3^2 \[Omega]^2 \[CapitalOmega]^2 J[\[CapitalOmega]]+4 p3^2 \[CapitalOmega]^4 J[\[CapitalOmega]]-p3^2 \[Omega]^2 \[CapitalOmega]^2 J[-\[Omega]+\[CapitalOmega]]-2 p3^2 \[Omega] \[CapitalOmega]^3 J[-\[Omega]+\[CapitalOmega]]-p3^2 \[CapitalOmega]^4 J[-\[Omega]+\[CapitalOmega]]-p3^2 \[Omega]^2 \[CapitalOmega]^2 J[\[Omega]+\[CapitalOmega]]+2 p3^2 \[Omega] \[CapitalOmega]^3 J[\[Omega]+\[CapitalOmega]]-p3^2 \[CapitalOmega]^4 J[\[Omega]+\[CapitalOmega]]+2 p1^2 \[Omega]^2 (\[Omega]-\[CapitalOmega]) \[CapitalOmega] (\[Omega]+\[CapitalOmega]) Derivative[1][J][\[CapitalOmega]])),
e4[4,4] -> 1/(\[Omega]^3-\[Omega] \[CapitalOmega]^2)^2 2 p1^2 \[Pi] (-p3^2 (\[Omega]-\[CapitalOmega]) \[CapitalOmega] (\[Omega]+\[CapitalOmega]) J[\[Omega]] ((\[Omega]-\[CapitalOmega]) J[-\[Omega]-\[CapitalOmega]]+(\[Omega]+\[CapitalOmega]) (J[\[Omega]-\[CapitalOmega]]-J[-\[Omega]+\[CapitalOmega]])+(-\[Omega]+\[CapitalOmega]) J[\[Omega]+\[CapitalOmega]])-f[\[Omega]] (4 p3^2 \[Omega]^2 (\[Omega]-\[CapitalOmega]) (\[Omega]+\[CapitalOmega]) f[0]-p3^2 \[Omega] (\[Omega]-\[CapitalOmega])^2 \[CapitalOmega] f[-\[Omega]-\[CapitalOmega]]+p3^2 \[Omega] \[CapitalOmega] (\[Omega]+\[CapitalOmega])^2 f[\[Omega]-\[CapitalOmega]]-4 p3^2 \[Omega]^4 f[\[CapitalOmega]]-4 p1^2 \[Omega]^2 \[CapitalOmega]^2 f[\[CapitalOmega]]+8 p3^2 \[Omega]^2 \[CapitalOmega]^2 f[\[CapitalOmega]]-4 p3^2 \[CapitalOmega]^4 f[\[CapitalOmega]]+p3^2 \[Omega]^3 \[CapitalOmega] f[-\[Omega]+\[CapitalOmega]]+2 p3^2 \[Omega]^2 \[CapitalOmega]^2 f[-\[Omega]+\[CapitalOmega]]+p3^2 \[Omega] \[CapitalOmega]^3 f[-\[Omega]+\[CapitalOmega]]-p3^2 \[Omega]^3 \[CapitalOmega] f[\[Omega]+\[CapitalOmega]]+2 p3^2 \[Omega]^2 \[CapitalOmega]^2 f[\[Omega]+\[CapitalOmega]]-p3^2 \[Omega] \[CapitalOmega]^3 f[\[Omega]+\[CapitalOmega]]-2 p1^2 \[Omega]^2 (\[Omega]-\[CapitalOmega]) \[CapitalOmega] (\[Omega]+\[CapitalOmega]) Derivative[1][f][\[CapitalOmega]]))};


F334Calc = e4[4,4] //. TCL4GenRule;


F334 = Simplify[F334Calc //. AntiSymmetricJRule]


(* ::Text:: *)
(*In the following, the Full range version of these variables is *)


F334FullRange = F334/2


F304Calc = e4[4,1] //. TCL4GenRule;


F304 = Simplify[F304Calc //. AntiSymmetricJRule]


F304FullRange = F304/2


(* ::Subsection:: *)
(*Triple Integral saved*)


F334Int = -((I E^(2 I t \[CapitalOmega]-I t \[Omega]1-I t \[Omega]2) p1^4 f[\[Omega]1] f[\[Omega]2])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2)))+(I E^(-2 I t \[CapitalOmega]+I t \[Omega]1+I t \[Omega]2) p1^4 f[\[Omega]1] f[\[Omega]2])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2))-(I E^(2 I t \[CapitalOmega]+I t \[Omega]1-I t \[Omega]2) p1^4 f[\[Omega]1] f[\[Omega]2])/((\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2))+(I E^(-2 I t \[CapitalOmega]-I t \[Omega]1+I t \[Omega]2) p1^4 f[\[Omega]1] f[\[Omega]2])/((\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2))+(I E^(-2 I t \[CapitalOmega]+I t \[Omega]1-I t \[Omega]2) p1^4 f[\[Omega]1] f[\[Omega]2])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]2))-(I E^(2 I t \[CapitalOmega]-I t \[Omega]1+I t \[Omega]2) p1^4 f[\[Omega]1] f[\[Omega]2])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]2))+(I E^(-2 I t \[CapitalOmega]-I t \[Omega]1-I t \[Omega]2) p1^4 f[\[Omega]1] f[\[Omega]2])/((\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]+\[Omega]2))-(I E^(2 I t \[CapitalOmega]+I t \[Omega]1+I t \[Omega]2) p1^4 f[\[Omega]1] f[\[Omega]2])/((\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]+\[Omega]2))-(2 I E^(-I t \[CapitalOmega]+I t \[Omega]1-I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]2 f[\[Omega]1] f[\[Omega]2]+\[Omega]1 (\[Omega]1-\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) \[Omega]1^2 \[Omega]2 (\[CapitalOmega]-\[Omega]1+\[Omega]2))+(2 I E^(I t \[CapitalOmega]-I t \[Omega]1+I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]2 f[\[Omega]1] f[\[Omega]2]+\[Omega]1 (\[Omega]1-\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) \[Omega]1^2 \[Omega]2 (\[CapitalOmega]-\[Omega]1+\[Omega]2))+(2 I E^(I t \[CapitalOmega]+I t \[Omega]1-I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]2 f[\[Omega]1] f[\[Omega]2]+\[Omega]1 (-\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/(\[Omega]1^2 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2)-(2 I E^(-I t \[CapitalOmega]-I t \[Omega]1+I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]2 f[\[Omega]1] f[\[Omega]2]+\[Omega]1 (-\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/(\[Omega]1^2 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2)+(2 I E^(-I t \[CapitalOmega]-I t \[Omega]1-I t \[Omega]2) p1^2 p3^2 (-\[CapitalOmega] \[Omega]2 f[\[Omega]1] f[\[Omega]2]+\[Omega]1 (\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/(\[Omega]1^2 (\[CapitalOmega]+\[Omega]1) \[Omega]2 (\[CapitalOmega]+\[Omega]1+\[Omega]2))-(2 I E^(I t \[CapitalOmega]+I t \[Omega]1+I t \[Omega]2) p1^2 p3^2 (-\[CapitalOmega] \[Omega]2 f[\[Omega]1] f[\[Omega]2]+\[Omega]1 (\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/(\[Omega]1^2 (\[CapitalOmega]+\[Omega]1) \[Omega]2 (\[CapitalOmega]+\[Omega]1+\[Omega]2))+(2 I E^(I t \[CapitalOmega]-I t \[Omega]1-I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]2 f[\[Omega]1] f[\[Omega]2]+\[Omega]1 (\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) \[Omega]1^2 (\[CapitalOmega]-\[Omega]1-\[Omega]2) \[Omega]2)-(2 I E^(-I t \[CapitalOmega]+I t \[Omega]1+I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]2 f[\[Omega]1] f[\[Omega]2]+\[Omega]1 (\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) \[Omega]1^2 (\[CapitalOmega]-\[Omega]1-\[Omega]2) \[Omega]2)-(2 I E^(I t \[CapitalOmega]-I t \[Omega]2) p1^2 ((2 p3^2 (\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2) (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2)-I p1^2 \[CapitalOmega] \[Omega]1^2 (\[CapitalOmega]^2 (-I+t \[CapitalOmega]) \[Omega]1^2-(I+t \[CapitalOmega]) \[Omega]1^4+(-2 I \[CapitalOmega]^3+\[CapitalOmega] (4 I-t \[CapitalOmega]) \[Omega]1^2+t \[Omega]1^4) \[Omega]2+(\[CapitalOmega]^2 (3 I-t \[CapitalOmega])+(-I+t \[CapitalOmega]) \[Omega]1^2) \[Omega]2^2+(\[CapitalOmega] (-2 I+t \[CapitalOmega])-t \[Omega]1^2) \[Omega]2^3)) f[\[Omega]1] f[\[Omega]2]+2 p3^2 \[CapitalOmega] (\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1)^2 \[Omega]1^2 (\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2)^2 (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2))+(2 I E^(-I t \[CapitalOmega]+I t \[Omega]2) p1^2 ((2 p3^2 (\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2) (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2)+I p1^2 \[CapitalOmega] \[Omega]1^2 (\[CapitalOmega]^2 (I+t \[CapitalOmega]) \[Omega]1^2+(I-t \[CapitalOmega]) \[Omega]1^4+(2 I \[CapitalOmega]^3-\[CapitalOmega] (4 I+t \[CapitalOmega]) \[Omega]1^2+t \[Omega]1^4) \[Omega]2+(-\[CapitalOmega]^2 (3 I+t \[CapitalOmega])+(I+t \[CapitalOmega]) \[Omega]1^2) \[Omega]2^2+(\[CapitalOmega] (2 I+t \[CapitalOmega])-t \[Omega]1^2) \[Omega]2^3)) f[\[Omega]1] f[\[Omega]2]+2 p3^2 \[CapitalOmega] (\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1)^2 \[Omega]1^2 (\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2)^2 (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2))-(2 I E^(I t \[CapitalOmega]+I t \[Omega]2) p1^2 ((2 p3^2 (\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]1)^2 (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2) (\[Omega]1+\[Omega]2)-I p1^2 \[CapitalOmega] \[Omega]1^2 (\[CapitalOmega]^2 (-I+t \[CapitalOmega]) \[Omega]1^2-(I+t \[CapitalOmega]) \[Omega]1^4+(2 I \[CapitalOmega]^3+\[CapitalOmega] (-4 I+t \[CapitalOmega]) \[Omega]1^2-t \[Omega]1^4) \[Omega]2+(\[CapitalOmega]^2 (3 I-t \[CapitalOmega])+(-I+t \[CapitalOmega]) \[Omega]1^2) \[Omega]2^2+(2 I \[CapitalOmega]-t \[CapitalOmega]^2+t \[Omega]1^2) \[Omega]2^3)) f[\[Omega]1] f[\[Omega]2]-2 p3^2 \[CapitalOmega] (\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2) (\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1)^2 \[Omega]1^2 (\[CapitalOmega]+\[Omega]1)^2 (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2)^2 (\[Omega]1+\[Omega]2))+(2 I E^(-I t \[CapitalOmega]-I t \[Omega]2) p1^2 ((2 p3^2 (\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]1)^2 (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2) (\[Omega]1+\[Omega]2)+I p1^2 \[CapitalOmega] \[Omega]1^2 (\[CapitalOmega]^2 (I+t \[CapitalOmega]) \[Omega]1^2+(I-t \[CapitalOmega]) \[Omega]1^4+(-2 I \[CapitalOmega]^3+\[CapitalOmega] (4 I+t \[CapitalOmega]) \[Omega]1^2-t \[Omega]1^4) \[Omega]2+(-\[CapitalOmega]^2 (3 I+t \[CapitalOmega])+(I+t \[CapitalOmega]) \[Omega]1^2) \[Omega]2^2+(-\[CapitalOmega] (2 I+t \[CapitalOmega])+t \[Omega]1^2) \[Omega]2^3)) f[\[Omega]1] f[\[Omega]2]-2 p3^2 \[CapitalOmega] (\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2) (\[Omega]1+\[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1)^2 \[Omega]1^2 (\[CapitalOmega]+\[Omega]1)^2 (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2)^2 (\[Omega]1+\[Omega]2))-(2 I E^(-I t \[Omega]1-I t \[Omega]2) (p1^4 \[Omega]1 \[Omega]2 f[\[Omega]1] f[\[Omega]2]-2 p1^2 p3^2 (\[CapitalOmega]^2-\[Omega]1 \[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]+\[Omega]2))+(2 I E^(I t \[Omega]1+I t \[Omega]2) (p1^4 \[Omega]1 \[Omega]2 f[\[Omega]1] f[\[Omega]2]-2 p1^2 p3^2 (\[CapitalOmega]^2-\[Omega]1 \[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]+\[Omega]2))+(2 I E^(-I t \[Omega]1+I t \[Omega]2) (p1^4 \[Omega]1 \[Omega]2 f[\[Omega]1] f[\[Omega]2]-2 p1^2 p3^2 (\[CapitalOmega]^2+\[Omega]1 \[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]+\[Omega]2))+(2 I E^(I t \[Omega]1-I t \[Omega]2) (-p1^4 \[Omega]1 \[Omega]2 f[\[Omega]1] f[\[Omega]2]+2 p1^2 p3^2 (\[CapitalOmega]^2+\[Omega]1 \[Omega]2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]+\[Omega]2))-(4 I E^(I t \[CapitalOmega]-I t \[Omega]1) p1^2 \[CapitalOmega] (p1^2 \[Omega]1 (-\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2 (-\[CapitalOmega]+\[Omega]1+\[Omega]2) f[\[Omega]1] f[\[Omega]2]+p3^2 (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2) (\[CapitalOmega]^2-\[CapitalOmega] \[Omega]1+\[Omega]2^2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]-\[Omega]1-\[Omega]2) (\[Omega]1-\[Omega]2) \[Omega]2 (\[CapitalOmega]+\[Omega]2) (\[CapitalOmega]-\[Omega]1+\[Omega]2) (\[Omega]1+\[Omega]2))+(4 I E^(-I t \[CapitalOmega]+I t \[Omega]1) p1^2 \[CapitalOmega] (p1^2 \[Omega]1 (-\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2 (-\[CapitalOmega]+\[Omega]1+\[Omega]2) f[\[Omega]1] f[\[Omega]2]+p3^2 (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2) (\[CapitalOmega]^2-\[CapitalOmega] \[Omega]1+\[Omega]2^2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]-\[Omega]1-\[Omega]2) (\[Omega]1-\[Omega]2) \[Omega]2 (\[CapitalOmega]+\[Omega]2) (\[CapitalOmega]-\[Omega]1+\[Omega]2) (\[Omega]1+\[Omega]2))+(8 I E^(-I t \[Omega]2) p1^2 p3^2 ((f[\[Omega]1] f[\[Omega]2])/\[Omega]2+(\[CapitalOmega]^2 (-\[CapitalOmega]^2-3 \[Omega]1^2+\[Omega]2^2) J[\[Omega]1] J[\[Omega]2])/(\[Omega]1 (-\[CapitalOmega]+\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]1-\[Omega]2) (-\[CapitalOmega]+\[Omega]1+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))))/((\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]+\[Omega]1))-(8 I E^(I t \[Omega]2) p1^2 p3^2 ((f[\[Omega]1] f[\[Omega]2])/\[Omega]2+(\[CapitalOmega]^2 (-\[CapitalOmega]^2-3 \[Omega]1^2+\[Omega]2^2) J[\[Omega]1] J[\[Omega]2])/(\[Omega]1 (-\[CapitalOmega]+\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]1-\[Omega]2) (-\[CapitalOmega]+\[Omega]1+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))))/((\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]+\[Omega]1))-(4 I E^(-I t \[CapitalOmega]-I t \[Omega]1) p1^2 \[CapitalOmega] (p1^2 \[Omega]1 (\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2 (\[CapitalOmega]+\[Omega]1+\[Omega]2) f[\[Omega]1] f[\[Omega]2]+p3^2 (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2) (\[CapitalOmega] (\[CapitalOmega]+\[Omega]1)+\[Omega]2^2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2 (\[CapitalOmega]+\[Omega]2) (\[Omega]1+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))+(4 I E^(I t \[CapitalOmega]+I t \[Omega]1) p1^2 \[CapitalOmega] (p1^2 \[Omega]1 (\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2 (\[CapitalOmega]+\[Omega]1+\[Omega]2) f[\[Omega]1] f[\[Omega]2]+p3^2 (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2) (\[CapitalOmega] (\[CapitalOmega]+\[Omega]1)+\[Omega]2^2) J[\[Omega]1] J[\[Omega]2]))/((\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2 (\[CapitalOmega]+\[Omega]2) (\[Omega]1+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2));


F304Int =-((I E^(2 I t \[CapitalOmega]-I t \[Omega]1-I t \[Omega]2) p1^4 f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2)))+(I E^(-2 I t \[CapitalOmega]+I t \[Omega]1+I t \[Omega]2) p1^4 f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2))+(I E^(2 I t \[CapitalOmega]+I t \[Omega]1-I t \[Omega]2) p1^4 f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2))-(I E^(-2 I t \[CapitalOmega]-I t \[Omega]1+I t \[Omega]2) p1^4 f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2))+(I E^(-2 I t \[CapitalOmega]+I t \[Omega]1-I t \[Omega]2) p1^4 f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]2))-(I E^(2 I t \[CapitalOmega]-I t \[Omega]1+I t \[Omega]2) p1^4 f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]2))-(I E^(-2 I t \[CapitalOmega]-I t \[Omega]1-I t \[Omega]2) p1^4 f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]+\[Omega]2))+(I E^(2 I t \[CapitalOmega]+I t \[Omega]1+I t \[Omega]2) p1^4 f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]+\[Omega]2))+(8 I E^(-I t \[Omega]2) p1^2 p3^2 \[CapitalOmega] f[\[Omega]2] J[\[Omega]1])/(\[CapitalOmega]^2 \[Omega]1 \[Omega]2-\[Omega]1^3 \[Omega]2)-(8 I E^(I t \[Omega]2) p1^2 p3^2 \[CapitalOmega] f[\[Omega]2] J[\[Omega]1])/(\[CapitalOmega]^2 \[Omega]1 \[Omega]2-\[Omega]1^3 \[Omega]2)-(8 I E^(-I t \[Omega]1) p1^2 p3^2 \[CapitalOmega] (3 \[CapitalOmega]^2-\[Omega]1^2+\[Omega]2^2) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]-\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2) (\[CapitalOmega]-\[Omega]1+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))+(8 I E^(I t \[Omega]1) p1^2 p3^2 \[CapitalOmega] (3 \[CapitalOmega]^2-\[Omega]1^2+\[Omega]2^2) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]-\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2) (\[CapitalOmega]-\[Omega]1+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))+(2 I E^(I t \[CapitalOmega]-I t \[Omega]1-I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] (\[CapitalOmega]-\[Omega]1) \[Omega]1+(2 \[CapitalOmega]-\[Omega]1) \[Omega]2^2-\[Omega]2^3) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]-\[Omega]1-\[Omega]2) \[Omega]2^2)-(2 I E^(-I t \[CapitalOmega]+I t \[Omega]1+I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] (\[CapitalOmega]-\[Omega]1) \[Omega]1+(2 \[CapitalOmega]-\[Omega]1) \[Omega]2^2-\[Omega]2^3) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1) \[Omega]1 (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]-\[Omega]1-\[Omega]2) \[Omega]2^2)+(2 I E^(-I t \[CapitalOmega]-I t \[Omega]1-I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]1 (\[CapitalOmega]+\[Omega]1)-(2 \[CapitalOmega]+\[Omega]1) \[Omega]2^2-\[Omega]2^3) f[\[Omega]2] J[\[Omega]1])/(\[Omega]1 (\[CapitalOmega]+\[Omega]1) \[Omega]2^2 (\[CapitalOmega]+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))-(2 I E^(I t \[CapitalOmega]+I t \[Omega]1+I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]1 (\[CapitalOmega]+\[Omega]1)-(2 \[CapitalOmega]+\[Omega]1) \[Omega]2^2-\[Omega]2^3) f[\[Omega]2] J[\[Omega]1])/(\[Omega]1 (\[CapitalOmega]+\[Omega]1) \[Omega]2^2 (\[CapitalOmega]+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))-(2 I E^(-I t \[CapitalOmega]+I t \[Omega]1-I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] (\[CapitalOmega]-\[Omega]1) \[Omega]1+(2 \[CapitalOmega]-\[Omega]1) \[Omega]2^2+\[Omega]2^3) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1) \[Omega]1 \[Omega]2^2 (\[CapitalOmega]+\[Omega]2) (\[CapitalOmega]-\[Omega]1+\[Omega]2))+(2 I E^(I t \[CapitalOmega]-I t \[Omega]1+I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] (\[CapitalOmega]-\[Omega]1) \[Omega]1+(2 \[CapitalOmega]-\[Omega]1) \[Omega]2^2+\[Omega]2^3) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1) \[Omega]1 \[Omega]2^2 (\[CapitalOmega]+\[Omega]2) (\[CapitalOmega]-\[Omega]1+\[Omega]2))-(2 I E^(I t \[CapitalOmega]+I t \[Omega]1-I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]1 (\[CapitalOmega]+\[Omega]1)-(2 \[CapitalOmega]+\[Omega]1) \[Omega]2^2+\[Omega]2^3) f[\[Omega]2] J[\[Omega]1])/(\[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2^2)+(2 I E^(-I t \[CapitalOmega]-I t \[Omega]1+I t \[Omega]2) p1^2 p3^2 (\[CapitalOmega] \[Omega]1 (\[CapitalOmega]+\[Omega]1)-(2 \[CapitalOmega]+\[Omega]1) \[Omega]2^2+\[Omega]2^3) f[\[Omega]2] J[\[Omega]1])/(\[Omega]1 (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (\[CapitalOmega]+\[Omega]1-\[Omega]2) \[Omega]2^2)-(4 I E^(I t \[CapitalOmega]-I t \[Omega]2) p1^2 \[CapitalOmega] ((p3^2 (\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]+\[Omega]1) (\[CapitalOmega]-\[Omega]2) (2 \[CapitalOmega]-\[Omega]2))/((\[CapitalOmega]+\[Omega]1-\[Omega]2) (-\[CapitalOmega]+\[Omega]1+\[Omega]2))+(p1^2 \[Omega]1^2 (\[CapitalOmega]^2+\[Omega]1^2-2 \[Omega]2^2))/((\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2))) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 \[Omega]1 (\[CapitalOmega]+\[Omega]1)^2 (-\[CapitalOmega]+\[Omega]2))+(4 I E^(-I t \[CapitalOmega]-I t \[Omega]2) p1^2 \[CapitalOmega] ((p3^2 (\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]+\[Omega]1) (2 \[CapitalOmega]+\[Omega]2))/((\[CapitalOmega]-\[Omega]1+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))-(p1^2 \[Omega]1^2 (\[CapitalOmega]^2+\[Omega]1^2-2 \[Omega]2^2))/((\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2) (\[Omega]1+\[Omega]2))) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 \[Omega]1 (\[CapitalOmega]+\[Omega]1)^2)-(4 I E^(I t \[CapitalOmega]+I t \[Omega]2) p1^2 \[CapitalOmega] ((p3^2 (\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]+\[Omega]1) (2 \[CapitalOmega]+\[Omega]2))/((\[CapitalOmega]-\[Omega]1+\[Omega]2) (\[CapitalOmega]+\[Omega]1+\[Omega]2))-(p1^2 \[Omega]1^2 (\[CapitalOmega]^2+\[Omega]1^2-2 \[Omega]2^2))/((\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2) (\[Omega]1+\[Omega]2))) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 \[Omega]1 (\[CapitalOmega]+\[Omega]1)^2)-(4 I E^(-I t \[CapitalOmega]+I t \[Omega]2) p1^2 \[CapitalOmega] ((p3^2 (\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]+\[Omega]1) (2 \[CapitalOmega]-\[Omega]2))/(\[CapitalOmega]+\[Omega]1-\[Omega]2)+(p1^2 \[Omega]1^2 (-\[CapitalOmega]+\[Omega]1+\[Omega]2) (\[CapitalOmega]^2+\[Omega]1^2-2 \[Omega]2^2))/((\[CapitalOmega]-\[Omega]2) (\[Omega]1-\[Omega]2) (\[Omega]1+\[Omega]2))) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 \[Omega]1 (\[CapitalOmega]+\[Omega]1)^2 (-\[CapitalOmega]+\[Omega]1+\[Omega]2))-(2 I E^(I t \[CapitalOmega]-I t \[Omega]1) p1^2 ((2 p3^2 (\[CapitalOmega]-\[Omega]1))/\[Omega]2^2+(p1^2 (\[CapitalOmega]^2 \[Omega]1 (\[Omega]1^2-I t \[CapitalOmega] \[Omega]1^2+\[CapitalOmega]^2 (-2+I t \[Omega]1))+(-I t \[CapitalOmega]^4+\[Omega]1^3+\[CapitalOmega]^2 \[Omega]1 (1-I t \[Omega]1)+\[CapitalOmega] \[Omega]1^2 (-2+I t \[Omega]1)+\[CapitalOmega]^3 (2+I t \[Omega]1)) \[Omega]2^2+I (t \[CapitalOmega] (\[CapitalOmega]-\[Omega]1)+I \[Omega]1) \[Omega]2^4))/((\[CapitalOmega]-\[Omega]2)^2 (\[CapitalOmega]+\[Omega]2)^2 (-\[Omega]1+\[Omega]2) (\[Omega]1+\[Omega]2))) f[\[Omega]2] J[\[Omega]1])/(\[CapitalOmega]-\[Omega]1)^2+(2 I E^(-I t \[CapitalOmega]+I t \[Omega]1) p1^2 ((2 p3^2 (\[CapitalOmega]-\[Omega]1))/\[Omega]2^2+(p1^2 (\[CapitalOmega]^2 \[Omega]1 (\[Omega]1^2+I t \[CapitalOmega] \[Omega]1^2+\[CapitalOmega]^2 (-2-I t \[Omega]1))+(I t \[CapitalOmega]^4+\[Omega]1^3+\[CapitalOmega] \[Omega]1^2 (-2-I t \[Omega]1)+\[CapitalOmega]^3 (2-I t \[Omega]1)+\[CapitalOmega]^2 \[Omega]1 (1+I t \[Omega]1)) \[Omega]2^2+I (I \[Omega]1+t \[CapitalOmega] (-\[CapitalOmega]+\[Omega]1)) \[Omega]2^4))/((\[CapitalOmega]-\[Omega]2)^2 (\[CapitalOmega]+\[Omega]2)^2 (-\[Omega]1+\[Omega]2) (\[Omega]1+\[Omega]2))) f[\[Omega]2] J[\[Omega]1])/(\[CapitalOmega]-\[Omega]1)^2-(2 I E^(-I t \[CapitalOmega]-I t \[Omega]1) p1^2 ((2 p3^2 (\[CapitalOmega]+\[Omega]1))/\[Omega]2^2+(p1^2 (\[CapitalOmega]^2 \[Omega]1 (-\[Omega]1^2-I t \[CapitalOmega] \[Omega]1^2+\[CapitalOmega]^2 (2-I t \[Omega]1))+I (\[CapitalOmega]^3 (-2 I+t \[CapitalOmega])+\[CapitalOmega]^2 (I+t \[CapitalOmega]) \[Omega]1+\[CapitalOmega] (2 I+t \[CapitalOmega]) \[Omega]1^2+(I+t \[CapitalOmega]) \[Omega]1^3) \[Omega]2^2+(\[Omega]1-I t \[CapitalOmega] (\[CapitalOmega]+\[Omega]1)) \[Omega]2^4))/((\[CapitalOmega]-\[Omega]2)^2 (\[CapitalOmega]+\[Omega]2)^2 (-\[Omega]1+\[Omega]2) (\[Omega]1+\[Omega]2))) f[\[Omega]2] J[\[Omega]1])/(\[CapitalOmega]+\[Omega]1)^2+(2 I E^(I t \[CapitalOmega]+I t \[Omega]1) p1^2 ((2 p3^2 (\[CapitalOmega]+\[Omega]1))/\[Omega]2^2+(p1^2 (\[CapitalOmega]^2 \[Omega]1 (-\[Omega]1^2+I t \[CapitalOmega] \[Omega]1^2+\[CapitalOmega]^2 (2+I t \[Omega]1))-I (\[CapitalOmega]^3 (2 I+t \[CapitalOmega])+\[CapitalOmega]^2 (-I+t \[CapitalOmega]) \[Omega]1+\[CapitalOmega] (-2 I+t \[CapitalOmega]) \[Omega]1^2+(-I+t \[CapitalOmega]) \[Omega]1^3) \[Omega]2^2+(\[Omega]1+I t \[CapitalOmega] (\[CapitalOmega]+\[Omega]1)) \[Omega]2^4))/((\[CapitalOmega]-\[Omega]2)^2 (\[CapitalOmega]+\[Omega]2)^2 (-\[Omega]1+\[Omega]2) (\[Omega]1+\[Omega]2))) f[\[Omega]2] J[\[Omega]1])/(\[CapitalOmega]+\[Omega]1)^2-(2 I E^(-I t \[Omega]1-I t \[Omega]2) p1^2 \[CapitalOmega] ((2 p3^2 (\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]+\[Omega]1))/(\[Omega]1 \[Omega]2)+(p1^2 (-3 \[CapitalOmega]^4+\[Omega]1 \[Omega]2 (-2 \[Omega]1^2+\[Omega]1 \[Omega]2-2 \[Omega]2^2)+\[CapitalOmega]^2 (\[Omega]1^2+4 \[Omega]1 \[Omega]2+\[Omega]2^2)))/(\[CapitalOmega]^2-\[Omega]2^2)^2) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]1)^2)+(2 I E^(I t \[Omega]1+I t \[Omega]2) p1^2 \[CapitalOmega] ((2 p3^2 (\[CapitalOmega]-\[Omega]1) (\[CapitalOmega]+\[Omega]1))/(\[Omega]1 \[Omega]2)+(p1^2 (-3 \[CapitalOmega]^4+\[Omega]1 \[Omega]2 (-2 \[Omega]1^2+\[Omega]1 \[Omega]2-2 \[Omega]2^2)+\[CapitalOmega]^2 (\[Omega]1^2+4 \[Omega]1 \[Omega]2+\[Omega]2^2)))/(\[CapitalOmega]^2-\[Omega]2^2)^2) f[\[Omega]2] J[\[Omega]1])/((\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]1)^2)-(2 I E^(I t \[Omega]1-I t \[Omega]2) p1^2 \[CapitalOmega] ((2 p3^2 (\[CapitalOmega]^2-\[Omega]1^2))/(\[Omega]1 \[Omega]2)-(p1^2 (-3 \[CapitalOmega]^4+\[CapitalOmega]^2 (\[Omega]1^2-4 \[Omega]1 \[Omega]2+\[Omega]2^2)+\[Omega]1 \[Omega]2 (2 \[Omega]1^2+\[Omega]1 \[Omega]2+2 \[Omega]2^2)))/(\[CapitalOmega]^2-\[Omega]2^2)^2) f[\[Omega]2] J[\[Omega]1])/(\[CapitalOmega]^2-\[Omega]1^2)^2+(2 I E^(-I t \[Omega]1+I t \[Omega]2) p1^2 \[CapitalOmega] ((2 p3^2 (\[CapitalOmega]^2-\[Omega]1^2))/(\[Omega]1 \[Omega]2)-(p1^2 (-3 \[CapitalOmega]^4+\[CapitalOmega]^2 (\[Omega]1^2-4 \[Omega]1 \[Omega]2+\[Omega]2^2)+\[Omega]1 \[Omega]2 (2 \[Omega]1^2+\[Omega]1 \[Omega]2+2 \[Omega]2^2)))/(\[CapitalOmega]^2-\[Omega]2^2)^2) f[\[Omega]2] J[\[Omega]1])/(\[CapitalOmega]^2-\[Omega]1^2)^2;


K4BeforeTripleInt = {{0,0,0,0},{4 I E^(-I (t+t1+t2+t3) \[CapitalOmega]) p1 p3 ((-E^(I t1 \[CapitalOmega])+E^(I t2 \[CapitalOmega])) (E^(I (2 t+t1) \[CapitalOmega]) p1^2+E^(I (2 t+t2) \[CapitalOmega]) p1^2+E^(I (t1+2 t3) \[CapitalOmega]) p1^2+E^(I (t2+2 t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t3) \[CapitalOmega]) p3^2+2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t1-t3] \[Nu][t-t2]+(E^(I t2 \[CapitalOmega])-E^(I t3 \[CapitalOmega])) (E^(I (2 t+t2) \[CapitalOmega]) p1^2+E^(I (2 t1+t2) \[CapitalOmega]) p1^2+E^(I (2 t+t3) \[CapitalOmega]) p1^2+E^(I (2 t1+t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t1) \[CapitalOmega]) p3^2+2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t-t3] \[Nu][t1-t2]+(-E^(I t1 \[CapitalOmega])+E^(I t2 \[CapitalOmega])) (E^(I (2 t+t1) \[CapitalOmega]) p1^2+E^(I (2 t+t2) \[CapitalOmega]) p1^2+E^(I (t1+2 t3) \[CapitalOmega]) p1^2+E^(I (t2+2 t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t3) \[CapitalOmega]) p3^2+2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t1-t2] \[Nu][t-t3]),-4 E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1^2 p3^2 (E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) (E^(2 I t \[CapitalOmega])+E^(2 I t3 \[CapitalOmega])) \[Eta][t1-t2] \[Eta][t-t3]+E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) (E^(2 I t \[CapitalOmega])+E^(2 I t3 \[CapitalOmega])) \[Eta][t-t2] \[Eta][t1-t3]+E^(I (t-t1) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t1-2 t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (t-t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-2 t1-t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t1-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-t2-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (t-t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (5 t-2 t1-2 t2-t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (t-t1) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t1-2 t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (t-t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-2 t1-t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t1-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t2-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]),4 I E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1^2 p3^2 (E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(2 I t3 \[CapitalOmega])) \[Eta][t1-t2] \[Eta][t-t3]+E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(2 I t3 \[CapitalOmega])) \[Eta][t-t2] \[Eta][t1-t3]-E^(I (t-t1) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-t1-2 t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (t-t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-2 t1-t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t1-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t2-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (t-t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (5 t-2 t1-2 t2-t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (t-t1) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t1-2 t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (t-t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-2 t1-t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t1-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t2-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (3 t-2 t1-t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (3 t-2 t2-t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]),4 E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1 p3 (2 E^(I (2 t-2 t1-2 t2-t3) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) p3^2 \[Eta][t1-t2] \[Eta][t-t3]+E^(-2 I (-4 t+t1+t2+2 t3) \[CapitalOmega]) (2 E^(-3 I (2 t-t3) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) p3^2 \[Eta][t-t2] \[Eta][t1-t3]+E^(-2 I (3 t-t3) \[CapitalOmega]) (-((E^(2 I (t+t1) \[CapitalOmega]) p1^2-E^(2 I (t1+t2) \[CapitalOmega]) p1^2-E^(2 I (t+t3) \[CapitalOmega]) p1^2+E^(2 I (t2+t3) \[CapitalOmega]) p1^2-2 E^(I (2 t+t1+t2) \[CapitalOmega]) p3^2+2 E^(I (2 t+t1+t3) \[CapitalOmega]) p3^2+2 E^(I (t1+2 t2+t3) \[CapitalOmega]) p3^2-2 E^(I (t1+t2+2 t3) \[CapitalOmega]) p3^2) \[Nu][t1-t2] \[Nu][t-t3])-(E^(2 I t1 \[CapitalOmega])-E^(2 I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(2 I t3 \[CapitalOmega])) p1^2 \[Nu][t-t2] \[Nu][t1-t3])))},{4 E^(-I (t+t1+t2+t3) \[CapitalOmega]) p1 p3 (-((E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(I (2 t+t1) \[CapitalOmega]) p1^2+E^(I (2 t+t2) \[CapitalOmega]) p1^2-2 E^(I (t+t1+t2) \[CapitalOmega]) p1^2+2 E^(I (t+2 t3) \[CapitalOmega]) p1^2-E^(I (t1+2 t3) \[CapitalOmega]) p1^2-E^(I (t2+2 t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t3) \[CapitalOmega]) p3^2-2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t1-t3] \[Nu][t-t2])+(E^(I t2 \[CapitalOmega])-E^(I t3 \[CapitalOmega])) (2 E^(I (t+2 t1) \[CapitalOmega]) p1^2+E^(I (2 t+t2) \[CapitalOmega]) p1^2-E^(I (2 t1+t2) \[CapitalOmega]) p1^2+E^(I (2 t+t3) \[CapitalOmega]) p1^2-E^(I (2 t1+t3) \[CapitalOmega]) p1^2-2 E^(I (t+t2+t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t1) \[CapitalOmega]) p3^2-2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t-t3] \[Nu][t1-t2]-(E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(I (2 t+t1) \[CapitalOmega]) p1^2+E^(I (2 t+t2) \[CapitalOmega]) p1^2-2 E^(I (t+t1+t2) \[CapitalOmega]) p1^2+2 E^(I (t+2 t3) \[CapitalOmega]) p1^2-E^(I (t1+2 t3) \[CapitalOmega]) p1^2-E^(I (t2+2 t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t3) \[CapitalOmega]) p3^2-2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t1-t2] \[Nu][t-t3]),4 I E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1^2 (E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])+E^(2 I t3 \[CapitalOmega])) (E^(I (t+t1) \[CapitalOmega]) p1^2+E^(I (t+t2) \[CapitalOmega]) p1^2+E^(2 I t \[CapitalOmega]) p3^2+E^(I (t1+t2) \[CapitalOmega]) p3^2) \[Eta][t1-t2] \[Eta][t-t3]+E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])+E^(2 I t3 \[CapitalOmega])) (E^(I (t+t1) \[CapitalOmega]) p1^2+E^(I (t+t2) \[CapitalOmega]) p1^2+E^(2 I t \[CapitalOmega]) p3^2+E^(I (t1+t2) \[CapitalOmega]) p3^2) \[Eta][t-t2] \[Eta][t1-t3]-E^(2 I (t-t2) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(2 I (2 t-t1-t2) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(2 I (t-t3) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(2 I (2 t-t1-t3) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(I (t-t1) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t1-2 t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(I (t-t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-2 t1-t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (2 t-t1-t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-t1-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (4 t-t1-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (t-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (5 t-2 t1-2 t2-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (2 t-t2-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (4 t-2 t1-t2-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(I (t-t1) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t1-2 t2) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(I (t-t2) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-2 t1-t2) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t1-2 t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (3 t-2 t1-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (2 t-t1-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (3 t-2 t2-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (4 t-t1-2 t2-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (2 t-t2-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (4 t-2 t1-t2-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]),4 E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1^2 (E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(2 I t3 \[CapitalOmega])) (E^(I (t+t1) \[CapitalOmega]) p1^2+E^(I (t+t2) \[CapitalOmega]) p1^2+E^(2 I t \[CapitalOmega]) p3^2+E^(I (t1+t2) \[CapitalOmega]) p3^2) \[Eta][t1-t2] \[Eta][t-t3]+E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(2 I t3 \[CapitalOmega])) (E^(I (t+t1) \[CapitalOmega]) p1^2+E^(I (t+t2) \[CapitalOmega]) p1^2+E^(2 I t \[CapitalOmega]) p3^2+E^(I (t1+t2) \[CapitalOmega]) p3^2) \[Eta][t-t2] \[Eta][t1-t3]+E^(2 I (t-t2) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(2 I (2 t-t1-t2) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(2 I (t-t3) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(2 I (2 t-t1-t3) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (t-t1) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-t1-2 t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (t-t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-2 t1-t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (2 t-t1-t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-t1-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (4 t-t1-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (t-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (5 t-2 t1-2 t2-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (2 t-t2-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (4 t-2 t1-t2-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(I (t-t1) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t1-2 t2) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-E^(I (t-t2) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-2 t1-t2) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t1-2 t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (2 t-t1-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (4 t-t1-2 t2-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (2 t-t2-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (4 t-2 t1-t2-t3) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) p3^2 \[Nu][t-t2] \[Nu][t1-t3]),4 I E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1 p3 (2 E^(I (2 t-2 t1-2 t2-t3) \[CapitalOmega]) (-E^(I t1 \[CapitalOmega])+E^(I t2 \[CapitalOmega])) (E^(I (t+t1) \[CapitalOmega]) p1^2+E^(I (t+t2) \[CapitalOmega]) p1^2+E^(2 I t \[CapitalOmega]) p3^2+E^(I (t1+t2) \[CapitalOmega]) p3^2) \[Eta][t1-t2] \[Eta][t-t3]+2 E^(I (2 t-2 t1-2 t2-t3) \[CapitalOmega]) (-E^(I t1 \[CapitalOmega])+E^(I t2 \[CapitalOmega])) (E^(I (t+t1) \[CapitalOmega]) p1^2+E^(I (t+t2) \[CapitalOmega]) p1^2+E^(2 I t \[CapitalOmega]) p3^2+E^(I (t1+t2) \[CapitalOmega]) p3^2) \[Eta][t-t2] \[Eta][t1-t3]-E^(2 I (t-t1) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (3 t-t1-2 t2) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (3 t-2 t1-t2) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(2 I (2 t-t1-t2) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (3 t-t1-2 t3) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (3 t-t2-2 t3) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(2 I (t-t3) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+E^(2 I (2 t-t2-t3) \[CapitalOmega]) p1^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (2 t-t1-t2) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (4 t-t1-t2-2 t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (2 t-t1-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (4 t-t1-2 t2-t3) \[CapitalOmega]) p3^2 \[Nu][t1-t2] \[Nu][t-t3]-E^(2 I (t-t1) \[CapitalOmega]) p1^2 \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (3 t-t1-2 t2) \[CapitalOmega]) p1^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(2 I (t-t2) \[CapitalOmega]) p1^2 \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (3 t-2 t1-t2) \[CapitalOmega]) p1^2 \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (3 t-t1-2 t3) \[CapitalOmega]) p1^2 \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (3 t-t2-2 t3) \[CapitalOmega]) p1^2 \[Nu][t-t2] \[Nu][t1-t3]-E^(2 I (2 t-t1-t3) \[CapitalOmega]) p1^2 \[Nu][t-t2] \[Nu][t1-t3]+E^(2 I (2 t-t2-t3) \[CapitalOmega]) p1^2 \[Nu][t-t2] \[Nu][t1-t3])},{4 I E^(-I (t+t1+t2+t3) \[CapitalOmega]) p1^2 ((-E^(I t1 \[CapitalOmega])+E^(I t2 \[CapitalOmega])) (E^(I (2 t+t1) \[CapitalOmega]) p1^2+E^(I (2 t+t2) \[CapitalOmega]) p1^2+E^(I (t1+2 t3) \[CapitalOmega]) p1^2+E^(I (t2+2 t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t3) \[CapitalOmega]) p3^2+2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t1-t3] \[Nu][t-t2]+(E^(I t2 \[CapitalOmega])-E^(I t3 \[CapitalOmega])) (E^(I (2 t+t2) \[CapitalOmega]) p1^2+E^(I (2 t1+t2) \[CapitalOmega]) p1^2+E^(I (2 t+t3) \[CapitalOmega]) p1^2+E^(I (2 t1+t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t1) \[CapitalOmega]) p3^2+2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t-t3] \[Nu][t1-t2]+(-E^(I t1 \[CapitalOmega])+E^(I t2 \[CapitalOmega])) (E^(I (2 t+t1) \[CapitalOmega]) p1^2+E^(I (2 t+t2) \[CapitalOmega]) p1^2+E^(I (t1+2 t3) \[CapitalOmega]) p1^2+E^(I (t2+2 t3) \[CapitalOmega]) p1^2+2 E^(I (2 t+t3) \[CapitalOmega]) p3^2+2 E^(I (t1+t2+t3) \[CapitalOmega]) p3^2) \[Eta][t1-t2] \[Nu][t-t3]),-4 E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1^3 p3 (E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) (E^(2 I t \[CapitalOmega])+E^(2 I t3 \[CapitalOmega])) \[Eta][t1-t2] \[Eta][t-t3]+E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) (E^(2 I t \[CapitalOmega])+E^(2 I t3 \[CapitalOmega])) \[Eta][t-t2] \[Eta][t1-t3]+E^(I (t-t1) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t1-2 t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (t-t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-2 t1-t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t1-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-t2-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (t-t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (5 t-2 t1-2 t2-t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (t-t1) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t1-2 t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (t-t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-2 t1-t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t1-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t2-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]),4 I E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1^3 p3 (E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(2 I t3 \[CapitalOmega])) \[Eta][t1-t2] \[Eta][t-t3]+E^(I (t-2 (t1+t2+t3)) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(2 I t3 \[CapitalOmega])) \[Eta][t-t2] \[Eta][t1-t3]-E^(I (t-t1) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-t1-2 t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (t-t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (3 t-2 t1-t2) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t1-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (3 t-t2-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+2 E^(I (t-t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-2 E^(I (5 t-2 t1-2 t2-t3) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) \[Nu][t1-t2] \[Nu][t-t3]-E^(I (t-t1) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t1-2 t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (t-t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-2 t1-t2) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (3 t-t1-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (3 t-t2-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-E^(I (5 t-2 t1-t2-2 t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+2 E^(I (3 t-2 t1-t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]-2 E^(I (3 t-2 t2-t3) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]+E^(I (5 t-t1-2 (t2+t3)) \[CapitalOmega]) \[Nu][t-t2] \[Nu][t1-t3]),4 E^(-I (3 t-t1-t2-t3) \[CapitalOmega]) p1^2 (2 E^(I (2 t-2 t1-2 t2-t3) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) p3^2 \[Eta][t1-t2] \[Eta][t-t3]+E^(-2 I (-4 t+t1+t2+2 t3) \[CapitalOmega]) (2 E^(-3 I (2 t-t3) \[CapitalOmega]) (E^(I t1 \[CapitalOmega])-E^(I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(I (t1+t2) \[CapitalOmega])) p3^2 \[Eta][t-t2] \[Eta][t1-t3]+E^(-2 I (3 t-t3) \[CapitalOmega]) (-((E^(2 I (t+t1) \[CapitalOmega]) p1^2-E^(2 I (t1+t2) \[CapitalOmega]) p1^2-E^(2 I (t+t3) \[CapitalOmega]) p1^2+E^(2 I (t2+t3) \[CapitalOmega]) p1^2-2 E^(I (2 t+t1+t2) \[CapitalOmega]) p3^2+2 E^(I (2 t+t1+t3) \[CapitalOmega]) p3^2+2 E^(I (t1+2 t2+t3) \[CapitalOmega]) p3^2-2 E^(I (t1+t2+2 t3) \[CapitalOmega]) p3^2) \[Nu][t1-t2] \[Nu][t-t3])-(E^(2 I t1 \[CapitalOmega])-E^(2 I t2 \[CapitalOmega])) (E^(2 I t \[CapitalOmega])-E^(2 I t3 \[CapitalOmega])) p1^2 \[Nu][t-t2] \[Nu][t1-t3])))}};


(* ::Chapter:: *)
(*Keep The following section. Important*)


TwoPtTransRule = {
eta[T1_] eta[T2_] -> Hold[EtaIntegrand[\[Omega][3],T1]] Hold[EtaIntegrand[\[Omega][4],T2]], 
nu[T1_] nu[T2_] -> Hold[NuIntegrand[\[Omega][1],T1]] Hold[NuIntegrand[\[Omega][2],T2]],
eta[T1_] nu[T2_] -> Hold[EtaIntegrand[\[Omega][3],T1]] Hold[NuIntegrand[\[Omega][2],T2]]
};

(*
If you use TwoPtTransRule2, which \[Nu] will get \[Omega]1 and which will get \[Omega]2 is unclear.
But this should not make any difference to the result of the integral!
*)

TwoPtTransRule2 = {
\[Eta][T1_] \[Eta][T2_] -> Hold[EtaIntegrand[\[Omega]1,T1]] Hold[EtaIntegrand[\[Omega]2,T2]], 
\[Nu][T1_] \[Nu][T2_] -> Hold[NuIntegrand[\[Omega]1,T1]] Hold[NuIntegrand[\[Omega]2,T2]],
\[Eta][T1_] \[Nu][T2_] -> Hold[EtaIntegrand[\[Omega]1,T1]] Hold[NuIntegrand[\[Omega]2,T2]]
};


(* ::Section:: *)
(*TCL2 expressions*)


azz2Integrand = - Cos[(t-t1) \[CapitalOmega]] Hold[NuIntegrand[\[Omega], t - t1]];
ayx2Integrand = Sin[(t-t1) \[CapitalOmega]] Hold[NuIntegrand[\[Omega], t-t1]];
bz2Integrand = Sin[(t-t1) \[CapitalOmega]] Hold[EtaIntegrand[\[Omega], t-t1]];


Wiki[KapplerAyx2Int]


(* ::Section:: *)
(*TCL4 expressions (for simple Hamiltonian?)*)


Azz4IntTerm1 = Sin[\[CapitalOmega] (t1 - t2)] Sin[\[CapitalOmega] (t - t3)] Hold[NuIntegrand[\[Omega][1], t - t2]] Hold[NuIntegrand[\[Omega][2], t1 - t3]];

Azz4IntTerm2 = Sin[\[CapitalOmega] (t1 - t3)] Sin[\[CapitalOmega] (t - t2)] Hold[NuIntegrand[\[Omega][1], t - t3]] Hold[NuIntegrand[\[Omega][2], t1 - t2]];

Azz4TotalIntegrand = Azz4IntTerm1 + Azz4IntTerm2;

Azz4GenSpecIntResult = -f[\[Omega]1] f[\[Omega]2]((2 \[CapitalOmega]^2 Cos[t \[CapitalOmega]] (t (\[CapitalOmega]^2-\[Omega]1^2) (\[CapitalOmega]^2-\[Omega]2^2) (\[Omega]1^2-\[Omega]2^2) Cos[t \[Omega]1]+2 \[Omega]1 (\[CapitalOmega]^4+\[Omega]1^4-\[Omega]1^2 \[Omega]2^2+\[Omega]2^4-\[CapitalOmega]^2 (\[Omega]1^2+\[Omega]2^2)) Sin[t \[Omega]1]+2 (\[CapitalOmega]^2-\[Omega]1^2) \[Omega]2 (-\[CapitalOmega]^2+\[Omega]2^2) Sin[t \[Omega]2])+(\[CapitalOmega]^2-\[Omega]1^2) (\[Omega]1^2-\[Omega]2^2) Cos[t \[CapitalOmega]]^2 (2 \[Omega]1 (\[CapitalOmega]^2+\[Omega]2^2) Cos[t \[Omega]2] Sin[t \[Omega]1]+4 \[CapitalOmega]^2 \[Omega]2 Cos[t \[Omega]1] Sin[t \[Omega]2])-2 \[CapitalOmega] Cos[t \[Omega]1] ((\[CapitalOmega]^4 (\[Omega]1^2+\[Omega]2^2)+\[Omega]1^2 \[Omega]2^2 (\[Omega]1^2+\[Omega]2^2)+\[CapitalOmega]^2 (\[Omega]1^4-6 \[Omega]1^2 \[Omega]2^2+\[Omega]2^4)) Sin[t \[CapitalOmega]]+(\[CapitalOmega]^2-\[Omega]1^2) (\[Omega]1^2-\[Omega]2^2) (\[CapitalOmega]^2+\[Omega]2^2) Cos[t \[Omega]2] Sin[2 t \[CapitalOmega]]+2 \[CapitalOmega] (\[CapitalOmega]^2-\[Omega]1^2) \[Omega]2 (\[Omega]1^2-\[Omega]2^2) Sin[t \[CapitalOmega]]^2 Sin[t \[Omega]2])+2 (\[CapitalOmega]^2-\[Omega]1^2) (Cos[t \[Omega]2] (2 \[CapitalOmega] \[Omega]2^2 (\[CapitalOmega]^2-\[Omega]2^2) Sin[t \[CapitalOmega]]+\[Omega]1 (\[CapitalOmega]^2-\[Omega]2^2) (\[Omega]1^2-\[Omega]2^2) Sin[t \[Omega]1]-\[Omega]1 (\[Omega]1^2-\[Omega]2^2) (\[CapitalOmega]^2+\[Omega]2^2) Sin[t \[CapitalOmega]]^2 Sin[t \[Omega]1])+\[CapitalOmega] \[Omega]1 (\[Omega]1^2-\[Omega]2^2) Sin[t \[CapitalOmega]] Sin[t \[Omega]1] (t (\[CapitalOmega]^2-\[Omega]2^2)+4 \[Omega]2 Cos[t \[CapitalOmega]] Sin[t \[Omega]2])))/(4 (\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2)^2 (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2)^2 (\[Omega]1+\[Omega]2)));


Bz4IntTerm1 = Sin[\[CapitalOmega] (t1 - t2)] Cos[\[CapitalOmega] (t - t3)] Hold[NuIntegrand[\[Omega][1], t - t2]] Hold[EtaIntegrand[\[Omega][2],t1 - t3]];
Bz4IntTerm2 = Sin[\[CapitalOmega] (t1 - t3)] Cos[\[CapitalOmega] (t - t2)] Hold[NuIntegrand[\[Omega][1], t - t3]] Hold[EtaIntegrand[\[Omega][2], t1 - t2]];
Bz4IntTerm3 = - Sin[\[CapitalOmega] (t2 - t3)] Cos[\[CapitalOmega] (t - t1)] (Hold[NuIntegrand[\[Omega][1], t - t3]] Hold[EtaIntegrand[\[Omega][2], t1 - t2]] + Hold[EtaIntegrand[\[Omega][2], t - t3]] Hold[NuIntegrand[\[Omega][1], t1 - t2]]); 
(*Is this choice of assigning \[Omega]1 and \[Omega]2 in the 3rd term ok?*)

Bz4TotalIntegrand = Bz4IntTerm1 + Bz4IntTerm2 + Bz4IntTerm3;

Bz4GenSpecIntResult = - 2 (f[\[Omega]1] J[\[Omega]2] (2 \[CapitalOmega]^6 \[Omega]2 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]-5 \[CapitalOmega]^4 \[Omega]1^2 \[Omega]2 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]+\[CapitalOmega]^2 \[Omega]1^4 \[Omega]2 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]+\[CapitalOmega]^4 \[Omega]2^3 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]+2 \[CapitalOmega]^2 \[Omega]1^2 \[Omega]2^3 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]+\[Omega]1^4 \[Omega]2^3 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]-\[CapitalOmega]^2 \[Omega]2^5 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]-\[Omega]1^2 \[Omega]2^5 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]+4 \[CapitalOmega]^3 \[Omega]1^3 \[Omega]2 Cos[t \[Omega]2] Sin[t \[Omega]1]-2 \[CapitalOmega] \[Omega]1^5 \[Omega]2 Cos[t \[Omega]2] Sin[t \[Omega]1]-4 \[CapitalOmega]^3 \[Omega]1 \[Omega]2^3 Cos[t \[Omega]2] Sin[t \[Omega]1]+2 \[CapitalOmega] \[Omega]1 \[Omega]2^5 Cos[t \[Omega]2] Sin[t \[Omega]1]-2 \[CapitalOmega]^3 \[Omega]1^3 \[Omega]2 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]^2 Sin[t \[Omega]1]+2 \[CapitalOmega] \[Omega]1^5 \[Omega]2 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]^2 Sin[t \[Omega]1]+2 \[CapitalOmega]^3 \[Omega]1 \[Omega]2^3 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]^2 Sin[t \[Omega]1]-2 \[CapitalOmega] \[Omega]1^3 \[Omega]2^3 Cos[t \[Omega]2] Sin[t \[CapitalOmega]]^2 Sin[t \[Omega]1]+t \[CapitalOmega]^6 \[Omega]1^2 Sin[t \[CapitalOmega]] Sin[t \[Omega]2]-t \[CapitalOmega]^4 \[Omega]1^4 Sin[t \[CapitalOmega]] Sin[t \[Omega]2]-t \[CapitalOmega]^6 \[Omega]2^2 Sin[t \[CapitalOmega]] Sin[t \[Omega]2]+t \[CapitalOmega]^2 \[Omega]1^4 \[Omega]2^2 Sin[t \[CapitalOmega]] Sin[t \[Omega]2]+t \[CapitalOmega]^4 \[Omega]2^4 Sin[t \[CapitalOmega]] Sin[t \[Omega]2]-t \[CapitalOmega]^2 \[Omega]1^2 \[Omega]2^4 Sin[t \[CapitalOmega]] Sin[t \[Omega]2]+\[CapitalOmega]^4 \[Omega]1^3 Sin[2 t \[CapitalOmega]] Sin[t \[Omega]1] Sin[t \[Omega]2]-\[CapitalOmega]^2 \[Omega]1^5 Sin[2 t \[CapitalOmega]] Sin[t \[Omega]1] Sin[t \[Omega]2]-\[CapitalOmega]^4 \[Omega]1 \[Omega]2^2 Sin[2 t \[CapitalOmega]] Sin[t \[Omega]1] Sin[t \[Omega]2]+2 \[CapitalOmega]^2 \[Omega]1^3 \[Omega]2^2 Sin[2 t \[CapitalOmega]] Sin[t \[Omega]1] Sin[t \[Omega]2]-\[Omega]1^5 \[Omega]2^2 Sin[2 t \[CapitalOmega]] Sin[t \[Omega]1] Sin[t \[Omega]2]-\[CapitalOmega]^2 \[Omega]1 \[Omega]2^4 Sin[2 t \[CapitalOmega]] Sin[t \[Omega]1] Sin[t \[Omega]2]+\[Omega]1^3 \[Omega]2^4 Sin[2 t \[CapitalOmega]] Sin[t \[Omega]1] Sin[t \[Omega]2]+\[CapitalOmega] Cos[t \[CapitalOmega]] (t (\[CapitalOmega]^2-\[Omega]1^2) \[Omega]2 (\[CapitalOmega]^2-\[Omega]2^2) (\[Omega]1^2-\[Omega]2^2) Cos[t \[Omega]2]+2 \[Omega]1 (-\[CapitalOmega]^2+\[Omega]1^2) \[Omega]2 (-\[CapitalOmega]^2+2 \[Omega]1^2-\[Omega]2^2) Sin[t \[Omega]1]+2 (-\[Omega]1^4 \[Omega]2^2+\[CapitalOmega]^4 (\[Omega]1^2-2 \[Omega]2^2)+\[CapitalOmega]^2 \[Omega]2^2 (\[Omega]1^2+\[Omega]2^2)) Sin[t \[Omega]2])+1/2 \[CapitalOmega] (\[CapitalOmega]^2-\[Omega]1^2) (\[Omega]1^2-\[Omega]2^2) Cos[t \[CapitalOmega]]^2 (4 \[Omega]1 \[Omega]2 Cos[t \[Omega]2] Sin[t \[Omega]1]+2 (\[CapitalOmega]^2+\[Omega]2^2) Cos[t \[Omega]1] Sin[t \[Omega]2])+\[CapitalOmega] Cos[t \[Omega]1] (-2 \[CapitalOmega] (\[CapitalOmega]^2-\[Omega]1^2) \[Omega]2 (\[CapitalOmega]^2-2 \[Omega]1^2+\[Omega]2^2) Sin[t \[CapitalOmega]]+(\[CapitalOmega]^2-\[Omega]1^2) (\[CapitalOmega]^2+\[Omega]2^2) (-\[Omega]1^2+\[Omega]2^2) Sin[t \[CapitalOmega]]^2 Sin[t \[Omega]2]+(\[Omega]1^2-\[Omega]2^2) (-2 \[CapitalOmega] (\[CapitalOmega]^2-\[Omega]1^2) \[Omega]2 Cos[t \[Omega]2] Sin[2 t \[CapitalOmega]]+(-3 \[CapitalOmega]^4+\[Omega]1^2 \[Omega]2^2+\[CapitalOmega]^2 (\[Omega]1^2+\[Omega]2^2)) Sin[t \[Omega]2]))))/(4 (\[CapitalOmega]-\[Omega]1)^2 (\[CapitalOmega]+\[Omega]1)^2 (\[CapitalOmega]-\[Omega]2)^2 (\[Omega]1-\[Omega]2) (\[CapitalOmega]+\[Omega]2)^2 (\[Omega]1+\[Omega]2));


(* ::Chapter:: *)
(*Functions*)


(* ::Section:: *)
(*TCL4 Functions*)


GenHAssump = {t>0, \[Theta] \[Element] Reals, \[Omega]2>0, \[Omega]1>0, \[Omega]>0, \[CapitalOmega] > 0, p1 \[Element] Reals, p3 \[Element] Reals}; 

TCL4TripleInt[TotalIntegrand_, Assump_:GenHAssump] := 
  Assuming[Assump,
    Integrate[
    Integrate[Integrate[TotalIntegrand, {t3, 0, t2}], {t2, 0, t1}], {t1, 0, 
     t}]]


(*
Both the following functions assume that the argument of the exponent is not of the form I t (\[Omega]1 + \[Omega]2)
because in that case it will not be able to identify and isolate the individual parts.
*)

PowIter[term_,var_,m_] := Coefficient[ExprNiceForm[term], Exp[ Simplify[ I var t] ], m]  Exp[ Simplify[ m I var t] ];

PowIter2[term_,var_,m_] := Coefficient[term, Exp[ Simplify[ I var t] ], m]  Exp[ Simplify[ m I var t] ];


FreeArgument[testExpr_, f_] := ReleaseHold[testExpr //. f[x_] -> Hold[f[Expand[x]]]] (*For f in testExpr, expands the arguments of f*)

ExprNiceForm[e0_]:= Module[{e1, e2, e3, e4, e5, e6},
	(*e1 = FreeArgument[e0, Exp];*)
	(*e2 = Coefficient[e1, Exp[I t \[CapitalOmega]]] ExpToTrig[Exp[I t \[CapitalOmega]]] + Coefficient[e1,Exp[-I t \[CapitalOmega]]] ExpToTrig[Exp[-I t \[CapitalOmega]]] + Coefficient[e1, Exp[I t \[CapitalOmega]], 0];*)
	e2 = TrigToExp[e0];(*Gets rid of trignometric terms.*)
	e3 = Expand[e2]; (*Writes all terms as sum of terms so that there is just one exp term.*)
	e4 = collectCoefficientT[e3, Exp]; (*Factors t out of the exponents*)
	e5 = CollectTerms[e4, Exp]; (*Collects terms with same exp argument together*)
	FreeArgument[e5, Exp]
	
]


(*
The z input to FindDenSolutions is to exclude the pole at x = z.

This part is there because in the \[Omega]2 integration loop, we are assuming that
z means a pole in the bulk region. So, if the solution for \[Omega]2 contains
z, then that solution can't exist on the number line.

Notes: Inbuilt FunctionPoles function of mathematica fails for me.
*)

FindDenSolutions[expr_, x_, z_:Unique["noMatch"]] := Module[
  {terms, denominators, relevantDenominators, solutions, PoleList, SimpSol},
  
  If[expr ===0, Return[{}]];
  
  (* Expand the expression and extract all individual terms *)
  terms = List @@ Expand[expr];
  
  (* Extract the denominator of each term *)
  denominators = Denominator /@ terms;
  
  (* Select denominators that contain the variable x *)
  relevantDenominators = Select[denominators, ! FreeQ[#, x] &];
  
  (* Solve each relevant denominator equal to zero for x and collect solutions *)
  solutions = Flatten[
    Table[
      x /. Solve[denominator == 0, x],
      {denominator, relevantDenominators}
    ]
  ];
  
  SimpSol = Simplify[solutions, Assumptions -> GenHAssump];
  
  
  PoleList = deleteTermsWithZ[Union[SimpSol], z]; (* What is this code? Read the comment above. *)
  
  Print["PoleList for ", x, " was ",  PoleList];
  (* Return only unique solutions *)
  PoleList
]


(* Define the function *)
deleteTermsWithZ[list_List, z_] := Select[list, FreeQ[#, z] &]


(* Helper function: Checks one omega symbol in an expression based on the name string *)
checkOmega[expr_, name_String, sym_Symbol] := Module[{integrated},
  (* We assume that the occurrence of "om1" or "om2" in the name means it was integrated, i.e. it should not appear. *)
  integrated = StringContainsQ[name, ToString[sym]];
  If[integrated && !FreeQ[expr, sym],
    Print["WARNING: In expression '", name, "', variable ", sym, " was integrated (name contains '", ToString[sym],
          "') but appears in the expression. See the expression: ", expr];
  ];
  If[!integrated && FreeQ[expr, sym],
    Print["WARNING: In expression '", name, "', variable ", sym, " was not integrated (name does not contain '", ToString[sym],
          "') but it is missing from the expression. See the expression: ", expr];
  ];
]

(* Main function: Checks both om1 and om2 in an expression given its name *)
CheckOmegaIntegration[expr_, name_String] := Module[{},
  If[FullSimplify[expr] === 0, Return[0]];
  checkOmega[expr, name, \[Omega]1];
  checkOmega[expr, name, \[Omega]2];
];


(*SkipZero is now legacy. I don't trigger it from AllResCareful function*)

OneResExtractSeg[expr_, x_, i_, PoleListX_, z_:z1] := Module[
{ResX, ExtractedTerm, XBulk, TotalXInregral},
	
	ZeroSelect[m_]:= If[m==0, 1, 0];
	
	(*Fix this. R and R2 functions are unnecessary and ugly.*)
	
	BulkPole[term_, var_, m_]:= ZeroSelect[m] term //. {var -> z};
	
	PoleSign[m_] := If[m == 0, 1, Sign[m]];
	
	ExtractedTerm = PowIter2[expr, x, i]; (*extract the exp(I m x t) term from expression*);
	
	MyPrint["For variable = ", x, ", m = ",i];
	MyPrint["Osci Expression = ", ExtractedTerm];
	
	ResX = \[Pi] I PoleSign[i] Rsidu[ExtractedTerm, x, PoleListX]; (*Do re4sidue calcs on this term and add a sign. For no exponential term, positive sign.*)
	
	XBulk = BulkPole[ExtractedTerm, x, i ]; 
	
	{ResX, XBulk}
	];


(*This resloop code is better because it can help debug*)
ResLoopSeg[expr_, xval_, PoleListz_, z_:z1]:= Module[{PoleSum, i, PartSum, ExpandedExpr, Bulk, PartBulk, Divergence, PoleListX, PoleListX2},
    If[expr ===0, Return[{0,0,0}]];
    
    ExpandedExpr = ExprNiceForm[expr];
    PoleListX2 = FindDenSolutions[expr, xval, PoleListz];
    
    PoleListX = FindDenSolutions[ExpandedExpr, xval, PoleListz];
    
    If[PoleListX != PoleListX2, Print["Warning. Pole calculation may have issue."]];
	
	MyPrint["Nice form Expr = ", ExpandedExpr];
	PoleSum = 0;
	Bulk = 0;
	For[i = -1, i < 2, i++, {PartSum, PartBulk} = OneResExtractSeg[ExpandedExpr, xval, i, PoleListX, z];
	PoleSum = PoleSum + PartSum;
	Bulk = Bulk + PartBulk;	
	];
	
	Divergence = O2Res[expr, xval, PoleListX];
	{PoleSum, Bulk, Divergence}
]



AllResSeg[expr_]:= Module[{PoleListX, PoleListY1,PoleListY2, om1Poles, om2Poles, startTime, elapsedTime, endTime, Divergence1,Divergence2, Divergence3, Result, 
Om1Bulk, Om2Bulk, Only\[Omega]1Done, \[Omega]1\[Omega]2Done, Only\[Omega]2Done, NoneDone, om1Done, Om1NotDone, SingleInt},
	startTime = AbsoluteTime[];
	(*It is important that this z be supplied to the subsequent functions because
	it will be later used here for further calcs.*)
	
	If[expr === 0, Return[{0,0, 0, 0}]];
	
	 (*Specifying the z here does not make sense. But it does not hurt either because expr is expected to be devoid of z at this stage*)

	{om1Done, Om1NotDone, Divergence1} = ResLoopSeg[expr, \[Omega]1, z, z];
	

	{\[Omega]1\[Omega]2Done, Only\[Omega]1Done, Divergence2} = ResLoopSeg[om1Done, \[Omega]2, z, z1] //. {z -> \[Omega]1, z1 -> \[Omega]2};
	
	(*PoleListY2 = FindDenSolutions[Om1NotDone, \[Omega]2, z]*);
	{Only\[Omega]2Done, NoneDone, Divergence3} = ResLoopSeg[Om1NotDone, \[Omega]2, z, z1] //. {z -> \[Omega]1, z1 -> \[Omega]2};


	(* Check the expressions *)
	CheckOmegaIntegration[Only\[Omega]1Done, "Only\[Omega]1Done"];
	CheckOmegaIntegration[Only\[Omega]2Done, "Only\[Omega]2Done"];
	CheckOmegaIntegration[\[Omega]1\[Omega]2Done, "\[Omega]1\[Omega]2Done"];
	CheckOmegaIntegration[NoneDone, "NoneDone"];
	
	
	SingleInt = (Only\[Omega]1Done + Only\[Omega]2Done) //. { \[Omega]1 -> \[Omega], \[Omega]2 -> \[Omega]};
    
    endTime = AbsoluteTime[];
    elapsedTime = endTime - startTime;
  
    Print["Time taken to run AllRes: ", NumberForm[elapsedTime, {5, 3}], " seconds"];
    
    {\[Omega]1\[Omega]2Done, SingleInt, NoneDone, Divergence1 + Divergence2 + Divergence3}
]


(* ::Section:: *)
(*Other Functions*)


(*The problem with this code is, once you have a complicated function, it is difficult to extricate parts of it that are independent of some variable.

This is because you could have (x-y)/(ax - ay). if you expand, it becomes (x/(ax-ay)) - (y/(ax-ay)). Mathematica would fail it pick that it is independent of both x and y.

But the following function is needed in drude cutoff evaluation to separate the nu and eta terms in the begining itself. So, this code should be in drude cutoff function actually.
*)

decomposeExpr[expr_, x_, y_] := Module[{A, terms, expr2},
  (* Initialize a 2\[Times]2 list. 
     Note: Mathematica lists start at index 1.
     Here we use:
         A[[1,1]] for terms free of both x and y,
         A[[2,1]] for terms containing x but not y,
         A[[1,2]] for terms containing y but not x,
         A[[2,2]] for terms containing both x and y. *)
  A = {{0, 0}, {0, 0}};
  
  expr;
  
  (* Expand the expression and decompose it into addends *)
  terms = TermsAsList[Expand[expr]];
  
  (* Process each term *)
  Do[
    Module[{i, j},
      (* Set i = 1 if term is free of x, else 2 *)
      i = If[FreeQ[Simplify[term], x], 1, 2];
      (* Set j = 1 if term is free of y, else 2 *)
      j = If[FreeQ[Simplify[term], y], 1, 2];
      (* Add the term into the appropriate slot *)
      
      A[[i, j]] += term;
    ],
    {term, terms}
  ];
  
  A
]


(* ::Section:: *)
(*Numerical Integral Eval*)


ContourIntegral[expr_, poleList_:{}, prec_:16] := Module[{e2, \[Delta]},
  
  \[Delta]  = 0.5*Min[ poleList ];
  
  Print["\[Delta] = ",\[Delta]];
  
  e2 = expr /. {\[Omega] -> \[Omega] + I\[ThinSpace]\[Delta]};
  NIntegrate[e2, {\[Omega], -\[Infinity], \[Infinity]}, WorkingPrecision -> prec]
];

DoubleContourIntegral[expr_, poleList_:{}, prec_:16] := Module[{e2, \[Delta]},
  \[Delta]  = 0.5*Min[poleList];
  e2 = expr /. {
    \[Omega]1 -> \[Omega]1 + I\[ThinSpace]\[Delta],
    \[Omega]2 -> \[Omega]2 + 0.5\[ThinSpace]I\[ThinSpace]\[Delta]
  };
  NIntegrate[
    e2,
    {\[Omega]2, -\[Infinity], \[Infinity]},
    {\[Omega]1, -\[Infinity], \[Infinity]}, WorkingPrecision -> prec
  ]
];


(* ::Text:: *)
(*I can set the WorkingPrecision -> 20 above because for some values, *)


ClearAll[getDefaultWPandPG]
getDefaultWPandPG[f_] := Module[{wp, pg},
  wp = WorkingPrecision /. Options[f, WorkingPrecision];
  pg = PrecisionGoal    /. Options[f, PrecisionGoal];
  {If[wp === MachinePrecision, $MachinePrecision, wp],
   Replace[pg, Automatic :> Floor[If[wp === MachinePrecision,
                                      $MachinePrecision, wp]/2]]}
]

(* Example calls *)
getDefaultWPandPG[NIntegrate]
getDefaultWPandPG[NDSolve]


ContourIntegralBetter[expr_, LambdaNumVal_, BetaNumVal_, prec_:16] := Module[{e2, \[Delta]},
  \[Delta]  = 0.5*Min[LambdaNumVal, 2 \[Pi]/BetaNumVal];
  e2 = expr /. {\[Omega] -> \[Omega] + I\[ThinSpace]\[Delta]};
  NIntegrate[e2, {\[Omega], -\[Infinity], \[Infinity]}, WorkingPrecision -> prec]
];


DoubleContourIntegralBetter[expr_, LambdaNumVal_, BetaNumVal_, prec_:16] := Module[{e2, \[Delta]},
  \[Delta]  = 0.5*Min[LambdaNumVal,  2 \[Pi] /BetaNumVal];
  e2 = expr /. {
    \[Omega]1 -> \[Omega]1 + I\[ThinSpace]\[Delta],
    \[Omega]2 -> \[Omega]2 + 0.5\[ThinSpace]I\[ThinSpace]\[Delta]
  };
  NIntegrate[
    e2,
    {\[Omega]2, -\[Infinity], \[Infinity]},
    {\[Omega]1, -\[Infinity], \[Infinity]},
    WorkingPrecision -> prec
  ]
];


modifyMatrix[A_?MatrixQ, c_] := Module[{B = A},
  B[[2, All]] = c\[ThinSpace]B[[4, All]];
  B
];


(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
(* 2.  ProcessGen with auto\[Hyphen]double detection                  *)
(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
ClearAll[ProcessGen];
ProcessGen[t : {_List ..}, poleList_:{}, p3Bp1_:0, prec_:16] := Module[
  { nTerms, cons, single, dbl, total},
  (* 2) inspect how many slots each entry has *)
  nTerms = Length@t[[1, 1]];
  (* 3) constant and single always present *)
  cons   = t[[All, All, 1]];
  
  single = ParallelMap[ContourIntegral[#, poleList, prec] &, t[[All, All, 2]], {2}];
  (* 4) only do double if there are at least 4 elements *)
  If[nTerms >= 4,
    dbl   = ParallelMap[DoubleContourIntegral[#, poleList, prec] &, t[[All, All, 3]], {2}];
    total = modifyMatrix[cons + single + dbl,p3Bp1],
    (* else skip double *)
    dbl   = ConstantArray[0, Dimensions[cons]];
    total = cons + single
  ];
  (* 5) return an Association *)
  <|
    "Const"  -> cons,
    "Single" -> single,
    "Double" -> dbl,
    "Total"  -> total
  |>
];

TCLNumericalEval[t : {_List ..}, poleList_:{}, p3Bp1_:0, prec_:16]:= ProcessGen[t , poleList, p3Bp1, prec]["Total"]


(* ::Text:: *)
(*The argument, poleList to the function TCLNumericalEval is an optional list of smallest imaginary pole location that the spectral density may have which you do not want to overshoot while integrating by going about the real axis. For example, in the case of Drude cutoff, there is a pole at I \[CapitalLambda] above the real axis.*)


CleanInt[expr_] := Module[{e1, e2, Result},
	e1 = ReleaseHold[expr //. TwoPtTransRule2];
	e2 = ExprNiceForm[e1];
	Print["Integrand = ", e2];
	Result = TCL4TripleInt[e2, GenHAssump];
	Print["final result = ", Result];
	Result
]

TCL2NuEtaReplace = {\[Eta][T1_] -> Hold[EtaIntegrand[\[Omega],T1]], \[Nu][T1_]-> Hold[NuIntegrand[\[Omega],T1]]};

TCL2TimeIntegral[expr_]:= Module[{e1},
e1 = ReleaseHold[expr //. TCL2NuEtaReplace];
Integrate[e1, {t1, 0,t}, Assumptions -> GenHAssump]
]


(* ::Section:: *)
(*Nom Markovianity Functions*)


(* Density matrix definition*)
den[{x_,y_,z_}]:=0.5 (IdentityMatrix[2]+x PauliMatrix[1]+y PauliMatrix[2]+z PauliMatrix[3])


(*trace distance definition*)
trdist[{x1_,y1_,z1_},{x2_,y2_,z2_}]:=0.5*Re[Sqrt[(x1 - x2)^2 + (y1 - y2)^2 + (z1 - z2)^2]]


(* ::Text:: *)
(*2 v -1 ranges from -1 to 1. This means v ranges from 0 to 1. This means ArcCos[2 v-1] ranges from 0 to Pi*)
(**)
(*u ranges from 0 to 1 and hence 2Pi u ranges from 0 to 2 Pi*)
(**)
(*z = 2 v - 1. Ranges from -1 to 1.*)
(**)
(*Think of 2v - 1 as a *)


(* parametrising the arbitrary state on the bloch sphere*)
xcomp[u_,v_]:=Cos[2Pi u]Sin[ArcCos[2 v-1]]
ycomp[u_,v_]:=Sin[2Pi u]Sin[ArcCos[2v-1]]
zcomp[v_]:= 2v-1


vComp[z_]:= (z + 1)/2
uComp[x_, z_]:= 1/(2Pi) ArcCos[x/Sin[ArcCos[2 vComp[z] - 1]]]


(*Antipodal state for given state *)
xcompa[u_,v_]:=Cos[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
ycompa[u_,v_]:=Sin[Pi+2Pi u]Sin[Pi-ArcCos[-1+2 v]]
zcompa[v_]:=Cos[Pi-ArcCos[-1+2 v]]


(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
(* 2.  NumericalIntegralNM with auto\[Hyphen]double detection                  *)
(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
ClearAll[NumericalIntegralNM];
NumericalIntegralNM[gen : {_List ..}, lambdaVal_, TVal_, prec_:16] := Module[
  {t, nTerms, cons, single, dbl, total},
  (* 1) substitute numerical values *)
  t      = Map[NumReplace, gen, {2}] //. {\[CapitalLambda] -> lambdaVal, \[Beta] -> 1/TVal};
  
  (* 2) inspect how many slots each entry has *)
  nTerms = Length@t[[1, 1]];
  (* 3) constant and single always present *)
  cons   = t[[All, All, 1]];
  single = Map[ContourIntegralBetter[#, lambdaVal, 1/TVal, prec] & , t[[All, All, 2]], {2}];
  (* 4) only do double if there are at least 4 elements *)
  If[nTerms >= 4,
    dbl   = Map[DoubleContourIntegralBetter[#, lambdaVal, 1/TVal, prec] &, t[[All, All, 3]], {2}];
    total = cons + single + dbl,
    (* else skip double *)
    dbl   = ConstantArray[0, Dimensions[cons]];
    total = cons + single
  ];
  (* 5) return an Association *)
	total
];


SSCalcUV[Ltotalff_]:= Module[{zeroEigenstates,u,v},
zeroEigenstates = Re[ NullSpace[Ltotalff][[1]]/NullSpace[Ltotalff][[1,1]]];
v = vComp[zeroEigenstates[[4]]];
u = uComp[zeroEigenstates[[2]], zeroEigenstates[[4]]];
{{u},{v},{u + 1/2},{1 - 2 v}}
]


TrDist[x_,y_]:= Re[0.5 Sqrt[Total[(x - y)^2]]]

StateEvolve[t_, vin_, L2_]:= Re[MatrixExp[L2 t] . vin]

FindThresholdTime[nul2_, vin_, L2_] := Module[{t = 0},
  While[TrDist[nul2, StateEvolve[t, vin, L2]] >= 0.001,
   t = t + 20
   ];
   
  Return[t]
]

TMaxCalc[L2_]:= Module[{nul1, nul2, antinul},
nul1 = NullSpace[L2][[1]];

nul2 = Re[nul1/nul1[[1]]];
antinul = {1,0,0, - Sign[nul2[[4]]]};

FindThresholdTime[nul2, antinul, L2]
]


NonMarkovianityEval[lambdaVal_,TVal_, numPoint_:2, dt_:0.1, L0gen_:L0gen, p3Bp1_: p3NumVal/p1NumVal]:=Module[{uvList, raw4, TCL4GenFinal, TCL2Final, LtotalModified, Ltotalff, T1, T2, \[CapitalDelta]T,L2gen, tmax},
(*Parameter setup*)

(*Process generator matrix*)

TCL2Final     = NumericalIntegralNM[TCL2Generator, lambdaVal, TVal];

L2gen = L0gen + TCL2Final;

Print["TCL2 generator calculated"];

tmax = TMaxCalc[L2gen];

Print["TMax = ", tmax];

raw4 = NumericalIntegralNM[TCL4Generator, lambdaVal, TVal];

TCL4GenFinal=modifyMatrix[raw4, p3Bp1];

Print["TCL4 generator calculated"];

(*Combine matrices*)
LtotalModified = L0gen + TCL2Final + TCL4GenFinal; (*L0gen here is hard coded*)
Ltotalff = N[LtotalModified];




uvList = Table[RandomReal[{0, 1}, numPoint], {2}];

{NonMarkCalc[Ltotalff, uvList, tmax, dt], NonMarkCalc[L2gen, uvList, tmax, dt]}
]


(*I have commented out parts of this code that did the calcs for general ensemble.
For the sake of speed, I now made restricted it to antipodal.
*)

NonMarkCalc[Ltotalff_, uvList_, tmax_, dt_:0.1]:=Module[{map,vec,vec1,allTrace,backflowIntegrals,maxBackflow,tmin,
tvals,evolved,evolved1,x,y,z,x1,y1,z1, traceSeries, derivatives, positives, uList, vList, u1List,
v1List, T1, T2, \[CapitalDelta]T, currentBackflowIntegral, u, v, u1, v1, maxIndices},



T1 = AbsoluteTime[];
(*Time evolution setup*)
tmin=0;

tvals=Range[tmin,tmax,dt];
map[t_]:=MatrixExp[Ltotalff*t];
(*State vectors*)
vec={{1},{xcomp[u,v]},{ycomp[u,v]},{zcomp[v]}};
vec1={{1},{xcompa[u,v]},{ycompa[u,v]},{zcompa[v]}} (*/. {u -> u1, v -> v1}*);
(*Trace distance calculation*)

(*For all the u, v and t values speciefied, create a list of evolved trace distance.
The earlier calcs followed with ; will not be considered while creating the table. *)

{uList, vList
(*, u1List, v1List*)
} = uvList;


(*Print["uv values = ", {uList, vList(*, u1List, v1List*)}];*)


allTrace=Table[evolved=map[t] . vec;
evolved1=map[t] . vec1;
(*extract the x, y and z components from the evolved vector.*)
{x,y,z}=Flatten[evolved[[2;;4]]]; 
{x1,y1,z1}=Flatten[evolved1[[2;;4]]];
trdist[{x,y,z},{x1,y1,z1}],{u, uList},{v,vList},
(*{u1,u1List},{v1,v1List},*)
{t,tvals}];

(*Backflow analysis*)




backflowIntegrals=Table[traceSeries=allTrace[[i,j(*, i1, j1*)]];
derivatives=Differences[traceSeries];
derivatives=Join[derivatives,{0}]; (*Just add a 0 entry to the end*)
positives=Select[derivatives,#>0&];
Total[positives],{i,Length[allTrace]},{j,Length[allTrace[[1]]]}
(*, {i1,Length[allTrace]},{j1,Length[allTrace[[1]]]}*)
];

maxBackflow=Max[backflowIntegrals];

(* Find the {i, j} position(s) of that maximum value *)
maxIndices = Position[backflowIntegrals, maxBackflow];

T2 = AbsoluteTime[];
\[CapitalDelta]T = (T2 - T1)/60;

Print["non markovianity calc Done"];

{maxBackflow, allTrace[[maxIndices[[1,1]],maxIndices[[1,2]]]]}
]


(* ::Chapter:: *)
(*Integral results*)


(* ::Section:: *)
(*General J(\[Omega]), special hamiltonian*)


Wiki[KapplerAzz2Int]
Wiki[Azz4GeneralSpecOmFirst]
Wiki[Bz4GeneralSpecOmFirst]


(* ::Text:: *)
(*The extra factor of 2 in the following because later, the vectorization was changed from expectation value of sigma/2 to sigma. Hence, both the vector and generator have to be scaled by a factor of 2.*)


Azz2GenJ = - \[Pi] f[\[CapitalOmega]]/2; (*The factor of half should be here because there is No integral here!*)

Azz4GenJ = 2 ((\[Pi] \[CapitalOmega]^2 f[\[Omega]] f[\[CapitalOmega]])/(4 (-\[Omega]^2+\[CapitalOmega]^2)^2)-(\[Pi] \[CapitalOmega] f[\[Omega]] Derivative[1][f][\[CapitalOmega]])/(8 (-\[Omega]^2+\[CapitalOmega]^2)));

Bz4GenJ = 2 (-((\[Pi] \[Omega] \[CapitalOmega] f[\[CapitalOmega]] J[\[Omega]])/(4 (-\[Omega]+\[CapitalOmega])^2 (\[Omega]+\[CapitalOmega])^2))+(\[Pi] (\[Omega]^2+3 \[CapitalOmega]^2) f[\[Omega]] J[\[CapitalOmega]])/(8 (\[Omega]-\[CapitalOmega])^2 (\[Omega]+\[CapitalOmega])^2)+(\[Pi] \[CapitalOmega] f[\[Omega]] Derivative[1][J][\[CapitalOmega]])/(8 \[Omega]^2-8 \[CapitalOmega]^2));


(* ::Text:: *)
(*Integrals over \[Omega] is assumed while avoiding all poles at the real line by moving above the pole.*)
(**)
(*Also, these integrals have to be done from 0 to + Infinity*)


(* ::Text:: *)
(*Verification part*)


Wiki[Azz4General2Drude]
Wiki[Bz4GeneralVsDrude]


GenHJCoh = (J[\[Omega]] Sin[2 \[Theta]] (-\[CapitalOmega]+\[Omega] Coth[(\[Beta] \[Omega])/2] Tanh[(\[Beta] \[CapitalOmega])/2]))/(2 \[Omega]^3-2 \[Omega] \[CapitalOmega]^2)


SimpHDiagPop = -((\[Omega] \[CapitalOmega] J[\[Omega]])/((\[Omega]-\[CapitalOmega])^2 (\[Omega]+\[CapitalOmega])^2))+(\[Beta] \[CapitalOmega] Coth[(\[Beta] \[Omega])/2] J[\[Omega]] Sech[(\[Beta] \[CapitalOmega])/2]^2)/(4 \[Omega]^2-4 \[CapitalOmega]^2)+((\[Omega]^2+\[CapitalOmega]^2) Coth[(\[Beta] \[Omega])/2] J[\[Omega]] Tanh[(\[Beta] \[CapitalOmega])/2])/(2 (\[Omega]-\[CapitalOmega])^2 (\[Omega]+\[CapitalOmega])^2)


SigmaXSpinBosonMFGS = 2*\[Lambda]^2*Sin[2*\[Theta]]/\[Omega]q * 
  (
    Tanh[\[Beta]*\[Omega]q/2] * J[\[Omega]] * Coth[\[Beta]*\[Omega]/2] * \[Omega]q/(\[Omega]^2 - \[Omega]q^2) 
    - J[\[Omega]] * \[Omega]/(\[Omega]^2 - \[Omega]q^2) + J[\[Omega]]/\[Omega]
  )
  
(*eqn c4 of Cresser anders*)


Wiki[GenHCoherenceCalcs]


O2GenHJGenerator = {{0,0,0,0},{-(1/2) \[Pi] \[Lambda]^2 Cos[\[Theta]] J[\[CapitalOmega]] Sin[\[Theta]],-\[Pi] \[Lambda]^2 Cos[\[Theta]]^2 f[0],-\[CapitalOmega],-(1/2) \[Pi] \[Lambda]^2 Cos[\[Theta]] f[\[CapitalOmega]] Sin[\[Theta]]},{1/4 \[Lambda]^2 ((2 \[CapitalOmega]^2 J[\[Omega]])/(\[Omega]^3-\[Omega] \[CapitalOmega]^2)+I \[Pi] J[\[CapitalOmega]]) Sin[2 \[Theta]],\[CapitalOmega]+1/2 \[Lambda]^2 (-I \[Pi] f[\[CapitalOmega]]+(2 \[CapitalOmega] Coth[(\[Beta] \[Omega])/2] J[\[Omega]])/(-\[Omega]^2+\[CapitalOmega]^2)) Sin[\[Theta]]^2,-(1/2) \[Pi] \[Lambda]^2 (2 Cos[\[Theta]]^2 f[0]+f[\[CapitalOmega]] Sin[\[Theta]]^2),1/4 \[Lambda]^2 (I \[Pi] f[\[CapitalOmega]]+(2 \[CapitalOmega] Coth[(\[Beta] \[Omega])/2] J[\[Omega]])/(\[Omega]^2-\[CapitalOmega]^2)) Sin[2 \[Theta]]},{-(1/2) \[Pi] \[Lambda]^2 J[\[CapitalOmega]] Sin[\[Theta]]^2,-\[Pi] \[Lambda]^2 Cos[\[Theta]] f[0] Sin[\[Theta]],0,-(1/2) \[Pi] \[Lambda]^2 f[\[CapitalOmega]] Sin[\[Theta]]^2}};
O2GenHJGenerator // MatrixForm;


(* ::Chapter:: *)
(*Cresser Anders MFGS results*)


(*eqn c5 of Cresser anders*)
SigmaZSpinBosonMFGS = 2*\[Lambda]^2*Sin[\[Theta]]^2 *
  (
    Tanh[\[Beta]*\[Omega]q/2] * J[\[Omega]] * Coth[\[Beta]*\[Omega]/2] * (\[Omega]^2 + \[Omega]q^2)/((\[Omega]^2 - \[Omega]q^2)^2)
    - J[\[Omega]] * (2*\[Omega]*\[Omega]q)/((\[Omega]^2 - \[Omega]q^2)^2)
    + (\[Beta]/2) * Sech[\[Beta]*\[Omega]q/2]^2 * J[\[Omega]] * Coth[\[Beta]*\[Omega]/2] * \[Omega]q/(\[Omega]^2 - \[Omega]q^2)
  )


(*eqn c4 of Cresser anders*)
SigmaXSpinBosonMFGS = 2 Sin[2 \[Theta]]/\[CapitalOmega] J[\[Omega]](Tanh[\[Beta] \[CapitalOmega]/2] Coth[\[Beta] \[Omega]/2] \[CapitalOmega]/(\[Omega]^2 - \[CapitalOmega]^2) - \[Omega]/(\[Omega]^2 - \[CapitalOmega]^2) + 1/\[Omega])


(* ::Chapter:: *)
(*Rough*)


(*Why are these functions here and not in the DrudeCutoffFunctions?
I need to move it there! Later!
*)


(*Too many simplify operations in this code may be slowing it down. But I am afraid to remove them.*)


(*The following code, LargeTLimit, was not required! Simply taking the limit would have worked and would also had been robust!!!!! *)

OneExprOp[term_, Assump_] := Module[{exponents, exponent, exponentSimplified, coeffT, realPart},
  (* Extract exponents from all exponential terms. These assumes that the exponents are only in the numerator? *)
  exponents = Cases[term, E^(arg_) :> arg, {0, Infinity}];
  
  (* If no exponentials are found, return the term as is *)
  If[exponents === {},
    Return[term],
    
    (* Simplify the total exponent *)
    (
    exponent = Total[exponents];
    exponentSimplified = Simplify[exponent, Assumptions -> Assump];
    
    (* Extract the coefficient of t *)
    coeffT = Simplify[Coefficient[exponentSimplified, t]];
    
    (* Compute the real part of the coefficient *)
    realPart = Simplify[Re[coeffT], Assumptions -> Assump];
    
    (* Check if the real part is negative under the assumptions *)
    If[Simplify[realPart < 0, Assumptions -> Assump],
      (* If negative, set the term to zero *)
      (Print["Setting ",Exp[exponentSimplified], " to zero"];
      Return[0];);,
      (Print["did not set ", Exp[exponentSimplified], " to zero"];
      Return[term];);,
      Return[term];
      (*Simplify[term]*)
      ]);,
      Return[term];
    ];
];

LargeTLimit[expr_,Assump_] := Module[{TermList, processedTerms},
	TermList = TermsAsList[ExprNiceForm[expr]]; (*ExprNiceForm gets rid of trignometric terms, which will destroy this function.*)
	processedTerms = OneExprOp[#, Assump] & /@ TermList;
	Total[processedTerms]
]


(*SkipZero is now legacy. I don't trigger it from AllResCareful function*)

OneResExtract[expr_, x_, i_, PoleListX_, QtrPoleList_:{}, z_:z1, SkipZero_:False] := Module[
{ResX, ExtractedTerm, XBulk, TotalXInregral},
	
	ZeroSelect[m_]:= If[m==0, 1, 0];
	
	(*Fix this. R and R2 functions are unnecessary and ugly.*)
	
	BulkPole[term_, var_, m_]:= ZeroSelect[m] term //. {var -> z};
	
	PoleSign[m_] := If[m == 0, 1, Sign[m]];
	
	ExtractedTerm = PowIter2[expr, x, i]; (*extract the exp(I m x t) term from expression*);
	
	MyPrint["For variable = ", x, ", m = ",i];
	MyPrint["Osci Expression = ", ExtractedTerm];
	
	If[And[SkipZero, i ==0], Return[ExtractedTerm], (ResX = \[Pi] I PoleSign[i] Rsidu[ExtractedTerm, x, PoleListX]; (*Do re4sidue calcs on this term and add a sign. For no exponential term, positive sign.*)
	
	If[Length[QtrPoleList] >0, ResX = ResX + \[Pi]/2 I PoleSign[i] Rsidu[ExtractedTerm, x, QtrPoleList], ResX = ResX];
	
	XBulk = BulkPole[ExtractedTerm, x, i ]; 
	(*Bulk pole code only gets activated when i = 0. i=0 means no exponential oscillation for that variable.
	The idea is that when there is oscillating exponential, there are no bulk poles because of decaying effect.
	Note that for negative i, we complete the contour from below.
	In either case, only the poles at the real line contribute.
	For i=0, bulk contri can't be ignored.
	
	For i=0 case, this code replaces \[Omega]1 -> z and \[Omega]2 -> z1.
	
	
	Also, bulk pole lives in upper plane.*)
	
	TotalXInregral = ResX + XBulk;
	
	Return[TotalXInregral])
	];
];



(*This resloop code is better because it can help debug*)
ResLoop[expr_, xval_, PoleListX_, QtrPoleList_:{}, z_:z1, SkipZero_:False]:= Module[{PoleSum, i, PartSum, ExpandedExpr},
	ExpandedExpr = ExprNiceForm[expr];
	MyPrint["Nice form Expr = ", ExpandedExpr];
	PoleSum = 0;
	For[i = -1, i < 2, i++, PartSum = OneResExtract[ExpandedExpr, xval, i, PoleListX, QtrPoleList, z, SkipZero];
	PoleSum = PoleSum + PartSum; 
	];
	Divergence = O2Res[expr, xval, PoleListX];
	{PoleSum, Divergence}
]



(*Legacy code. Right now using AllResCareful*)
AllRes[expr_]:= Module[{PoleListX, PoleListY, om1Poles, om2Poles, startTime, result, elapsedTime, endTime, Divergence1,Divergence2, Result},
	startTime = AbsoluteTime[];
	(*It is important that this z be supplied to the subsequent functions because
	it will be later used here for further calcs.*)
	PoleListX = FindDenSolutions[expr, \[Omega]1, z]; (*Specifying the z here does not make sense.*)
	
	{om1Poles, Divergence1} = ResLoop[expr, \[Omega]1, PoleListX, {}, z];
	
	PoleListY = FindDenSolutions[om1Poles, \[Omega]2, z];
	
	{om2Poles, Divergence2} = ResLoop[om1Poles, \[Omega]2, PoleListY, {}, z];
	MyPrint["Final Result = ", om2Poles];
	
	(*
	RealPoleList = FindDenSolutions[om2Poles, z];
	
	result = ConditionalOp[Expand[om2Poles], {z}, RealResSubtract, RealPoleList];
	*)
	
	MyPrint["As a Real integral = ", result];
	
	Print["Total Divergence = ", Divergence1 + Divergence2];	

    Result = FullSimplify[om2Poles //. z-> \[Omega]];
    
    endTime = AbsoluteTime[];
    elapsedTime = endTime - startTime;
  
    Print["Time taken to run AllRes: ", NumberForm[elapsedTime, {5, 3}], " seconds"];
    
    Result
]



(* ::Section:: *)
(*Debugging code*)


(* ::Text:: *)
(*See*)


Wiki[FunctionWithinFunctionMathematica]


==> anc/spin-boson-tcl4/TCL4TripleTimeIntegral.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4TripleTimeIntegral*)


(* ::Chapter:: *)
(*Integrand*)


Get["TCLIntegrandCalcs.wl"]


SimpIntegrand = Simplify[K[4]];


(* ::Chapter:: *)
(*Triple Time integral*)


(* Initialize TripleIntR as a 4x4 table filled with Null *)
TripleIntR = Table[Null, {i, 4}, {j, 4}];

(* Populate TripleIntR for i = 3 to 4 and j = 1 to 4 using ParallelTable *)
TripleIntR[[3 ;; 4, 1 ;; 4]] = ParallelTable[
  CleanInt[SimpIntegrand[[i, j]]],
  {i, 3, 4},
  {j, 1, 4}
];


TripleIntR2 = TripleIntR //. Null -> 0;


Dimensions[TripleIntR2]


TripleIntR3 = ParallelMap[ExprNiceForm, TripleIntR2,{2}]


Get["TCL4TripleInt.mx"]


Simplify[TripleIntR3 - TCL4TripleInt]


TCL4TripleIntV2 = TripleIntR3;


DumpVar[TCL4TripleIntV2]


==> anc/spin-boson-tcl4/TCL4Verification.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCL4Verification*)


Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]

LoadVar[TCL4Generator];
LoadVar[TCL2Generator];

(*
GammaNumVal       = RandomReal[{0.001,0.01}];
LambdaNumVal      = RandomReal[{0.1,1}];
\[CapitalOmega]Val              = RandomReal[{0.1,1}];
BetaNumVal        = RandomReal[{0.1,1}];
\[Theta]NumVal           = RandomReal[{0.1,1}];
*)


GammaNumVal       =  0.00358;
LambdaNumVal      = 0.207;
\[CapitalOmega]Val              = 0.191;
BetaNumVal        = 0.315;
\[Theta]NumVal           = 0.183;

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];





(*
LambdaNumVal      = 7;
TNumVal = 1

GammaNumVal       = 0.01;

\[CapitalOmega]Val = 1.6;

BetaNumVal        = 1/TNumVal;

\[Theta]NumVal = N[\[Pi]/2]

p1NumVal          = Sin[\[Theta]NumVal]
p3NumVal          = Cos[\[Theta]NumVal]
*)

NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[CapitalLambda] -> LambdaNumVal,
  \[Beta] -> BetaNumVal,
  \[Gamma] -> GammaNumVal,
  \[Theta] -> \[Theta]NumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  J[0] -> Limit[JDrude[\[Omega]], {\[Omega] -> 0}],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};

TCL2GeneratorNum = TCLNumericalEval[NumReplace[TCL2Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal}];

TCL4GeneratorNum = TCLNumericalEval[NumReplace[TCL4Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal} , p3NumVal/p1NumVal];

TCL0GeneratorNum = NumReplace[TCL0Gen];

Re[TCL0GeneratorNum] // MatrixForm
Re[TCL2GeneratorNum] // MatrixForm
Re[TCL4GeneratorNum] // MatrixForm


LoadVar[TCL4DrudeGeneratorSimplified]


(NumReplace[Tcl2drude] - TCL2GeneratorNum)// MatrixForm


(* ::Text:: *)
(*TCL2 result is consistent.*)


(* ::Chapter:: *)
(*TCL4*)


TCL4SimpleHDrude = TCL4DrudeGeneratorSimplified /. m-> m + 10^-15 I;


TCL4SimpleHDrude2 = NumReplace[TCL4SimpleHDrude //. SpecialSymbolVal];


NumDrudeSum[ar_, UpLim_]:=Module[{SegTripleInt3, FinalResult},
SegTripleInt3 = Simplify[ar];
FinalResult = (SegTripleInt3[[2,1]] + ParallelSum[SegTripleInt3[[2,2]], {n,1, UpLim}] + ParallelSum[SegTripleInt3[[1,2]], {n,1, UpLim},{m,1,UpLim}]);
FinalResult
]


(* ::Section:: *)
(*All terms*)


(* ::Text:: *)
(*Bag = fast, mutable accumulator held internally by the kernel.*)
(*StuffBag = push an item into that accumulator.*)
(**)
(*https://chatgpt.com/share/680cdbf1-b6c4-800d-8da6-6fad7329bae0*)


T1 = AbsoluteTime[];

minUp  = 2;
maxUp  = 2^10;
base   = 2;


upVals = Table[base^i, {i, Log[base, minUp], Log[base,maxUp]}];


upValQ = AssociationThread[upVals -> True];              


idxs   = {{3,1},{3, 2}, {3,3}, {3,4},{4,1},{4,2},{4,3},{4,4}};


(* ------------------------------------------------------------------ *)

ClearAll[buildSeriesOptimized];

buildSeriesOptimized[{i_, j_}] := Module[

  {cell   = TCL4SimpleHDrude2[[i, j]],

   exact  = N @ Re@TCL4GeneratorNum[[i, j]],

   c0, f1, f2,

   k,

   s1 = 0.0,   (* running \[Sum] f1  *)

   s2 = 0.0,   (* running \[Sum] f2  *)

   bag = Internal`Bag[],

   relVals

  },

  {c0, f1, f2} = {N@cell[[2, 1]], cell[[2, 2]], cell[[1, 2]]};


  Do[

    (* update 1-D part *)

    s1 += N[f1 /. n -> k];


    (* update 2-D part: row k and (k-1) entries of column k *)

    (*Two single summation to capture the effect of incrimented value of k.
    One runs till k and the other till k-1 to avoid duplicate value.
    *)

    s2 += Sum[N[f2 /. {n -> k, m -> c}], {c, 1, k}] +

          Sum[N[f2 /. {n -> r, m -> k}], {r, 1, k - 1}];


    (* NEW: store the approximation iff k is in upVals *)

    If[KeyExistsQ[upValQ, k],

      Internal`StuffBag[bag, c0 + s1 + s2]

    ],

    {k, 1, maxUp}

  ];


  (* convert Bag \[RightArrow] List and compute relative errors *)

  relVals = Map[

    If[exact == 0,

       If[# == 0, 0, \[Infinity]],

       (exact - #)/exact] &,

    Internal`BagPart[bag, All]

  ];
  Transpose[{upVals, relVals}]

];


(* ------------------------------------------------------------------ *)

DistributeDefinitions[buildSeriesOptimized, idxs, maxUp, upVals, upValQ];


DrudeVsGeneralPlotData2 = ParallelTable[

   buildSeriesOptimized[idx],

   {idx, idxs}
];

T2 = AbsoluteTime[];

DT = T2 - T1;


(* ::Text:: *)
(*6: 0.0024584728*)
(*7: 0.0098762744*)
(*8: 0.0400908325*)
(*9: 0.1695223033*)


Print["Took ", DT/3600, " hours."]


TimeReq[n_]:= 0.0098762744 * 2^(2(n-7))


TimeReq[11]*60


RelAccuracy[n_]:= 10^-4 * 2^-(n-9)


TimeVsReward[n_]:= {TimeReq[n], RelAccuracy[n]}


DrudeVsGeneralPlotData


Dimensions[DrudeVsGeneralPlotData]


PlotParameters = {GammaNumVal, LambdaNumVal, \[CapitalOmega]Val,BetaNumVal, \[Theta]NumVal}


DrudeVsGeneralPlotData = {DrudeVsGeneralPlotData2, PlotParameters};


Dimensions[DrudeVsGeneralPlotData]


TCL4GenPlot = VerificationPlotCombined[DrudeVsGeneralPlotData, {{3,1},{3,2},{3,3},{3,4},{4,1},{4,2},{4,3},{4,4}}]

plotFileName = FileNameJoin[{TCL4DynamicsFolder,"VerificationPlot_Lambda" <> ToString[LambdaNumVal] <> "_T" <> ToString[TNumVal] <> ".png"}];
Export[plotFileName, TCL4GenPlot];



DumpVar[DrudeVsGeneralPlotData]



Re[TCL0GeneratorNum] // MatrixForm
Re[TCL2GeneratorNum] // MatrixForm
Re[TCL4GeneratorNum] // MatrixForm






==> anc/spin-boson-tcl4/TCLIntegrandCalcs.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCLIntegrandCalcs*)


Get["TCL4SpinBosonFunctions.wl"]
Wiki[TCL4DynamicsLatex]


(* ::Chapter:: *)
(*Initialization*)


For[i=0,i<4,i++,\[Rho]1[i] = Vec\[Rho][i]*PauliMatrix[i]];

(* General system density matrix in the Schrodinger picture *)
\[Rho]tS=ConstantArray[0,{2,2}];
For[i=0,i<4,i++,\[Rho]tS += 1/2 \[Rho]1[i]];  (*Added an extra 1/2 factor so that now we have \[Rho] = 1/2 \[Sum] ri \[Sigma]i. This mean \[Rho]1[0] = 1.*)

\[Rho]tS // MatrixForm;


(* ::Chapter:: *)
(*TCL0*)


dot\[Rho]TCL = -I*comm[ha1,\[Rho]tS]; (*Bare schrodinger equation*)
dot\[Rho]TCL // MatrixForm


K[0] = VecGen[dot\[Rho]TCL]
K[0] // MatrixForm


(* ::Chapter:: *)
(*TCL2*)


f0=DiffIntPic[t, \[Sigma]1];

f1=DiffIntPic[t1, \[Sigma]1];

(* decay2 is K_2(t)\[Rho](t) in schrodinger picture. Eqn 31 of Kappler *)
dot\[Rho]TCL2 = -( \[Nu][t-t1] * ( comm[f0,comm[f1,\[Rho]tS]] ) + I*\[Eta][t-t1] * (comm[f0,anticomm[f1,\[Rho]tS]]) );


K[2] = VecGen[dot\[Rho]TCL2];
ExpToTrig[K[2]] // MatrixForm


(* ::Chapter:: *)
(*TCL4*)


f2=DiffIntPic[t2, \[Sigma]1];

f3=DiffIntPic[t3, \[Sigma]1];
(* Fourth order generator K_4(t) is defined *)

term1=\[Nu][t-t2]  \[Nu][t1 - t3]comm[f0,comm[ comm[f1, f2],comm[f3, \[Rho]tS]]];
term2=I \[Nu][t-t2] \[Eta][t1 - t3]comm[f0,comm[ comm[f1, f2],anticomm[f3, \[Rho]tS]]];
term3=I \[Eta][t-t2] \[Nu][t1 - t3]comm[f0,anticomm[ comm[f1, f2],comm[f3, \[Rho]tS]]];
term4 = - \[Eta][t-t2] \[Eta][t1 - t3]comm[f0,anticomm[ comm[f1, f2],anticomm[f3, \[Rho]tS]]];
term5=\[Nu][t - t3]\[Nu][t1-t2]comm[f0,comm[comm[f1, f3], comm[f2, \[Rho]tS]]];
term6=I \[Nu][t - t3] \[Eta][t1-t2] comm[f0,comm[comm[f1, f3],anticomm[f2, \[Rho]tS]]];
term7=I \[Eta][t - t3]\[Nu][t1-t2]comm[f0,anticomm[comm[f1, f3],comm[f2, \[Rho]tS]]];
term8=- \[Eta][t - t3]\[Eta][t1-t2]comm[f0,anticomm[comm[f1, f3],anticomm[f2, \[Rho]tS]]];
term9=\[Nu][t-t3]\[Nu][t1-t2] comm[f0,comm[f1,comm[comm[f2,f3],\[Rho]tS]]];
term10=- \[Eta][t-t3]\[Eta][t1-t2] comm[f0,comm[f1,comm[comm[f2,f3],\[Rho]tS]]];
term11=I \[Nu][t-t3]\[Eta][t1-t2] comm[f0,comm[f1,anticomm[comm[f2,f3],\[Rho]tS]]];
term12=I \[Eta][t-t3]\[Nu][t1-t2] comm[f0,comm[f1,anticomm[comm[f2,f3],\[Rho]tS]]];

(*
I verified that the above matches with A.1 of Kappler.
*)


(* decay4 is K_4(t)\[Rho](t) in the interaction picture *)
dot\[Rho]TCL4 = term1+term2+term3+term4+term5+term6+term7+term8+term9+term10+term11+term12;

(*VecDot\[Rho]tcl4 is the vectorized form of K_4(t)\[Rho](t*)
K[4] = VecGen[dot\[Rho]TCL4];


(* ::Chapter:: *)
(*Verification*)


(*
Simplify[K[0] - TCL0Gen]
Simplify[K[2] - TCL2Integrand]
Simplify[K[4] - TCL4Integrand]
*)


(* ::Text:: *)
(*Matches!*)


==> anc/spin-boson-tcl4/TCLVsHEOMFidelity.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*TCLVsHEOMFidelity*)


Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]
Get["LatexExtract.wl"]


LoadVar[TCL0Generator]
LoadVar[TCL4Generator]
LoadVar[TCL2Generator]

TCL4SimpleGen2 = TCL4Generator;
TCL2Integrand4 = TCL2Generator;


(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)
(* 1.  Load & parameters                                        *)
(* \[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash]\[LongDash] *)

Get["TCL4SimpleHGenerator.mx"];
Get["TCL2Generator.mx"];



GammaNumVal       = 0.02;
LambdaNumVal      = 1;
\[CapitalOmega]Val = 1.6;
BetaNumVal        = 1;

\[Theta]NumVal = N[\[Pi]/4]

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];



(*
NonMarkovianity red region parameter
*)


(*
GammaNumVal       = 0.01;
LambdaNumVal      = 2;
\[CapitalOmega]Val = 1.6;
TNumVal = 0.6
BetaNumVal        = 1/TNumVal;

\[Theta]NumVal = N[\[Pi]/2]

p1NumVal          = Sin[\[Theta]NumVal]
p3NumVal          = Cos[\[Theta]NumVal]
*)



HEOMFidelityParameter = {
  {\[Lambda]^2 \[Gamma], GammaNumVal},
  {\[CapitalLambda], LambdaNumVal},                 (* Assuming tc represents t_c *)
  {\[CapitalOmega], \[CapitalOmega]Val},
  {\[Beta], BetaNumVal},
  {\[Theta], \[Theta]NumVal}
};

ParameterToLatex[HEOMFidelityParameter]


(*
GammaNumVal       = 0.01;
LambdaNumVal      = 0.5;
\[CapitalOmega]Val = 0.5;
BetaNumVal        = 2;

\[Theta]NumVal = 3.14/4;

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];
*)




(*
GammaNumVal    = RandomReal[{0.001, 0.01}];
LambdaNumVal     = RandomReal[{0.5, 1.5}];
\[CapitalOmega]Val = RandomReal[{1, 2}];
BetaNumVal       = RandomReal[{0.1, 0.3}];
\[Theta]NumVal = RandomReal[{3, 4}]/4;

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];
*)


NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[CapitalLambda] -> LambdaNumVal,
  \[Beta] -> BetaNumVal,
  \[Gamma] -> GammaNumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};




TCL4GenFinal = TCLNumericalEval[NumReplace[TCL4Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal}, p3NumVal/p1NumVal];


TCL2Final = TCLNumericalEval[NumReplace[TCL2Generator], {LambdaNumVal, 2 \[Pi] /BetaNumVal}];


TCL2Final // MatrixForm


TCL4GenFinal // MatrixForm


(* ::Package:: *)
(**)


(* Define a function to save a list of Mathematica objects to a file,
   one object per line, in Python-readable format.
   Overwrites the file if it exists. *)

(* 2. Specify the output filename *)
(*
outputFilename = FileNameJoin[{NotebookDirectory[],"python_objects.txt"}];
*)
outputFilename = "/home/premkr/Dropbox/work/projects/tcl4_dynamics/python_objects.txt";

ExportToPythonReadableLines[objectsList_List, filename_String] := Module[
  {pythonStrings, fileContent, filepath},

  (* Convert each object in the input list to its Python-like string representation *)
  (* Uses InputForm for standard representation and replaces {} with [] for lists *)
  pythonStrings = Map[
    StringReplace[ToString[#, InputForm], {"{" -> "[", "}" -> "]"}] &,
    objectsList
  ];

  (* Join the individual object strings with newline characters *)
  fileContent = StringRiffle[pythonStrings, "\n"];

  (* Create the full path: file saved in the same folder as the current notebook *)
  filepath = outputFilename;

  (* Export the combined string (with newlines) to the text file, overwriting existing content *)
  (* "Text" format ensures plain text output and overwriting *)
  Export[filepath, fileContent, "Text"];

  (* Optional: Return the filepath *)
  Return[filepath];
];

(* Example Usage: *)

(* 1. Define some Mathematica objects (scalars, lists/arrays, strings) *)
myObjects = {GammaNumVal, LambdaNumVal, \[CapitalOmega]Val, BetaNumVal, \[Theta]NumVal,
Re[TCL2Final],
Re[TCL4GenFinal]                    (* Null - Note: Mathematica Null -> Python None *)
};


Re[TCL2Final]


GammaNumVal


(* 3. Call the function to export the objects *)
exportedFile = ExportToPythonReadableLines[myObjects, outputFilename];

(* 4. Optional: Print confirmation *)
Print["Mathematica objects exported to: ", exportedFile];



(*\[LongDash]\:2011 adjust both paths if necessary \[LongDash]\:2011*)
cmd  = "source ~/anaconda3/etc/profile.d/conda.sh ; \
		cd /home/premkr/Dropbox/work/projects/tcl4_dynamics
        conda activate tcl && \
        python tcl_vs_heom.py";

result = RunProcess[{"bash", "-lc", cmd}];   (* no 2nd argument *)

(* examine what came back *)
result["ExitCode"]
result["StandardOutput"]
result["StandardError"]


parameterLaTeXInline[]


FidelityTCLData = Join[myObjects, {NumReplace[TCL0Generator]}]
(*
DumpVar[FidelityTCLData]
*)



==> anc/spin-boson-tcl4/TraceDistanceDynamicsPlot.wl <==
(* ::Package:: *)

(* ::Title:: *)
(* Trace distance  dynamics  using TCL2 and TCL4 master equation for spin boson model*)


(* ::Input:: *)
(*(* Initial satate *)*)
(*vec1={{1},{1},{0},{0}};*)
(*vec2={{1},{-1},{0},{0}};*)
(*(*Time interval over which we analyse the trace distance dynamics *)*)
(*tvals=Range[0,40,0.1];*)


(* ::Input:: *)
(*(*Import TCL2 and TCL4 generator*)*)


Get["MyFunctions.wl"]
Get["DrudeCutoffFunctions.wl"]
Get["TCL4SpinBosonFunctions.wl"]


LoadVar[TCL4Generator]
LoadVar[TCL2Generator]
LoadVar[TCL0Generator]


GammaNumVal       = 0.01;
(*LambdaNumVal      = 0.5;*)
\[CapitalOmega]Val = 1.6;
(*BetaNumVal        = 2;*)

\[Theta]NumVal = N[\[Pi]/2,16];

p1NumVal          = Sin[\[Theta]NumVal];
p3NumVal          = Cos[\[Theta]NumVal];


NumReplace[expr_] := expr //. {
  p1 -> p1NumVal,
  p3 -> p3NumVal,
  \[Gamma] -> GammaNumVal,
  \[CapitalOmega] -> \[CapitalOmega]Val,
  f[0] -> Limit[fDrude[\[Omega]], \[Omega] -> 0], f'[0] -> 0,
  J -> Function[\[Omega], JDrude[\[Omega]]],
  f -> Function[\[Omega], fDrude[\[Omega]]]
};


ClearAll[NumericalIntegralTCL];
NumericalIntegralTCL[gen : {_List ..}, lambdaVal_, TVal_] := Module[
  {t, nTerms, cons, single, dbl, total},
  (* 1) substitute numerical values *)
  t      = Map[NumReplace, gen, {2}] //. {\[CapitalLambda] -> lambdaVal, \[Beta] -> 1/TVal};
  
  (* 2) inspect how many slots each entry has *)
  nTerms = Length@t[[1, 1]];
  (* 3) constant and single always present *)
  cons   = t[[All, All, 1]];
  single = Map[ContourIntegralBetter[#, lambdaVal, 1/TVal] & , t[[All, All, 2]], {2}];
  (* 4) only do double if there are at least 4 elements *)
  If[nTerms >= 4,
    dbl   = Map[DoubleContourIntegralBetter[#, lambdaVal, 1/TVal] &, t[[All, All, 3]], {2}];
    total = cons + single + dbl,
    (* else skip double *)
    dbl   = ConstantArray[0, Dimensions[cons]];
    total = cons + single
  ];
  (* 5) return an Association *)
  <|
    "Const"  -> cons,
    "Single" -> single,
    "Double" -> dbl,
    "Total"  -> total
  |>
];




L0gen = NumReplace[TCL0Generator];


(* ::Input:: *)
(*(*Calculating TCL2 generator numerically*)*)


(* ::Input:: *)
(*computeLtotalfinalTCL2[lambdaVal_,TVal_]:=Module[{gen2,TCL2Final,LtotalModifiedTCL2},*)
(*gen2=NumericalIntegralTCL[TCL2Generator,lambdaVal,TVal];*)
(*TCL2Final=gen2["Total"];*)
(*LtotalModifiedTCL2=L0gen+TCL2Final;*)
(*N[LtotalModifiedTCL2] ];*)
(**)


(* ::Input:: *)
(*tracedataOptimizedTCL2[lambdaVal_,TVal_]:=Module[{LtotalfinalTCL2,evolvedTCL21,evolvedTCL22,blochTCL21,blochTCL22},*)
(*LtotalfinalTCL2=computeLtotalfinalTCL2[lambdaVal,TVal];*)
(*  Table[evolvedTCL21=MatrixExp[LtotalfinalTCL2 t] . vec1;*)
(*evolvedTCL22=MatrixExp[LtotalfinalTCL2 t] . vec2;*)
(*blochTCL21=Flatten[Rest[evolvedTCL21]];*)
(*blochTCL22=Flatten[Rest[evolvedTCL22]];*)
(*{t,trdist[blochTCL21,blochTCL22]},{t,tvals}]];*)


(* ::Input:: *)
(*(*Precompute Ltotalfinal for TCL4 for fixed lambdaVal and TVal*)*)
(*     computeLtotalfinal[lambdaVal_,TVal_]:=Module[{gen2,TCL2Final,gen4,raw4,TCL4GenFinal,LtotalModified},*)
(*gen4=NumericalIntegralTCL[TCL4Generator,lambdaVal,TVal];*)
(*raw4=gen4["Total"];*)
(*TCL4GenFinal=modifyMatrix[raw4,p3NumVal/p1NumVal];*)
(*gen2=NumericalIntegralTCL[TCL2Generator,lambdaVal,TVal];*)
(*TCL2Final=gen2["Total"];*)
(*LtotalModified=L0gen+TCL2Final+TCL4GenFinal;*)
(*N[LtotalModified] ];*)
(**)


(* ::Input:: *)
(*(*Generate tracedata for tcl4 using precomputed Ltotalfinal*)*)
(*     tracedataOptimizedTCL4[lambdaVal_,TVal_]:=Module[{Ltotalfinal,evolved1,evolved2,bloch1,bloch2},*)
(*Ltotalfinal=computeLtotalfinal[lambdaVal,TVal];*)
(*Table[evolved1=MatrixExp[Ltotalfinal t] . vec1;*)
(*evolved2=MatrixExp[Ltotalfinal t] . vec2;*)
(*bloch1=Flatten[Rest[evolved1]];*)
(*bloch2=Flatten[Rest[evolved2]];*)
(*{t,trdist[bloch1,bloch2]},{t,tvals}]];*)


PlotValues = {tracedataOptimizedTCL2[8,1.4],tracedataOptimizedTCL4[8,1.4],tracedataOptimizedTCL2[1,8],tracedataOptimizedTCL4[1,8]};


MoreDataPoints = {tracedataOptimizedTCL2[8,4],tracedataOptimizedTCL4[8,4], tracedataOptimizedTCL2[2,0.6],tracedataOptimizedTCL4[2,0.6]};


WhiteCurve = {tracedataOptimizedTCL2[4,1],tracedataOptimizedTCL4[4,1]};


Font1 = 20
Font2 = 18
Font3 = 12


(* ::Input:: *)
(*figtracedis=ListLinePlot[Join[PlotValues,MoreDataPoints, WhiteCurve],*)
(*PlotRange->All,*)
(*LabelStyle->Directive[Black,{Font2,GrayLevel[0.1]}],*)
(*Frame->True,*)
(*FrameTicks->True,*)
(*FrameTicksStyle->Black,*)
(*AspectRatio-> 1.1,*)
(*PlotStyle->{*)
(*Directive[Red,Thick,Line],*)
(*Directive[Darker[Red],Thick,Dashed],*)
(*Directive[Blue,Thick,Line],*)
(*Directive[Darker[Blue],Thick,Dashed],*)
(*Directive[Green,Thick,Line],*)
(*Directive[Darker[Green],Thick,Dashed],*)
(*Directive[Black,Thick,Line],*)
(*Directive[Darker[Black],Thick,Dashed],*)
(*Directive[Brown,Thick,Line],*)
(*Directive[Darker[Brown],Thick,Dashed]*)
(*},*)
(*FrameLabel->{Style["Time", Font1],Style["Trace distance",  Font1]},*)
(*RotateLabel->True,*)
(*PlotLegends->Placed[LineLegend[{*)
(*"TCL2: \[CapitalLambda] = 8, T = 1.4","TCL4: \[CapitalLambda] = 8, T = 1.4",*)
(*"TCL2: \[CapitalLambda] = 1, T = 8","TCL4: \[CapitalLambda] = 1, T = 8", *)
(*"TCL2: \[CapitalLambda] = 8, T = 4","TCL4: \[CapitalLambda] = 8, T = 4",*)
(*"TCL2: \[CapitalLambda] = 2, T = 0.6","TCL4: \[CapitalLambda] = 2, T = 0.6",*)
(*"TCL2: \[CapitalLambda] = 4, T = 1","TCL4: \[CapitalLambda] = 4, T = 1"},*)
(*LabelStyle->Directive[Black,Font2],*)
(*Background->Opacity[0.75,White]],*)
(*Scaled[{0.77,0.7}]],*)
(*ImageSize->600]*)
(**)


(* ::Input:: *)
(*Export[FileNameJoin[{TCL4DynamicsFolder,"tdistancelambda.pdf"}],figtracedis]*)


==> anc/spin-boson-tcl4/datasimpletcl2_gamma01_thetapi2_modifiedtcl2_400_antipodal.mx <==
dataNsimpletcl2 = {{0.3761369806684358, 0.19649014510497392, 
      0.11421641917874421, 0.06977168289755305, 0.04350210930056628, 
      0.027305364701813453, 0.016961860055509148, 0.010291579102991374, 
      0.006012751432621692, 0.003317199897942727, 0.001675355204595351, 
      0.00073023121207633, 0.00023601911738712483, 0.000026979462977014257, 
      0., 0., 0., 0., 0., 0.000047602904115921774, 0.00018189306335462258, 
      0.0003895106513377676, 0.0006683763854642075, 0.001039222082016917, 
      0.0015005324191954827, 0.002040282579288899, 0.0026381152780407084, 
      0.0033198427068480904, 0.004037065093349439, 0.004829918195471804, 
      0.005675038892357088, 0.006592525400004314, 0.007585588607595492, 
      0.008617226176750887, 0.009667860793641049, 0.010749331282783263, 
      0.011852389695783137, 0.01297509690356475, 0.01386703496814485, 
      0.01501488077133762, 0.01617193924796682, 0.01737438809633804, 
      0.018618860954289752, 0.020056592760491487, 0.021401150440880853, 
      0.022616554418433143, 0.02390962837492977, 0.025269103738417915, 
      0.026615905527393804, 0.02797547833436656, 0.0293590287193948, 
      0.030724356941245173, 0.03210189539162448, 0.033478811522215296, 
      0.034854582588848666, 0.0362134963379939, 0.03759022291025627, 
      0.03894498640853601, 0.04029259573611136, 0.04165515170264443, 
      0.043005857470371917, 0.04433222636677704, 0.04566745687258762, 
      0.04699427919391395, 0.04832067473454735, 0.04965741075273698, 
      0.05102093357893203, 0.052364021047197035, 0.05371022905200021, 
      0.05506174751714115, 0.05642007315743215, 0.05777258904365212, 
      0.059122851781933466, 0.060458511484572035, 0.0617863969047493, 
      0.06309236928542754, 0.06438533168554413, 0.06575661290920942, 
      0.06707616220699746}, {0.5963461765743191, 0.31797389732142406, 
      0.1885942127505246, 0.11814898080684844, 0.07582100898924111, 
      0.04931118031264746, 0.03208646228935335, 0.020634633660220437, 
      0.013071212537020989, 0.0080061195349985, 0.004737009566885952, 
      0.002625563960726593, 0.0013175471968890629, 0.0005790460151932908, 
      0.00017959182243693778, 0.00001381013695720204, 0., 0., 0., 0., 0., 
      0.00002685709616884885, 0.0001292642316397391, 0.00029786251162320504, 
      0.0005273671784896787, 0.0008381541479705427, 0.0012047179661326159, 
      0.0016642981562680348, 0.0021811350145160245, 0.0027489071095170674, 
      0.003381433033526008, 0.004050826018026737, 0.004775883910206509, 
      0.005543781528467534, 0.006390299507423706, 0.007280589535254046, 
      0.008220029866620255, 0.009024603393005905, 0.00999271706952028, 
      0.01098322430787205, 0.011974183624913731, 0.012991632060467263, 
      0.014021788641110018, 0.015055183787885298, 0.01612430406869766, 
      0.017198920578371846, 0.018308013669978904, 0.019484410536801822, 
      0.02064682691300689, 0.021890328222257494, 0.023127988163820005, 
      0.024366251382550518, 0.0255998078468764, 0.026850012724115736, 
      0.02811061254805516, 0.029356636966589494, 0.030616271661813382, 
      0.03186775435969796, 0.03312046200052036, 0.03436104256151769, 
      0.035622325462479225, 0.03686721997553929, 0.038097839121670155, 
      0.03934686060676268, 0.04058160221277323, 0.04181512497144565, 
      0.04303263570035823, 0.04424803699043183, 0.04545785523297361, 
      0.04669568234156726, 0.04789638116194488, 0.04909196580949324, 
      0.05030939611382042, 0.05154008424708048, 0.05279357898023253, 
      0.05399873062523078, 0.055210523073431994, 0.056446970934106236, 
      0.05767095627979507}, {0.8212768603048313, 0.4508159910059941, 
      0.2758819242679113, 0.1782930087866887, 0.11841235195197414, 
      0.08013207704531455, 0.05456464048185597, 0.03707541290784563, 
      0.025047089143228188, 0.01679614382845662, 0.011024809230462297, 
      0.007029878227368167, 0.004329352297428039, 0.0025410225286665797, 
      0.0013574988269002101, 0.0006609932010756721, 0.00024901198822273665, 
      0.00005125163860413354, 0., 0., 0., 0., 0., 0., 0.00001888621658112377, 
      0.00010018370283504385, 0.00022906299736783278, 0.0004130521349670624, 
      0.0006437474287471906, 0.0009367459021882331, 0.0012807127678790692, 
      0.0016938211108138892, 0.0021483412612081625, 0.002602261808116145, 
      0.0031200388094374393, 0.0036919241420529866, 0.004278467124472756, 
      0.004917474368357662, 0.005591813499318556, 0.006319775392287192, 
      0.007090209210821899, 0.007894549076482859, 0.008718952192887966, 
      0.009556884247923395, 0.010393024363341084, 0.011251269254674413, 
      0.012120992030508251, 0.012990114963310144, 0.013885612183040514, 
      0.014789337793484906, 0.015709231425067544, 0.016716955193632844, 
      0.01780059115810201, 0.018801677247006456, 0.019684206350336072, 
      0.020609980162472865, 0.021606032925075215, 0.0226341508282642, 
      0.023689821350803608, 0.02474935779579346, 0.025812245090162195, 
      0.02688606673169701, 0.027966045304148923, 0.0290359550780656, 
      0.030106666055137007, 0.03116989477588474, 0.03225226320445584, 
      0.03332220060650494, 0.034379826857994476, 0.03544045905917411, 
      0.03651460340183283, 0.037574753393191655, 0.03862265928542359, 
      0.03967754036239392, 0.04072554627469585, 0.041766439159234975, 
      0.042821783419730385, 0.04386810934164065, 0.04490423381164614}, 
     {1.024211004037707, 0.5750429192236596, 0.3606557439516376, 
      0.2394247710427101, 0.1640908386478272, 0.11425074798352522, 
      0.08082216310053424, 0.0576234080485625, 0.040925215089002875, 
      0.02880596113866864, 0.02025136301954132, 0.01400139089587601, 
      0.009613697335968674, 0.006354934203082291, 0.004203588266684578, 
      0.002580632325424402, 0.0015242902066115345, 0.0008279959176763496, 
      0.000397864078573007, 0.00013977714632056742, 0.000017754712228819358, 
      0., 0., 0., 0., 0., 0., 0., 0.00003114926819993563, 
      0.00010568298551550531, 0.0002131032460659099, 0.00036157770066900727, 
      0.0005492879034154977, 0.0007554918526477827, 0.001020434731473601, 
      0.0013228367375576304, 0.0016647768117835395, 0.0020488678049180448, 
      0.0024548362595334314, 0.002888362619599589, 0.0033343245379163673, 
      0.003811230911990874, 0.004319222690358997, 0.0048461754200171125, 
      0.005402967560038625, 0.005986902783180814, 0.0066131815162926355, 
      0.007280779758792201, 0.007962244544394934, 0.008644638647024831, 
      0.009348178963674647, 0.010053436219398998, 0.010766360703823882, 
      0.011501759063473796, 0.012252397738086333, 0.013021733676992024, 
      0.013871936966588592, 0.014811687553937103, 0.01567525187236125, 
      0.016438982358908623, 0.01711547224729304, 0.017789299701681957, 
      0.018498529308940997, 0.019228935100464088, 0.0199699726034215, 
      0.020750739964138287, 0.021562307976852924, 0.02239302322484927, 
      0.023235550986703726, 0.024101293545585774, 0.024956701946762742, 
      0.025821937277623164, 0.026685388634134916, 0.027561390901384288, 
      0.028441713089413158, 0.02930389881417905, 0.03017335420924774, 
      0.031050471570151013, 0.03192345093837994}, {1.194874636537626, 
      0.6825363990745308, 0.4358212234996793, 0.2950900907585641, 
      0.20709530425391043, 0.14803778769020767, 0.1071485009241232, 
      0.07871141545636712, 0.057729782393004615, 0.04260197387887567, 
      0.031320617496530735, 0.02281928302956057, 0.016485260365326073, 
      0.011952371199720563, 0.008365335604327492, 0.005903798282925761, 
      0.004061781874594158, 0.0026620267656366423, 0.0016810253897972319, 
      0.0009959982688877642, 0.0005624229751661665, 0.000265862829476788, 
      0.00009610167859643026, 9.70914154230923*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0.000019335797172601032, 0.00007257706007148673, 
      0.0001517095177182709, 0.00025115682434556294, 0.0003828615098881577, 
      0.0005329413422322654, 0.0007063325221743355, 0.0009148125511787598, 
      0.0011472316097294634, 0.0014144526382826733, 0.001714982554362983, 
      0.002030067986900929, 0.0023616974708539594, 0.0027023986579954515, 
      0.003061335284030981, 0.0034439720656548704, 0.003836750284644511, 
      0.004238734106003772, 0.0046671989454681075, 0.005107668250498286, 
      0.005566230372576492, 0.006048594248298592, 0.006559563843021813, 
      0.007109271102044711, 0.007673259437116945, 0.008243500637877337, 
      0.008825595054626656, 0.009425628779977836, 0.010039693674851101, 
      0.010679111621470222, 0.011376074999264638, 0.012115412455557965, 
      0.012795157841848809, 0.013401871178200532, 0.013937961071853812, 
      0.014429197287101531, 0.014955710967155717, 0.015515659458702626, 
      0.016090667367626554, 0.016672256010020852, 0.017266072850489336, 
      0.017867936485900328, 0.018474880330739185, 0.019082602038697313, 
      0.01968851815647469, 0.020306294518935755, 0.020947912521001994}, 
     {1.333190639280814, 0.7706357789517905, 0.4979051462104691, 
      0.3428860204831431, 0.24388421878494998, 0.17793272321791764, 
      0.1311350245708179, 0.0983179581163691, 0.07374037940139992, 
      0.05586152659486712, 0.042270297419961626, 0.03187309132476786, 
      0.02423054355029286, 0.018071084379750087, 0.013598915081223857, 
      0.010120582204725724, 0.007320989942870483, 0.0053207054839666534, 
      0.0038098780097577077, 0.0026598685624163454, 0.0018011348602093857, 
      0.001142830759778092, 0.0006998356374402284, 0.00039947780158581386, 
      0.0001924940111685744, 0.00007186830398524247, 6.9463798903629526*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 3.7863324082593186*^-6, 
      0.000033772628063276355, 0.00008461896176193556, 
      0.00015562546920232234, 0.0002442694623655782, 0.0003323224235503748, 
      0.00045224154461000893, 0.0005841045132499324, 0.0007320919246496874, 
      0.00090555860812052, 0.001098633137646493, 0.0013059674837225775, 
      0.0015451505709444934, 0.0017961857189589363, 0.0020546952994201697, 
      0.002317747312159949, 0.0026058547479127676, 0.0028373091801845995, 
      0.0031269649439807645, 0.0034265141195095536, 0.0037401232660158046, 
      0.004056915413067637, 0.004383213591110671, 0.004722313497852917, 
      0.005071908826402655, 0.005435494791963896, 0.005806801169787306, 
      0.006201482822558956, 0.006623099402898783, 0.00708252752819348, 
      0.007558215142990793, 0.008057349525756055, 0.008577451910842394, 
      0.00912013323555029, 0.009637530276529097, 0.010114073692393692, 
      0.010550942497273591, 0.010975905929353963, 0.011365795291915226, 
      0.011747211898266052, 0.0121564174627454, 0.012590186262611458, 
      0.013050482689375337}, {1.4435485591117363, 0.8415713184093996, 
      0.5496316841070862, 0.3810532393378474, 0.2744024237922195, 
      0.2022172775188707, 0.15187789006229474, 0.11552689809240878, 
      0.08897591332346252, 0.06866724797367145, 0.05302705212266915, 
      0.040969058806122144, 0.031515188164191986, 0.02456400659818579, 
      0.019072031855955116, 0.014528712889844676, 0.011192064592817564, 
      0.008519426726498209, 0.006445004800088816, 0.0048155032925234036, 
      0.003499594340423226, 0.002526630758686626, 0.001793716534297437, 
      0.0012609136282206966, 0.0008139938966846214, 0.0005208634279853103, 
      0.000292987955411491, 0.00014961253903429325, 0.00005662068275340271, 
      5.587202053028428*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      7.355285857033045*^-6, 0.00003416384606667183, 0.00007443209719973712, 
      0.00013318632581613143, 0.00019511185351435076, 0.0002669262943910816, 
      0.00034792279736937243, 0.0004436840801821766, 0.0005513001246185492, 
      0.0006690001615156302, 0.0007939322104585575, 0.0009430524962933257, 
      0.0011007928663187977, 0.0012726657013938, 0.0014649816302113976, 
      0.001663100810517789, 0.0018674191621869604, 0.002082564818433521, 
      0.002302948154905702, 0.0025288256646610434, 0.0027582599142065706, 
      0.0029957412261779164, 0.003232464735025673, 0.0034747040755696186, 
      0.0037273647890269657, 0.003982653263417461, 0.0042396709963155865, 
      0.0044994904933709536, 0.00476745746233493, 0.005044550242622497, 
      0.005324552598473611, 0.005610865219240344, 0.005907542653795263, 
      0.006230599206254156, 0.006615994108884575, 0.007025039027476452, 
      0.00743234551873213, 0.007808979256634968}, {1.5328184833256342, 
      0.8993589088213323, 0.5913588458651561, 0.41325495366612747, 
      0.30091418928684655, 0.22348980111846412, 0.1692956962368844, 
      0.1301052150530455, 0.10129523961004683, 0.07924904971357807, 
      0.062092095444810626, 0.0492886582621659, 0.03866786566601016, 
      0.030793995568795796, 0.024068940687315733, 0.019094576472339506, 
      0.015115629096586064, 0.011931775920387034, 0.009176128823964486, 
      0.007144407640385212, 0.005535005638520444, 0.004248129967916389, 
      0.0032307002427217, 0.002399135078314709, 0.0017566569819175287, 
      0.0012870378158274104, 0.0008890995148902441, 0.0006138491263587616, 
      0.00038393128001072696, 0.00022046103659228815, 0.00011316985331657342, 
      0.00004277674442763196, 4.216826895192538*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 6.550430162201998*^-6, 
      0.000027574445457822366, 0.000060671875834462236, 
      0.00010311788505944913, 0.00014824875415661576, 0.00020305641648847225, 
      0.00026553168699185517, 0.00033265127575721545, 0.0004030426565103523, 
      0.00048571368913189264, 0.0005817171749781039, 0.0006815525013361447, 
      0.0007865183094870783, 0.0009031071062093401, 0.0010315492913953762, 
      0.001165324915904646, 0.0013233793213960343, 0.00147920771333767, 
      0.0016425347520870395, 0.0018166052957956993, 0.001991947175126796, 
      0.0021717585531918805, 0.0023558274256483304, 0.0025398302664554444, 
      0.0027278400559990063, 0.0029236808081903945, 0.0031164750773416162, 
      0.0033142920808246178, 0.0035108921016439656, 0.003710447477085335, 
      0.0039179511386379234, 0.004130880937829484, 0.004342568819035476}, 
     {1.603489646964583, 0.9455446012592669, 0.6249136329770503, 
      0.4392681501241231, 0.3228533994969963, 0.24111578796936717, 
      0.18545524337936525, 0.14370543495162327, 0.11158164187278202, 
      0.08806618741454836, 0.07072731239712714, 0.05609112832123946, 
      0.04521976237957938, 0.035939859342823545, 0.02907578399130455, 
      0.023404851088366468, 0.018614430981976335, 0.014984070340452064, 
      0.012067452067285843, 0.00964842372066824, 0.007673574135994266, 
      0.006101362447443248, 0.004813882509076978, 0.0037890798371704726, 
      0.0029291909534940215, 0.0022242327087324248, 0.0016435261597765455, 
      0.001235530808080032, 0.0008937612214535984, 0.0006488523744178805, 
      0.0004444042388555558, 0.0002758063680804758, 0.00016688086997874302, 
      0.00008951440322076468, 0.0000318953954910918, 3.1351027623832683*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      3.218857974048722*^-6, 0.000020056508639884618, 0.00004620802709272634, 
      0.00007626368220588556, 0.00011037132554798414, 0.00014775513557814188, 
      0.00019341109238117313, 0.0002460871469898221, 0.00029726568182674405, 
      0.0003553074113697846, 0.0004200930047738062, 0.00048805428694855685, 
      0.0005655748879533802, 0.0006485836262020983, 0.0007321764461539499, 
      0.0008213818290726208, 0.000914866922928104, 0.0010216331937761437, 
      0.0011367952163154234, 0.001260166275965575, 0.0013913965134846624, 
      0.0015283501806867723, 0.0016684100438529217, 0.0018159993295872295, 
      0.001963210315766885, 0.002111592911351037, 0.0022683649158830484, 
      0.002422357586254151}, {1.6604790639848361, 0.9819592839546735, 
      0.6536999703085762, 0.4622849037603439, 0.3389064462699877, 
      0.2555615010960284, 0.19748639743088386, 0.15384368513598357, 
      0.12164500131891308, 0.09673451853042694, 0.07721987570239297, 
      0.06272705799311618, 0.0501598526185311, 0.04101182191458073, 
      0.033548018968751904, 0.026949003389734855, 0.02203166618828773, 
      0.018051786539586823, 0.014813804010518484, 0.0120904480690963, 
      0.009840175216541798, 0.007961065634692866, 0.006298201343001568, 
      0.005084454822279018, 0.0040895188894537055, 0.0032747698473569835, 
      0.0025800439238158716, 0.0020013720895039125, 0.001550326972141084, 
      0.0011960219149446637, 0.0008936039298827608, 0.0006660932800809788, 
      0.0005005795283159163, 0.0003259410250769784, 0.00021088418335654321, 
      0.0001309057650990264, 0.00006925514086722831, 0.000022101201399511716, 
      1.3886041500578428*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 1.6843528793941687*^-8, 0.000010876091983106836, 
      0.00002519096131849141, 0.00004907245188401875, 0.00007612987701265464, 
      0.00010647253533504, 0.00013974583364136269, 0.00017486038163815575, 
      0.00020903744385303118, 0.0002525240887658337, 0.00030138833296705636, 
      0.00035378814521962523, 0.00040797181976682736, 0.00046689346465561554, 
      0.0005227209159369053, 0.0005829132861747861, 0.0006508327804654272, 
      0.0007205067394486057, 0.0007969732712974735, 0.0008760712337628224, 
      0.0009579161912658916, 0.0010505943788481457, 0.001145439035642494}, 
     {1.7066569379732195, 1.0125680418597671, 0.6746879844762428, 
      0.478906390969871, 0.3536801019219605, 0.26962425052125477, 
      0.20725695736179667, 0.16384363462866824, 0.12852817786069212, 
      0.10418468410851021, 0.08376276483874048, 0.06731031193455309, 
      0.055270066026735454, 0.045478802551238234, 0.03685128682910344, 
      0.030518584181669237, 0.025271484178488915, 0.020891358790713493, 
      0.017302619767062048, 0.014353619435813729, 0.011622709611129954, 
      0.009616855576765697, 0.007874836879698026, 0.006521938093607999, 
      0.005340678412464373, 0.004383480938639321, 0.0035754191489784683, 
      0.0028971284068669383, 0.0023095317262364044, 0.0018210125943018095, 
      0.001448402718641547, 0.001136621706394187, 0.0008699375038676536, 
      0.0006722976306634664, 0.0005234240552398437, 0.00037413848792233056, 
      0.00023798216048942153, 0.00016485569710342728, 0.00010231693505783832, 
      0.000051851289968860015, 0.000015534892365554054, 
      1.1833053911725067*^-7, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 3.0938479040065747*^-6, 
      0.000012004819827226426, 0.00002709156675864341, 
      0.00004704291227254978, 0.00007144270966197123, 0.00009800798971166657, 
      0.00012628706960361984, 0.00015204332465482313, 0.00018328125308310524, 
      0.0002157314782525073, 0.0002526384532898721, 0.00028900838470275, 
      0.000331305747808628, 0.0003757009251281586, 0.0004219802945036261, 
      0.00047090764294764, 0.0005180870025670442}, {1.7447769930079255, 
      1.0390521277950941, 0.6936555357078746, 0.4947383593234698, 
      0.365816182943742, 0.27947265020908424, 0.21736374831624344, 
      0.170541497718074, 0.1361421839763061, 0.10921037647388664, 
      0.08943975325658043, 0.0724810347805656, 0.05984255221846031, 
      0.04857777591682172, 0.04046258792456797, 0.033756335282906634, 
      0.028176119939641905, 0.023440813614902672, 0.01916064954880066, 
      0.016112066771438917, 0.01351758034126503, 0.011338212876406455, 
      0.009457349543489507, 0.007854473470175372, 0.006582580702307825, 
      0.0054906805804282935, 0.004560786167489249, 0.0037820808128382136, 
      0.0031123408573796515, 0.0025376856789330934, 0.002049705585540053, 
      0.0016508968795784992, 0.0013317207493561724, 0.001063173379905722, 
      0.0008320121251081704, 0.0006588397248598662, 0.0005174769064484729, 
      0.00040047775054520215, 0.00027898903279328403, 0.00018887172618778716, 
      0.00012955299345869704, 0.00007810005994610125, 0.00003571965848163036, 
      8.82388653629905*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 3.653947888246356*^-6, 
      0.000012423750408850631, 0.00002496318719242413, 
      0.00004256826858985152, 0.00006143286504347797, 0.00008035028580584067, 
      0.00010050990414937552, 0.0001249078763587222, 0.00014946257235975285, 
      0.00017724321469198695, 0.00020657364448559146}, 
     {1.7765653297245718, 1.0607816891520958, 0.7087929074192535, 
      0.5079946833469425, 0.3755373288150163, 0.2873509098540082, 
      0.22388010550206203, 0.17811062215691656, 0.1426287483473301, 
      0.11489392685230243, 0.09292459520174294, 0.07695793573663237, 
      0.06254524263868565, 0.05210360394839308, 0.043575686763296206, 
      0.03659608929268817, 0.03075296231202425, 0.025293083509988726, 
      0.021294928311445045, 0.01798968740535456, 0.01523435365192434, 
      0.012897271117563183, 0.010918714456931738, 0.009192214543334796, 
      0.007704411965413477, 0.0065170348790662405, 0.005479972325885162, 
      0.004635753707885083, 0.003908728478837935, 0.003252113787089825, 
      0.0026942290511979983, 0.0022231321848680593, 0.0018234649927764256, 
      0.0014950254063935547, 0.0012210140321554756, 0.0009852401243068201, 
      0.000785597729004885, 0.0006171528077375255, 0.0004886377272884726, 
      0.00037996576372074237, 0.0002872370245319625, 0.00020149905851459676, 
      0.00014773507192519103, 0.00009794981679493026, 
      0.000056329103217810095, 0.000020424121492244873, 
      4.784360876267102*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      3.162409586233983*^-6, 0.000011531838315832071, 
      0.000021267413846684513, 0.00003773117936633347, 
      0.000053222113247777814}, {1.8040925125252008, 1.0781772111986985, 
      0.7240223574065576, 0.5189235720330346, 0.3868592425672141, 
      0.29321479341052914, 0.23154624642806987, 0.1821165047405645, 
      0.1462757122586228, 0.11783803242558069, 0.09736854836768821, 
      0.08082213391154036, 0.06612508455878978, 0.05522629656323557, 
      0.046368333712615485, 0.039102977762925845, 0.032396766079320675, 
      0.02743954978585729, 0.023172357606841134, 0.0197027154783967, 
      0.016816635014954846, 0.014331149901093371, 0.012219692623433268, 
      0.010404406332877281, 0.008829028465936322, 0.007483607593556885, 
      0.006384489727097879, 0.005428462872485598, 0.004627593050021974, 
      0.003950555137757686, 0.0033466135311652784, 0.0027227138368103795, 
      0.002275302146108653, 0.0018961981746604267, 0.001568202704273984, 
      0.0013143373344397247, 0.0010810865687282262, 0.0008869563655691873, 
      0.0007241966154907797, 0.0005869022318385035, 0.00047000633022782623, 
      0.0003716263674867111, 0.0002825912854088654, 0.00020842297563166204, 
      0.00016371056531679085, 0.0001161081395589722, 0.00007340819709474034, 
      0.000037560448085546816, 0.000013684889585304644, 
      1.4203160035204665*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.8259468467039157, 1.092223377942861, 0.7337597042344653, 
      0.5280951460601008, 0.39339738788507406, 0.3015216668962215, 
      0.2356345380867016, 0.18806183161421816, 0.15135299024350118, 
      0.12238704553318208, 0.10118981750009781, 0.08260557757549146, 
      0.06931388932129794, 0.058058054710849176, 0.048785772406652696, 
      0.040530538605766185, 0.03451182098730734, 0.029375448221222417, 
      0.024953632743459644, 0.02124177811718851, 0.018212532048380758, 
      0.015656934465069567, 0.013424735573647446, 0.011547164710190228, 
      0.00986728421173398, 0.008401372535540333, 0.007198422134409506, 
      0.006022356087592336, 0.005192516325551705, 0.004454092358847528, 
      0.003829719776529447, 0.003271114975892192, 0.0027970781766827116, 
      0.002365778589549908, 0.0019897847287392682, 0.0016651760968325637, 
      0.0014016389947599794, 0.0011793486523742937, 0.0009894716295888381, 
      0.0008139699035651406, 0.0006732905461474606, 0.000554117612014942, 
      0.00045464210732419977, 0.0003643594041056429, 0.0002836341236341425, 
      0.0002076913461511419, 0.0001694506480768715, 0.00012973205464055643, 
      0.00008787436218654632, 0.000051426847858124236, 
      0.000022739105687667738, 7.729415375315463*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0.}, {1.8456294989462159, 1.1061390426327014, 
      0.7447766382050969, 0.53570379829376, 0.3986500892230385, 
      0.30515039316879833, 0.24166533711930238, 0.19005678407293625, 
      0.1558040138467844, 0.12638715560219296, 0.10222976330788165, 
      0.08579964789015496, 0.07220169281327746, 0.06060852372044567, 
      0.04993522283970586, 0.042654870498091225, 0.03644531233768538, 
      0.03114832701210048, 0.02655906758094073, 0.022642480389339782, 
      0.01949888074789136, 0.01683978845439893, 0.014537044826527734, 
      0.012539979950023834, 0.010512631964459423, 0.009070177342270294, 
      0.0077728637493274175, 0.006736317846712192, 0.005868329248094675, 
      0.005082171842735992, 0.004387787547872616, 0.003795224338821967, 
      0.0032706898480035045, 0.002834244634721192, 0.002445789547923311, 
      0.0020623487324182913, 0.0017330743759376814, 0.0014777652012565416, 
      0.0012606737198583955, 0.0010656501947395036, 0.0009004046978344851, 
      0.0007500011763566065, 0.0006253863661812714, 0.0005219297398489711, 
      0.0004330794995395619, 0.0003521924005170929, 0.000277021129910824, 
      0.00020735239059283678, 0.00016750122699648803, 0.0001349036183267982, 
      0.00009890981941639704, 0.00006245948730288983, 0.00003120293531555171, 
      0.00001394125166319371, 1.5874342904342864*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0.}, {1.8613680788296312, 1.1176448821402003, 0.754089511334848, 
      0.5417492612433839, 0.40647737063702966, 0.31167924463652225, 
      0.24381200095383015, 0.19476620841390546, 0.1571999876141535, 
      0.13001642571787567, 0.10551286445108787, 0.08920023279346195, 
      0.07533419903315607, 0.061716113269987785, 0.05213919531976124, 
      0.04479822162251603, 0.03837699244230955, 0.03282857524889178, 
      0.028062113554199488, 0.023908615598942903, 0.020657719842884892, 
      0.017932981430072163, 0.015124676760820155, 0.013126154071052921, 
      0.011402431883795736, 0.009883013429614451, 0.008546324079819936, 
      0.007413584450226819, 0.006464124713716591, 0.005645698670130681, 
      0.00493183534016485, 0.004304798585876943, 0.003746093928974542, 
      0.0032482542496171316, 0.0028262790763345473, 0.0024479472426725025, 
      0.002111894295122572, 0.0017836889628288465, 0.0015286656900312633, 
      0.0013145994824183722, 0.0011262216419549963, 0.0009512923418960977, 
      0.000811391017550192, 0.0006861599034649925, 0.0005815894209451524, 
      0.0004923539944619876, 0.00040972894047892026, 0.0003346443455637463, 
      0.00026639456619894156, 0.00020384078441218825, 0.00016238196264232833, 
      0.00013400989998468144, 0.00010382572056433746, 0.00007079241500402081, 
      0.00003963708309504682, 0.000019660746233770426, 5.545603087075968*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0.}, {1.8763158133514783, 1.1271942927522196, 
      0.7619584427318701, 0.5465102181490696, 0.409746114270275, 
      0.31750290718545726, 0.24879396840522708, 0.19888666559641122, 
      0.16133163165811604, 0.13347192571929822, 0.10935980682501278, 
      0.09205297528842335, 0.07505826510026321, 0.06309374735415053, 
      0.0542480880999722, 0.04701009908369179, 0.04055744063499947, 
      0.03475648137849482, 0.029581198175594653, 0.02509564113701461, 
      0.02108170870336517, 0.01844841992976994, 0.016105198751312506, 
      0.01404611703616483, 0.012235981628227973, 0.010670876403355622, 
      0.009260595929365519, 0.008007901214340155, 0.007036940281214709, 
      0.006169232989219172, 0.005421996323412191, 0.004775034779627721, 
      0.004195531219533914, 0.003668532912272364, 0.0031986584605936813, 
      0.002790211025938242, 0.002429570741862983, 0.0020986727854433226, 
      0.0017970915039363256, 0.001567860209245481, 0.0013603177316971644, 
      0.001172531465271921, 0.001005555109554761, 0.000850131335869057, 
      0.0007333749878812787, 0.000632863711419962, 0.0005373738851368916, 
      0.0004580411298589701, 0.00038348034920096183, 0.00031599184324977367, 
      0.00025273911521877905, 0.0001978192883161558, 0.00015700484756773353, 
      0.0001294300869930775, 0.0001038454625941522, 0.00007542850864999256, 
      0.000045725522458532966, 0.00002412497835674321, 9.220086347409145*^-6, 
      1.0881320761102486*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0.}, {1.888396325688997, 1.1348363733353646, 
      0.7641232539499253, 0.5502631396846964, 0.416093019593851, 
      0.3188943767908898, 0.25319951272658336, 0.20278241318549375, 
      0.16533282997223728, 0.1326935210083214, 0.11148202642795844, 
      0.09357006430534934, 0.07679782689751144, 0.06501123017891217, 
      0.05570675433447291, 0.04800436230282743, 0.04131461572497417, 
      0.03554841979132002, 0.03055535365665837, 0.025334439772746017, 
      0.022237868389524997, 0.019517469578622926, 0.017098180989372637, 
      0.014958715937926026, 0.01303512582346354, 0.011404166846223545, 
      0.009947832152041147, 0.008645686536807027, 0.00756803041488373, 
      0.006661451474585084, 0.005898725641842628, 0.005212452143762692, 
      0.004596808864707968, 0.004044672153297693, 0.0035531094359210463, 
      0.0031391462667343176, 0.0027496185692620686, 0.0023973615736405073, 
      0.002081537236096262, 0.0017906642186090466, 0.0015677987570114661, 
      0.0013884895426892977, 0.0012052296153518497, 0.0010382055962378945, 
      0.0008881097964319028, 0.0007720124770488179, 0.0006742200731166149, 
      0.0005843075828467683, 0.0004997980432647712, 0.000425368604945988, 
      0.0003560754934886206, 0.00029349304161062004, 0.00023649012314442934, 
      0.0001896534266721834, 0.00015039200414204874, 0.00012285407675195065, 
      0.00010081344872348019, 0.00007616787774382752, 
      0.000049317834071149064, 0.00002622933135045663, 
      0.000011210082279039697, 2.4743752474395975*^-6, 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.898056982010423, 1.1407320951095727, 0.7739116578145341, 
      0.5577607415387212, 0.4177761944454954, 0.3237641008620269, 
      0.25305981125410426, 0.20404997699792482, 0.16696952405354593, 
      0.13557250634158674, 0.11361787193255042, 0.09303199992512655, 
      0.07867649867045529, 0.06673153382423828, 0.05709679669940631, 
      0.04912789807675291, 0.042244691649482725, 0.036295407019486164, 
      0.0303490059338012, 0.0262146169856894, 0.023254575826918426, 
      0.02064002610099364, 0.018189964509342578, 0.015882809375858405, 
      0.013834457859278448, 0.012119556435310803, 0.010601073332344155, 
      0.009241109356289759, 0.008056921500659337, 0.0071279651192918715, 
      0.006328846076262291, 0.0056247880747376106, 0.00498073623656921, 
      0.004396662787290907, 0.0039026511725399164, 0.0034453913398160237, 
      0.0030393490984370348, 0.002685350060234879, 0.002348934358452827, 
      0.0020437738280499693, 0.0017805881501239441, 0.001556741224001519, 
      0.001372380789574277, 0.0012188599144461396, 0.001059115770308077, 
      0.0009151556473461428, 0.0008056984750979962, 0.000702626108229994, 
      0.0006156142766632362, 0.000536699602535484, 0.00046016650828473345, 
      0.00039311177355360986, 0.00032969378030061995, 0.00027287498865762646, 
      0.00022072816888184504, 0.00017954025773937732, 0.00014321605123187794, 
      0.00011576795168249249, 0.0000960035757639182, 0.00007429772354639388, 
      0.0000503321927944507, 0.00002592501811107123, 0.000012742967284956608, 
      3.7554588403453104*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0.}, {1.908551349309978, 1.149309557183929, 0.7783812573782964, 
      0.559929322976008, 0.42310133355886015, 0.3281570858482772, 
      0.25607525455774066, 0.20629041278166751, 0.1694834170164906, 
      0.13806726482034742, 0.11556675526646623, 0.09495464232675162, 
      0.0803969847758603, 0.06828532440992656, 0.058386638503159664, 
      0.05024810818227246, 0.04326018208121773, 0.03631790177913031, 
      0.03138642816776896, 0.027233003286215973, 0.023969058588680637, 
      0.02134459177637034, 0.019033003708735802, 0.01684882566476609, 
      0.014762980132222665, 0.012870492697335213, 0.011249353915360562, 
      0.009815476608916397, 0.008528008001567207, 0.0075576279625080515, 
      0.006728688051515219, 0.005994953282953847, 0.00534330739965339, 
      0.0047687631210444285, 0.004239782644467256, 0.0037494904279254237, 
      0.003321960363043566, 0.0029279387335067377, 0.002594417104655364, 
      0.0022972002699535726, 0.0020159067388795973, 0.0017526509533195168, 
      0.0015408287756046466, 0.0013668195660627904, 0.0012209982957592123, 
      0.0010687116972168285, 0.0009341964983473521, 0.0008260275245338296, 
      0.0007296240817361559, 0.000637236760988538, 0.0005590820045480917, 
      0.0004896383062045545, 0.00042067937728457617, 0.0003597827020859956, 
      0.00030227556024580056, 0.0002504101619175709, 0.0002060843874697009, 
      0.00016867755812738795, 0.00013481046369364334, 0.00010853090000639398, 
      0.00009025845980763485, 0.00007081012868112319, 0.00004927681496878517, 
      0.00002652771959321676, 0.000013722066981717781, 5.819445793985717*^-6, 
      5.136548096723592*^-7, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.9171605523975508, 1.1525056813601002, 0.7821979326864487, 
      0.5662498466587056, 0.42327756308866427, 0.328352147683912, 
      0.2601282529058082, 0.2090433855904681, 0.16871170292743942, 
      0.14022841684816212, 0.11735861792598459, 0.09671168543356579, 
      0.08195506222541984, 0.06966155130235066, 0.059574914804768175, 
      0.05132329223744158, 0.04313403322729304, 0.03735513032010889, 
      0.03237014137213511, 0.028121386159735823, 0.024678067756688633, 
      0.021883769800253264, 0.019441448348135614, 0.017363103338919317, 
      0.015492590265895018, 0.013690937954579775, 0.01195416211435768, 
      0.010391588216072958, 0.009029399164877888, 0.00794571716292035, 
      0.00711176284773548, 0.0063680416361509675, 0.00569260548974968, 
      0.005091561133510496, 0.004538046360783712, 0.004049642257399012, 
      0.0035922725606554826, 0.003192651913028877, 0.00283758221885067, 
      0.0025215100060914488, 0.002238774420114666, 0.0019686980454396903, 
      0.0017153215311049776, 0.0015166938158387945, 0.0013508468044294607, 
      0.0012095244494702865, 0.0010797493593692553, 0.0009459692901070066, 
      0.0008382415562361691, 0.0007428516622503736, 0.0006576344047168553, 
      0.000575602876118856, 0.0005054122797823442, 0.00044358444444348236, 
      0.0003817518048224054, 0.00032633846392919955, 0.0002742948918237672, 
      0.00023183544806667372, 0.0001916961850043702, 0.00015697637308520473, 
      0.00012571253355107403, 0.000105163693297211, 0.00008600238231851057, 
      0.00006636206747383678, 0.00004671379896642198, 
      0.000028399672432439724, 0.000017096732993008602, 7.75851842823791*^-6, 
      2.1047432430670865*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.92410689632994, 1.1588336272871693, 0.7849807304351245, 
      0.5671009306410845, 0.42792940913253574, 0.33335654085343824, 
      0.2633475900773763, 0.21162413379799871, 0.17109741756383612, 
      0.1421894664443193, 0.11616301097370794, 0.09832297427647765, 
      0.08335375697322561, 0.07088603647196924, 0.060652366658583604, 
      0.05092606884961376, 0.04413515619114292, 0.03827689563096287, 
      0.033202325798969035, 0.028887494337516924, 0.025341274416244276, 
      0.022449046457086508, 0.019897223587247798, 0.01765095896877848, 
      0.015686100453195916, 0.014013433838098544, 0.012470643063632145, 
      0.01096188840814193, 0.009516954556633178, 0.0083159915818125, 
      0.007471259806612993, 0.006710380152661723, 0.006025356968868328, 
      0.005409171858638564, 0.004846722911010584, 0.004332494275619003, 
      0.0038717343402227006, 0.003447032773591801, 0.003083664262103711, 
      0.0027432652611888166, 0.002435477568750561, 0.0021584689957295454, 
      0.0019132144133489203, 0.0016841346153698292, 0.0014994228851748252, 
      0.0013293524310484155, 0.0011926552509771557, 0.001067586951545351, 
      0.0009473119346624839, 0.000848961298697882, 0.0007601596171641998, 
      0.0006761820384942928, 0.0005989532604188481, 0.0005244600863362125, 
      0.00046258701065620073, 0.0004047889287701646, 0.0003482216578641478, 
      0.0002974760540017454, 0.00025080590934506083, 0.00021366069906933113, 
      0.00017667026007561976, 0.0001448324113309373, 0.00012033909991917419, 
      0.00010470232645355291, 0.00008768799234493488, 0.00006900591889398566, 
      0.0000494085480777437, 0.00003295745231916185, 0.00002021763530771258, 
      0.000010692506513405517, 2.9891470818485533*^-6, 0., 0., 0., 0., 0., 
      0., 0., 0.}, {1.9291893103076072, 1.1644132228207587, 
      0.7865101998435327, 0.5725665090294664, 0.43204446603593266, 
      0.3349563478594745, 0.2610199362231193, 0.2139712473209471, 
      0.1732766865172503, 0.143981093045009, 0.11793321696877089, 
      0.0997646408524443, 0.08464122068250567, 0.07205100549809192, 
      0.05994745693543544, 0.051967841542030595, 0.04505964791550122, 
      0.03911755630258183, 0.03398784508720022, 0.029632445195701348, 
      0.02595382681204953, 0.02298940081597627, 0.020364763535380997, 
      0.01804840295650465, 0.016001957970361223, 0.01417671851546826, 
      0.012583154926556324, 0.01118539152291137, 0.009886774286402724, 
      0.00865810365425913, 0.007825537904166428, 0.007053926022808194, 
      0.006351339101980472, 0.005712438781038826, 0.005133412715541654, 
      0.004598673334293196, 0.004123530109260927, 0.0036774035657634267, 
      0.003301048538361573, 0.0029591071433014587, 0.002637359922993584, 
      0.0023405209100523586, 0.0020744189143371396, 0.0018467827367735325, 
      0.0016459771257688839, 0.001466917900645308, 0.001304117411251983, 
      0.0011719367012130695, 0.0010500477426293483, 0.0009417232568221592, 
      0.0008561659166130505, 0.0007701818273482368, 0.0006886447307035974, 
      0.0006141275918468141, 0.0005438871568765407, 0.0004774532142759274, 
      0.00042188915297063784, 0.00036770862160863524, 0.0003156759064830879, 
      0.00026972791216970174, 0.00023086182984455262, 0.0001956545403892936, 
      0.00016130915861007743, 0.00013298377985884388, 0.00011593530806558536, 
      0.00010179756978100562, 0.00008649890712397312, 0.00006968400390048495, 
      0.000051759187145464236, 0.00003547978631360683, 
      0.000022451346545447875, 0.000011804172831385296, 
      3.105068544066031*^-6, 0., 0., 0., 0., 0., 0.}, 
     {1.9369833415051396, 1.1692654402851355, 0.7936860291179095, 
      0.5719862413704241, 0.430281404590108, 0.3327717104223175, 
      0.2639962164088419, 0.21172259196440668, 0.17528282295763137, 
      0.14177491163662737, 0.11949396794221812, 0.10111443489565282, 
      0.08579130831659504, 0.07305569214862287, 0.060894541257278445, 
      0.05290167268828372, 0.04590123298148371, 0.03987102608437994, 
      0.03475244459900969, 0.030292502224888124, 0.026517643476273736, 
      0.023509772285311033, 0.020831441311309165, 0.01848097409076636, 
      0.016375753416412932, 0.014499628528595732, 0.012838249159966043, 
      0.011350347704881525, 0.010017441424487652, 0.00903804283833659, 
      0.008200701289082854, 0.007413177057006543, 0.006685235311810461, 
      0.006022701891840011, 0.005421464621379271, 0.0048707038702264435, 
      0.004377926119336575, 0.003922586155584035, 0.0035004390309702135, 
      0.0031519052118963494, 0.0028299129398692397, 0.0025248776673073136, 
      0.0022443289812372007, 0.001987072495887594, 0.0017836885251090813, 
      0.001603548577042882, 0.0014279976797016668, 0.0012738130621297063, 
      0.001148289806349102, 0.0010369362227220617, 0.0009371699924437708, 
      0.000854742547799674, 0.0007761939052197291, 0.0006973458720093396, 
      0.0006224372207838634, 0.0005560340127481727, 0.0004915335896004771, 
      0.00043286806326071946, 0.0003824300753811293, 0.0003321984219529961, 
      0.0002845689523753351, 0.00024593829012885347, 0.00021162717371987902, 
      0.0001779419727440659, 0.0001473768784981933, 0.0001236441976210467, 
      0.00010967100370840293, 0.000096815043704382, 0.00008288324633847995, 
      0.0000675766832547004, 0.00005116994013823831, 0.00003565364634361672, 
      0.000022459290405998575, 0.000011250409585287537, 
      2.7829494257322618*^-6, 0., 0., 0., 0.}, {1.943640692576765, 
      1.1733698400774888, 0.7940397660871863, 0.5770871165866399, 
      0.4361973585912351, 0.3360614091719773, 0.2666751330429618, 
      0.2140328429330346, 0.1770709811641746, 0.1435215179721763, 
      0.12094843672435562, 0.10237901920827126, 0.08692846958305417, 
      0.0720650241167063, 0.06197948140514842, 0.0537247375029816, 
      0.04665665237475343, 0.04054376278472439, 0.0353945186923104, 
      0.030917913031838763, 0.02709036187960743, 0.023979201040065463, 
      0.02128411702587681, 0.018892358463960358, 0.016749881553428363, 
      0.014843904954435216, 0.013161093621714765, 0.011655321741776782, 
      0.010316913046765679, 0.009271745813386469, 0.00851507812363848, 
      0.007775354161167124, 0.00703981399915572, 0.0063460881459669535, 
      0.005717100244800268, 0.0051432705495317865, 0.004623933580424974, 
      0.00415236424210533, 0.0037127111897252204, 0.003338449180139082, 
      0.00301580194741579, 0.002711703768827043, 0.002429438679652465, 
      0.0021545544858858376, 0.0019043517917350786, 0.0017135372819255979, 
      0.0015477992545551702, 0.0013846025055594124, 0.001252500613170995, 
      0.001134193294412105, 0.001023708535141848, 0.0009313916270376477, 
      0.0008451949972541935, 0.000774861882482472, 0.000701671789977461, 
      0.0006104566684665691, 0.0005450944204087524, 0.0004875707461273679, 
      0.0004301541306414719, 0.000381753232478535, 0.00033664378411894097, 
      0.00029134572163522915, 0.00025124983891604974, 0.00021846470707650306, 
      0.00018750961363295932, 0.0001562748339295067, 0.00013015967014232133, 
      0.00011582410055605008, 0.0001011020493939252, 0.0000872053986859106, 
      0.00007420663883084266, 0.00006089308294392193, 0.0000472847473032556, 
      0.000033400557231083594, 0.000020329622812509385, 
      9.755459673022049*^-6, 2.8153316172646603*^-6, 0., 0.}, 
     {1.9488388470314117, 1.1767804509395698, 0.8002486753079648, 
      0.5816046982243627, 0.4389413046805333, 0.3390219562967718, 
      0.2691629836985667, 0.21618326307069724, 0.17869540255011546, 
      0.14526618941202565, 0.12232071020783003, 0.10354821202103781, 
      0.08799020255669678, 0.07310920392263619, 0.06288922786454249, 
      0.054554851320061604, 0.04740450008823899, 0.041275618716923694, 
      0.03594583785098357, 0.031462361946641225, 0.027617278356570813, 
      0.024442207747611966, 0.02168276953338545, 0.019258621978980435, 
      0.01712606218857105, 0.015191022078264555, 0.013486451377805242, 
      0.011975263736898514, 0.010620276472275515, 0.00950281735890018, 
      0.008668316522672928, 0.007977336406599719, 0.007326704615473922, 
      0.006667550555976683, 0.006018773607870798, 0.005419530922000407, 
      0.004875946267936623, 0.004376891896735007, 0.003924495175545369, 
      0.003528143009857612, 0.0031833459574512365, 0.002872492313414504, 
      0.0025905379075090843, 0.0023203925723143753, 0.002063219289727174, 
      0.001766415678542313, 0.0015975336847202648, 0.00144109763341186, 
      0.0013072853490975755, 0.001191274967645005, 0.0010878880489929438, 
      0.0009859990056025475, 0.0008954177401694283, 0.0008143971342440201, 
      0.0007473298967113698, 0.0006826491703104121, 0.0006165294173899466, 
      0.0005521363466003334, 0.0004937555063516327, 0.00043911733499767125, 
      0.00038710766970615623, 0.00034461192373473615, 0.0003019100749779846, 
      0.00026051765580214353, 0.00022985350514415082, 0.00019952205200483852, 
      0.00017009020123627538, 0.00014054974618350757, 0.00012611707885865076, 
      0.0001126968729462316, 0.00009887750302515347, 0.00008468450212623102, 
      0.00007014197427093749, 0.00005527267136919839, 0.00004189340542292558, 
      0.00002885369956570627, 0.000017319988783182083, 8.468763168123505*^-6, 
      2.741839927766776*^-6}, {1.9534786425304973, 1.179363888441186, 
      0.7998820923542059, 0.5795348206949511, 0.4419597594770444, 
      0.3417533246291926, 0.27161681522686937, 0.2181133444661689, 
      0.18027852782276438, 0.14689870112384604, 0.12380234272733431, 
      0.10471199291547358, 0.08628423213900879, 0.0741389634218968, 
      0.06375470900964546, 0.055408535674829056, 0.048044907120280526, 
      0.041908334935840424, 0.03653291843788883, 0.0320051648355156, 
      0.028030193246540692, 0.024853868544822175, 0.02209808548813714, 
      0.019655423870727187, 0.017441625381358183, 0.015532891294441704, 
      0.013812803097237345, 0.012271373607474448, 0.010929825239725204, 
      0.009748709934174114, 0.008851558083506964, 0.00809907288638745, 
      0.007452597442762288, 0.00686693930355603, 0.006281563107853491, 
      0.005689391143233658, 0.005125041079552138, 0.004608061223540834, 
      0.004136367017295942, 0.0036008560746305443, 0.003270690012142953, 
      0.0029557025328350514, 0.0026557951154084006, 0.002392502776189291, 
      0.0021439844814548498, 0.0019103296004128328, 0.0016960652880313384, 
      0.0015392069055579008, 0.0014050258039309815, 0.0012857613667251536, 
      0.0011697224705868939, 0.0010702588314049008, 0.0009741708789883854, 
      0.0008825775214240314, 0.0008062402641756949, 0.0007369194861921169, 
      0.0006777867315670566, 0.0006170429359814086, 0.0005549426717729386, 
      0.0004968071926038098, 0.0004444037912129245, 0.0003925542702145485, 
      0.00034848116390896744, 0.00030858008599866926, 0.00026831323705313326, 
      0.00023810063832094275, 0.00020905335310026502, 0.00018095690490987915, 
      0.00015272101998385634, 0.00013399477291802658, 0.00012079771426121155, 
      0.0001081493236983963, 0.00009509708400452094, 0.00008166638769747936, 
      0.00006788119611309679, 0.00005376411996689534, 0.0000394663458896799, 
      0.000027015941635094576, 0.00001663491701869857}, 
     {1.957010291770331, 1.1811692666038347, 0.8053163064319796, 
      0.5846342664068479, 0.4384788515040361, 0.3442811871922876, 
      0.27378786194563326, 0.21998416628095963, 0.17705521999190812, 
      0.1484599033728149, 0.12488996150382264, 0.10566538365938943, 
      0.08733022704273974, 0.07500535754250573, 0.06451287025317097, 
      0.055990918868389465, 0.04874001718790512, 0.04251848275985753, 
      0.037036801961017364, 0.03250307394040758, 0.028531127430828387, 
      0.025234353108561237, 0.02240845717732151, 0.019979043015791523, 
      0.017813758411633147, 0.015847716270059535, 0.014095930210589745, 
      0.012570452284941705, 0.01120714092338037, 0.01001192715912095, 
      0.009057792152171461, 0.008278273851347155, 0.0076346928900612844, 
      0.007050320987997444, 0.0064688832800824485, 0.005703961530013797, 
      0.005201480790918943, 0.0047123829976352324, 0.004230380119465832, 
      0.003789201796415703, 0.0034417374254790134, 0.003117425661312581, 
      0.002823460529858858, 0.0025345976464390546, 0.00228332318645396, 
      0.0020406653143347844, 0.0018148303056805815, 0.0016261708599358132, 
      0.001489404256794051, 0.001372355781082163, 0.001262938192059762, 
      0.001151293644700735, 0.0010511964242513466, 0.0009586044703562627, 
      0.0008720977128857665, 0.0007935162772795198, 0.0007244322893894643, 
      0.0006684499663032716, 0.0006125329959016657, 0.0005550192737596646, 
      0.0004980461702504893, 0.0004467738163731333, 0.00039677168234307156, 
      0.0003495285933826399, 0.00031174393524726826, 0.0002734940157616862, 
      0.00024401065378744716, 0.00021673885680946817, 0.00018941191986197176, 
      0.00016262063747957828, 0.00014008531585427836, 0.00012633741887706912, 
      0.00011426770001313896, 0.00010226300087790713, 0.00008985617159542464, 
      0.00007707208971127755, 0.0000639342296422929, 0.0000504647436722766, 
      0.000036966256837800415}, {1.959438268238407, 1.182671977103182, 
      0.804082380585053, 0.5867489038295803, 0.441672462103297, 
      0.3465614703859875, 0.2756886079663754, 0.22165488870572914, 
      0.17881418410314645, 0.14977898913131896, 0.12597970674334516, 
      0.10659196150698991, 0.08828533527741103, 0.07586842942381583, 
      0.06527084464973834, 0.05661057043062966, 0.049326411919862784, 
      0.042986772531839704, 0.03758373752464812, 0.033057074454565606, 
      0.028973657947680215, 0.025602409956852548, 0.022788434808005558, 
      0.020292842925538648, 0.01811693143287777, 0.016137893429992653, 
      0.014376874499747443, 0.01283696030145376, 0.011461205958590659, 
      0.010260355894202303, 0.009259457995494413, 0.0081634037412905, 
      0.007533967150784464, 0.006985985801765446, 0.006464824065399319, 
      0.00595091120602198, 0.0054436178671804225, 0.004942510498638898, 
      0.004449227352783754, 0.004002683317833204, 0.00362090299953699, 
      0.003280993207128255, 0.002971359293468104, 0.002687487103471324, 
      0.002412146367354061, 0.0021704689852722545, 0.001941988869918719, 
      0.0017241819993754556, 0.001569988775732202, 0.0014477465214005822, 
      0.001335875011836258, 0.0012346092167016924, 0.0011314447311005366, 
      0.0010313587793485748, 0.0009441572377850808, 0.0008572266609950703, 
      0.0007786749932962543, 0.0007116241866202792, 0.0006558584794370964, 
      0.0006042380521646858, 0.0005509202909220329, 0.000496795973958998, 
      0.00044564316852441915, 0.0003985902442790318, 0.0003505804277316345, 
      0.00031214522776726317, 0.00027628044978567426, 0.0002490214616908716, 
      0.00022232446648262627, 0.00019593279100243652, 0.00017041854540554568, 
      0.000144403521328558, 0.00012998038878323653, 0.00011761476055652254, 
      0.00010656138260758952, 0.00009508711471143544, 0.00008321748471636081, 
      0.00007097658235784288, 0.00005838714334378131}, 
     {1.9612841076135283, 1.1897384546079672, 0.8090739023402457, 
      0.5835178120686354, 0.4447094338838004, 0.3426452926986948, 
      0.2715410258113969, 0.22331472730337365, 0.1804801484342548, 
      0.1511101545082395, 0.12692744257668911, 0.1043208669781993, 
      0.08921144946219715, 0.0766680070338124, 0.06593739234654734, 
      0.05724011930617648, 0.04986155378393891, 0.04351051159861319, 
      0.03803765108620212, 0.03341222208873815, 0.029329050493799743, 
      0.026005762005544567, 0.02313864348061255, 0.020622805750292184, 
      0.01834146938029192, 0.016390314563732477, 0.014668455169173223, 
      0.013108766702584283, 0.011676436650788264, 0.01014273889756341, 
      0.009143813717255637, 0.008342992972105397, 0.007681236064248503, 
      0.007104076070338444, 0.006599795637085876, 0.006121985867320726, 
      0.005648477392694022, 0.005178995731324548, 0.004713403012129663, 
      0.004251924872193259, 0.0038242020424747725, 0.0034530550528248175, 
      0.003125013924116196, 0.002822215185547417, 0.00255509899766964, 
      0.002287943966003729, 0.002054412482130827, 0.0018380953801024232, 
      0.001664701325647288, 0.0015276806585674887, 0.0014027337630031812, 
      0.0012990246848447427, 0.0012024348853874184, 0.0011068920969753288, 
      0.0010108396752972135, 0.0009267322308604137, 0.0008440625650260221, 
      0.0007640811199034273, 0.0006984436931045494, 0.0006409984632323555, 
      0.000593169625604198, 0.0005435693326189886, 0.000492345404155721, 
      0.0004422060952537499, 0.00039734912917175486, 0.0003519114582404663, 
      0.0003103942920823152, 0.0002781039043064787, 0.0002522368841272084, 
      0.00022628279866109685, 0.00020130411679464624, 0.00017649740150089271, 
      0.0001515945908481947, 0.00013216299288341254, 0.00011925545388435238, 
      0.00010832218285875689, 0.00009768826517436713, 0.0000866451783860106, 
      0.00007521740452817033}, {1.9671354833837889, 1.1904470590789866, 
      0.8067994197271919, 0.5873202343603471, 0.44760923855759177, 
      0.34522849020731927, 0.27353750095482443, 0.22463746033541923, 
      0.1819655680390798, 0.15219919658222367, 0.12781291425069427, 
      0.1053523721136948, 0.08997591389677283, 0.0774229700848125, 
      0.06651576336039143, 0.0577735913391663, 0.05039973284220776, 
      0.043948325943610526, 0.038485683152167126, 0.03379303511092335, 
      0.029706742005698707, 0.026349189247759464, 0.02351601387867082, 
      0.020917740635947105, 0.01863507074438698, 0.016653819932767946, 
      0.014921401129658255, 0.012894199265835883, 0.011528909145006441, 
      0.01037645715171049, 0.00935623513391444, 0.008522782968120451, 
      0.007838906364168091, 0.007222674913443548, 0.006690538612142152, 
      0.00622595556165189, 0.0057868222972929095, 0.005349525015184944, 
      0.00491408081966533, 0.00448059431040727, 0.0040492288659108484, 
      0.0036441147553132845, 0.0032845172925010588, 0.0029671753130213613, 
      0.002677572973255264, 0.0024197636094276387, 0.0021670398761678804, 
      0.0019365323087479139, 0.0017397759170520305, 0.0016101331067817672, 
      0.0014828911752989317, 0.0013594232433366098, 0.0012601595254017016, 
      0.001167736295272885, 0.001078949171107419, 0.000988581049659397, 
      0.0009062705653645441, 0.0008280009231111246, 0.0007521539731273966, 
      0.0006831733383147048, 0.0006252976397793097, 0.0005801400425548171, 
      0.0005338054055010095, 0.00048579740382576064, 0.00043798416915634755, 
      0.00039368755223457425, 0.0003505289021199544, 0.0003115478476089818, 
      0.0002802016952288891, 0.00025432676371818855, 0.00022899130884509317, 
      0.00020522775040749883, 0.00018117324110153432, 0.00015724476800324863, 
      0.00013321064983633224, 0.00011938761586876429, 0.00010798401413381412, 
      0.00009794269836477937, 0.00008763888492661909}, 
     {1.9669970164559019, 1.1904996824953888, 0.8115371540997245, 
      0.5908516115959858, 0.44239486122114774, 0.34745666687076554, 
      0.27546682576713827, 0.22602071044665906, 0.18334793021402307, 
      0.15325254754424633, 0.12851441996244423, 0.10593288780751563, 
      0.09064135405036132, 0.07786720387109046, 0.0671865600155839, 
      0.05823947379456878, 0.05087013932467919, 0.04432652801881543, 
      0.038872860460148664, 0.03420503418395006, 0.030070003567107637, 
      0.026616251490057093, 0.023729279744479012, 0.02116801035277599, 
      0.018912247047468623, 0.016347804428430007, 0.014628720221433113, 
      0.013121151120070534, 0.011787868234142872, 0.010634483928845188, 
      0.009569437686261721, 0.008701606379906641, 0.007995494941941482, 
      0.0073637950025479265, 0.00679108963430624, 0.0062945022143922474, 
      0.005866681204485753, 0.005461839785050479, 0.005056806629792934, 
      0.004651833360029063, 0.004247219152911059, 0.003843289817488389, 
      0.003460525824041615, 0.003116614126373575, 0.0028118447257582217, 
      0.0025333230559632693, 0.002283673920206626, 0.0020432116779851017, 
      0.0018226115810272663, 0.0016778183672412211, 0.0015540379390036885, 
      0.0014354967813286802, 0.0013184254303414723, 0.001220792571012902, 
      0.0011316894615874575, 0.0010487071602441958, 0.0009636235217936259, 
      0.0008837432764301351, 0.0008098327922187246, 0.0007373701318172075, 
      0.0006690382027500358, 0.0006110197341665374, 0.0005657892618671501, 
      0.0005222979069317776, 0.0004771027928503792, 0.0004315188057404558, 
      0.00038812290443275554, 0.000349598948351279, 0.000313252574551854, 
      0.0002812547003728863, 0.00025645205408642707, 0.00023101094114053727, 
      0.00020800994762331174, 0.00018470146984271574, 0.0001616131094536212, 
      0.00013795867509327694, 0.00011845552464044215, 0.00010590887220666631, 
      0.00009608978174102667}, {1.9718575333914412, 1.1967469317084312, 
      0.8159400369371914, 0.5942280883087645, 0.4451973665549231, 
      0.34955337009249243, 0.2771833350951283, 0.22186397508610725, 
      0.18453947291507114, 0.15412587792589735, 0.12551549813494506, 
      0.10695951706858281, 0.09170592244681201, 0.0786367419030409, 
      0.06764063340411006, 0.058817398408398884, 0.05107540380044431, 
      0.04462059381416707, 0.039229383959746705, 0.03456519690452144, 
      0.030400735778553758, 0.026929975651156842, 0.02398860858087308, 
      0.02145312512322879, 0.018588017594248125, 0.016661689887615568, 
      0.014925091146619721, 0.013334090818600625, 0.01199817434035734, 
      0.010841995379425796, 0.009772463678802565, 0.008862450531484455, 
      0.008152037891281126, 0.007497916525199478, 0.006912002109761426, 
      0.00638104527201219, 0.005919006636210287, 0.005523237536520998, 
      0.005148636896649062, 0.004772206292931725, 0.0043943816855332475, 
      0.004015614742445443, 0.003636358225280245, 0.0032753026364338196, 
      0.002948184983160247, 0.0026559373294620034, 0.00238800078867046, 
      0.0021502323052952008, 0.0019177497352177546, 0.0017482880742421027, 
      0.0016160901335802863, 0.0014974256121242126, 0.0013865814583132255, 
      0.0012761879789517545, 0.0011827446420727313, 0.0010954857563698038, 
      0.0010170157660477387, 0.0009367765249941144, 0.0008604435177599415, 
      0.0007896271598702466, 0.0007203852467663301, 0.0006530487550687226, 
      0.0006022830748266539, 0.0005518532640399407, 0.0005095704227351915, 
      0.0004668135686446487, 0.0004233144863286138, 0.0003838496407761634, 
      0.00034863440353933434, 0.00031341108748020666, 0.00028167290416360874, 
      0.00025756675785744074, 0.0002326490598881896, 0.00020988624137666112, 
      0.00018728321219630903, 0.00016490577302910245, 0.00014194627004207594, 
      0.00012243432284158792, 0.00010445203654647559}, 
     {1.976194133636086, 1.195946675278953, 0.8126081004692056, 
      0.5895493668678603, 0.4477531214456072, 0.3514611876947187, 
      0.2787997526564328, 0.22347116649105267, 0.18550290952953682, 
      0.15481040463186552, 0.12660651810498577, 0.10789688860098866, 
      0.09243457690120288, 0.07931049974666077, 0.06826355747500355, 
      0.05933095309136832, 0.05158702765650375, 0.04506054601773495, 
      0.03951346061058582, 0.03488357768507384, 0.030697800294398194, 
      0.02717587899089774, 0.024251579159653053, 0.020972789960218337, 
      0.018838787758990384, 0.01694428283351418, 0.01518427527373769, 
      0.013581409499915587, 0.012225680258310584, 0.01104585531342727, 
      0.009963354524718568, 0.009043708811612948, 0.008280034277346582, 
      0.007638207340975891, 0.007031313383485706, 0.006486681891899118, 
      0.005993770594803535, 0.0055644302213586384, 0.005196166776176306, 
      0.004848108260429366, 0.004496922794647355, 0.004143187447111091, 
      0.0037874701030297386, 0.003430319877698075, 0.003090020786354737, 
      0.002780566099917968, 0.0025010290110777933, 0.002244033791129623, 
      0.0020164339616423506, 0.001813437512932968, 0.001678730075192092, 
      0.0015545279243014826, 0.0014427481890117687, 0.0013369748686575637, 
      0.0012328114193593392, 0.0011438062946898947, 0.0010600271415011873, 
      0.0009845218285364221, 0.0009086707441335017, 0.0008358767466360439, 
      0.000767945094247954, 0.0007017173027972293, 0.0006392989535492326, 
      0.0005924572578114677, 0.0005440306221811061, 0.0004972986848444782, 
      0.00045828595368364866, 0.00041824737213824736, 0.0003807977602732233, 
      0.00034653283357874085, 0.00031224598115742706, 0.0002813660383184074, 
      0.00025785119422626, 0.00023367128824150138, 0.0002110316906422105, 
      0.00018907167067339775, 0.00016728198659064428, 0.00014489958496654437, 
      0.00012565846471216877}, {1.9800552258445692, 1.1939755999523907, 
      0.8212309759429287, 0.5927324332604131, 0.45015263094327596, 
      0.3532317221471149, 0.28035717228456586, 0.22493700905629455, 
      0.18682844450819772, 0.15581680927356928, 0.12757307118415803, 
      0.10870282808869512, 0.09310706296951006, 0.07987692996657017, 
      0.0687860318540737, 0.05979189886137736, 0.052074094910571425, 
      0.04557306150363605, 0.04000325027250328, 0.03503514200344438, 
      0.031028592929307326, 0.02747387645001076, 0.02366534069740521, 
      0.021266389491871603, 0.019092692146028236, 0.017143177412844067, 
      0.015385891910835947, 0.013803107963884592, 0.01246381103230345, 
      0.01121408653225873, 0.010134474669127869, 0.009181272676410801, 
      0.008439087825609082, 0.007750195072219204, 0.0071509147269519895, 
      0.006595264536358944, 0.006081529542185209, 0.005629616702225733, 
      0.005228511280597224, 0.004885472578157989, 0.00456061165226174, 
      0.004231621820867892, 0.0038991845748460076, 0.003563953286969481, 
      0.0032267512076118617, 0.0029058617861581378, 0.0026136208875715307, 
      0.002347553618855941, 0.0021015405904309253, 0.0018829680310090378, 
      0.0017376307865831254, 0.001610880584382697, 0.0014937507228554667, 
      0.0013887394035035465, 0.001287294553502752, 0.0011888867383600728, 
      0.001104536766734875, 0.0010253704508395474, 0.0009517035077800488, 
      0.0008797857820170996, 0.0008104700638046133, 0.0007452125194223475, 
      0.0006828075064076785, 0.0006269596678706007, 0.0005817947174991053, 
      0.0005350580309152319, 0.0004885910412343961, 0.0004508775996211675, 
      0.0004121147457763208, 0.0003768305636862035, 0.00034344251153609236, 
      0.00030992152618537945, 0.00028040480206786497, 0.00025743363159683, 
      0.00023384233460283996, 0.00021157020221253264, 0.00019017826474404878, 
      0.00016885986927833718, 0.00014694291481076246}, 
     {1.9771278069459335, 1.1999077690730469, 0.8208612635288962, 
      0.5957013107180132, 0.45244598162053756, 0.3549363721230834, 
      0.28187729249162446, 0.22622265327221047, 0.18792038454336113, 
      0.1566984572068209, 0.12847636083886857, 0.10945465081163192, 
      0.0937526324473511, 0.08046314905554823, 0.06928240294330378, 
      0.06022324093264536, 0.052477244634024804, 0.04597156210094694, 
      0.040370592474372274, 0.035403178074602755, 0.0311987210443502, 
      0.02679924778475748, 0.023933859730397147, 0.021541114771489858, 
      0.01937049402521395, 0.017381287908084114, 0.015595740057131713, 
      0.014056615534036747, 0.01266763902920367, 0.011427508550976842, 
      0.010263346484593783, 0.009309185981339011, 0.008572883351855673, 
      0.007886050224209835, 0.00725759687410499, 0.006700860915689125, 
      0.006181405052220843, 0.005709137360906235, 0.005285648222500657, 
      0.004913199469777314, 0.004591306679509098, 0.0042861033167737525, 
      0.003976560737505495, 0.0036628946890586295, 0.003345818307559447, 
      0.003026886954381792, 0.0027242034754965394, 0.002448074640361843, 
      0.0021952448863053545, 0.0019612270504046157, 0.0017887664137855898, 
      0.0016636282277570844, 0.0015441820492307183, 0.0014341912688190864, 
      0.001335292957134037, 0.0012379828261672027, 0.0011448490474035358, 
      0.0010654760004306964, 0.000992305476645007, 0.0009221796638787527, 
      0.0008551261711153037, 0.0007904473936684465, 0.0007288016614101257, 
      0.0006689556890645421, 0.0006142516322324935, 0.0005704677184528821, 
      0.0005251364855881763, 0.0004791691614188451, 0.0004424921166561388, 
      0.0004049615234425503, 0.00037205776259445836, 0.0003394634574290442, 
      0.000306553357015453, 0.0002788809073159329, 0.000256400200653633, 
      0.00023326446313889568, 0.00021158286387964846, 0.00019067840305072095, 
      0.00016972194784770772}, {1.9799858210899104, 1.197560585375795, 
      0.8152641317943825, 0.5984289602858074, 0.4546444235380353, 
      0.35649635153622206, 0.2833242087241664, 0.22733294137549223, 
      0.18891205620003582, 0.15750851914501487, 0.12933420072865978, 
      0.11016465706129419, 0.09444321709677737, 0.0811018277519938, 
      0.06973315645994485, 0.06065248265965704, 0.05279375737980601, 
      0.046341122171281265, 0.040692306967062795, 0.0357461634634264, 
      0.030289938335360107, 0.026932401694131882, 0.024182604426183342, 
      0.021801662089903293, 0.019598626356458246, 0.01760252420207994, 
      0.015784000197414584, 0.014265882846156003, 0.012915740328351272, 
      0.011625066346773006, 0.010470740471845739, 0.009469660479093651, 
      0.008695300785253383, 0.008005680312068747, 0.00736483285896335, 
      0.006794397113935636, 0.006278453306684157, 0.0057950318575772965, 
      0.005355496614430331, 0.00495897561029086, 0.004613754099596863, 
      0.004312323619604392, 0.004024246038626351, 0.0037316898619157734, 
      0.0034345220084286993, 0.0031334941596026736, 0.002831062163984436, 
      0.0025465071139488694, 0.002284437174587371, 0.0020445193118276504, 
      0.0018352350663675097, 0.0017089183836947776, 0.0015943618171401844, 
      0.0014831188779507749, 0.0013821460981052521, 0.0012901371991623518, 
      0.0011979948053588239, 0.0011107532824676108, 0.0010372424245575947, 
      0.0009673473389697849, 0.0008987918856476831, 0.0008339878252771535, 
      0.0007719160345289796, 0.0007118979046522311, 0.0006537712579486616, 
      0.0006012523520409208, 0.0005585831465781, 0.0005144003888769393, 
      0.0004701257373917536, 0.00043324785323157165, 0.0003988294998061373, 
      0.0003665429425539265, 0.00033465619823112164, 0.0003022169951792542, 
      0.0002768534642044497, 0.0002548033498769465, 0.00023203181937859682, 
      0.00021111529075830415, 0.000190616804033086}, 
     {1.9824265532612082, 1.2028809592892216, 0.819180775665654, 
      0.6010719752850832, 0.4568036076173633, 0.3502931542618446, 
      0.2845528701582371, 0.22863701051121083, 0.18980361464377385, 
      0.15349754380152808, 0.13032656004921703, 0.11100385328087031, 
      0.09492400656046858, 0.08158038362623027, 0.07024064153929377, 
      0.06112988646272173, 0.0531796900490967, 0.04668507618318057, 
      0.041015786913914366, 0.034703879437270276, 0.030691326718539788, 
      0.02733409345268491, 0.024460364582561393, 0.02197771895341304, 
      0.01981604149793864, 0.017791281827767177, 0.015997898038954225, 
      0.014450357459908893, 0.013077804334543204, 0.011833738791967242, 
      0.010636705810828671, 0.009624897829091247, 0.008804248072723326, 
      0.00813092002212425, 0.007493165558930277, 0.006886358039929364, 
      0.006357762399818109, 0.005877595795350795, 0.005433679858587493, 
      0.005019893762919731, 0.004652888129315191, 0.004331775679905697, 
      0.004047460696028593, 0.003774494731674795, 0.003496733615472149, 
      0.003214030286857595, 0.0029271578404429996, 0.0026406123488616103, 
      0.002371937703388163, 0.0021230420087706564, 0.0018956442988937207, 
      0.0017664317698449106, 0.0016475272004972188, 0.0015401081268752552, 
      0.0014333303916162707, 0.0013389364812145341, 0.0012508595809108437, 
      0.0011617434726223126, 0.0010777854520244348, 0.0010086756494237827, 
      0.0009418301190963138, 0.0008753232962007175, 0.0008120918685127331, 
      0.0007525394334554278, 0.0006940000729221078, 0.0006373631196300005, 
      0.0005879883522080017, 0.0005461952138464208, 0.0005029299805579292, 
      0.0004604740077903888, 0.000424867857284553, 0.00039220231316172693, 
      0.0003604086264877432, 0.0003290493283670433, 0.0002969552462940596, 
      0.0002744005180511516, 0.00025266896412085536, 0.00023046143167638686, 
      0.00021018402714865006}, {1.9844531456204546, 1.208017069300934, 
      0.8230384793572485, 0.5951551668598648, 0.4501356683217135, 
      0.3520977625088426, 0.2856049544843202, 0.22985121681455256, 
      0.19065156009211603, 0.15462722389861408, 0.13094383865085626, 
      0.1115995350534511, 0.09554698222555154, 0.08201951342402863, 
      0.07062654187381319, 0.061368316972172515, 0.05362660878209252, 
      0.04710926436906408, 0.04129157574210852, 0.03509756100849564, 
      0.031045795307172122, 0.027650123884961204, 0.024757243081468747, 
      0.022138338430287403, 0.01991670536814988, 0.01795207869621695, 
      0.016186490493216976, 0.014654864661233205, 0.013233189132297369, 
      0.011965120855909062, 0.010808862978988329, 0.009763343883547423, 
      0.008924702840897816, 0.008220822677824738, 0.007600447781357109, 
      0.007008644883691459, 0.006442993566641457, 0.005957022763654629, 
      0.0054974298236911395, 0.005090162918565975, 0.004706256804580283, 
      0.00436585590577161, 0.004065706818935748, 0.0037958628769590406, 
      0.0035361633458112964, 0.0032712549981533737, 0.0030012050808357737, 
      0.0027267942479799294, 0.002455176285961029, 0.0022006490611042803, 
      0.0019659358550512523, 0.0018182503266707603, 0.0017012856230256956, 
      0.0015881293549752755, 0.001486878568892262, 0.0013839006010239081, 
      0.0012962642177175038, 0.0012116398585474107, 0.0011253900709084705, 
      0.0010462370357677778, 0.0009798461678468696, 0.0009158315741931069, 
      0.0008511140690632916, 0.000789494019807763, 0.0007323702776551606, 
      0.0006755286794767647, 0.0006197942115795472, 0.0005744461325476544, 
      0.0005333162536519075, 0.0004907619618856121, 0.00045006158208632, 
      0.0004170172785824249, 0.0003850286950417975, 0.000353802108974767, 
      0.0003226459568176701, 0.00029298514657195504, 0.0002716305900266605, 
      0.000250002285231663, 0.0002284765490109279}, 
     {1.985692567270023, 1.2050595610737393, 0.8266553507514939, 
      0.5978956084457242, 0.4523454422447931, 0.3539865347289452, 
      0.2797598183029275, 0.23095199687231843, 0.19152268511627657, 
      0.1553646052269013, 0.13169093407316, 0.11220803398078416, 
      0.09607162898907554, 0.08247076013221613, 0.07099332168986519, 
      0.061737098752812115, 0.05395113528888491, 0.04731600004889309, 
      0.040127883700294305, 0.035479955925083094, 0.03134832622419188, 
      0.027941091608167292, 0.02502722225111459, 0.0223919420887721, 
      0.020054064755168563, 0.01802745280103682, 0.016344232154494296, 
      0.014802685771564534, 0.013394411944835666, 0.012098722629707685, 
      0.010926041129351825, 0.009891360717315638, 0.009045853069195675, 
      0.008309942658157135, 0.007680189388376288, 0.007100413458813327, 
      0.006550600949094175, 0.006032757845305933, 0.00558186466638394, 
      0.005152373404466013, 0.004763667599963271, 0.004411305191736255, 
      0.004092979167712804, 0.0038135686489950958, 0.0035565904566399035, 
      0.0033084765974688603, 0.0030547063729365904, 0.002795703197101271, 
      0.0025322443622852724, 0.0022754372593382904, 0.00203604730836022, 
      0.0018630678420628113, 0.0017477544925932724, 0.0016379689262057615, 
      0.0015322976192303633, 0.0014346272775631243, 0.001336759646373099, 
      0.0012540918291662605, 0.0011724827853060223, 0.0010894721387909694, 
      0.0010156326016176956, 0.0009512962293554451, 0.0008893813424551231, 
      0.0008262029731559341, 0.0007666123294632014, 0.0007114210944234476, 
      0.0006561275341347532, 0.0006010911498848014, 0.0005605813257836051, 
      0.000519925802009576, 0.00047813284920865916, 0.00044024994679469145, 
      0.0004085909556246206, 0.0003772323930360741, 0.00034648455934016553, 
      0.0003154291432203764, 0.0002894657626454243, 0.0002683985338475456, 
      0.000246792779341848}, {1.9865843214120646, 1.2098049043198182, 
      0.8202269085994145, 0.6004715723075743, 0.45441056773373, 
      0.35578698951577997, 0.28126322875809917, 0.2318796945723782, 
      0.19228359365850128, 0.15630267437551082, 0.1322958362957166, 
      0.11273089434657145, 0.09656762845006894, 0.08293903401116533, 
      0.07139069890781137, 0.06193153278921501, 0.054258587936797775, 
      0.04575622818766646, 0.04050944491132864, 0.03588887027540538, 
      0.031660929247670666, 0.028187345083769896, 0.02526427261150708, 
      0.022624747420747104, 0.020253723721644492, 0.018129378827736017, 
      0.016461292641239505, 0.014966525974775305, 0.013556341717175686, 
      0.012257588509952708, 0.011065439890062638, 0.010007929592975962, 
      0.009155974613640037, 0.008423534675573302, 0.007741764093109323, 
      0.007173198554206384, 0.006632443572220453, 0.006117331677205662, 
      0.005649200074559809, 0.005227192513004653, 0.0048310184725552366, 
      0.00446059477710007, 0.0041341323040570074, 0.003836399396296776, 
      0.0035734174240238392, 0.003328680793212777, 0.003090609310583612, 
      0.0028464687683485805, 0.002597091834689501, 0.002344187183387492, 
      0.00210153159091786, 0.0019014674372336542, 0.0017885341493640294, 
      0.0016795598227822457, 0.0015763631984995544, 0.0014778197333268472, 
      0.0013832529240661697, 0.001292645045791888, 0.0012129113851471968, 
      0.0011333462348623903, 0.001053550576251997, 0.0009850640184346018, 
      0.0009232853640762095, 0.0008624715560569323, 0.0008008109206243006, 
      0.000744217171459961, 0.0006896733659160874, 0.0006357710837174898, 
      0.0005852403246923718, 0.0005463262771584912, 0.0005059781635281865, 
      0.00046567306664103796, 0.00043102601696042714, 0.00039955262065294924, 
      0.0003687588716891682, 0.00033841155931858737, 0.00030736643191249264, 
      0.00028555320300097803, 0.0002646712620538701}, 
     {1.9944705802747518, 1.206084177449885, 0.8236878910794119, 
      0.6028203848022707, 0.456375998120317, 0.35738387972587793, 
      0.2826340380793462, 0.23288433256564978, 0.19306141167316146, 
      0.1570694072344968, 0.13298916954335352, 0.11331502045732228, 
      0.09714512728068639, 0.08343338337638381, 0.07177859772814964, 
      0.062317500338400014, 0.054522949764210155, 0.046109922629679535, 
      0.04086235534413136, 0.03612894950048148, 0.031912248090035726, 
      0.028420448114765653, 0.025510131155786347, 0.022885552351261357, 
      0.020504765755470947, 0.018421968875009177, 0.01660496353805189, 
      0.015115775546416611, 0.013707077174208741, 0.012409708093088383, 
      0.011201134859381191, 0.010157188403095593, 0.00930581095919255, 
      0.008540747496988398, 0.007865963178714462, 0.007245790077136502, 
      0.006711182576327955, 0.006196016956921297, 0.005711552986961229, 
      0.005288368765900674, 0.004889656820312602, 0.004524639971895435, 
      0.004180492453693258, 0.0038709580706564974, 0.0035936488061392383, 
      0.0033444021258955976, 0.0031115667821103466, 0.0028817159919403094, 
      0.0026458821077801897, 0.00240487916743886, 0.0021627988638670036, 
      0.001947016462432137, 0.001830874370570227, 0.0017189667114690327, 
      0.001616239880550606, 0.0015162960953326952, 0.0014245310746031038, 
      0.0013326133713681288, 0.0012491352004816584, 0.0011722692150763145, 
      0.0010941526661056933, 0.0010174478402345697, 0.000954439163170887, 
      0.0008950094943638133, 0.0008350656140615406, 0.0007754078829578489, 
      0.0007211663376705301, 0.0006672736504539116, 0.0006144142488493142, 
      0.0005704142795673137, 0.0005315962551417424, 0.0004914086553009225, 
      0.0004527304796499189, 0.0004213091224952578, 0.00039029471524637885, 
      0.0003599820407332189, 0.0003295279586981604, 0.0003020434432277636, 
      0.00028144018601967274}, {1.9948145699608266, 1.210621876090332, 
      0.8269088229039918, 0.6051365562812984, 0.4582053321937982, 
      0.3591539451803376, 0.284002665634862, 0.23396412767897923, 
      0.18758347571601755, 0.15795058309471627, 0.1336045750722334, 
      0.11391412759516098, 0.09759437171610198, 0.08380171935964201, 
      0.07213033841546419, 0.0626932345078014, 0.05270588059011976, 
      0.04658807087116407, 0.04113781712257953, 0.03641085496014184, 
      0.03218351196020049, 0.02875021899781069, 0.025740640772160962, 
      0.02309064314000582, 0.020705038929642716, 0.018685916228084295, 
      0.016847777933266857, 0.015244263219810431, 0.013858871434464293, 
      0.012545983256576349, 0.01133483425633327, 0.010282068171477811, 
      0.009415766045862833, 0.008679071451333255, 0.007974548845655464, 
      0.007342852200835682, 0.006788997001350678, 0.00628524613462879, 
      0.005801656630482776, 0.0053412444620038295, 0.00494601008723308, 
      0.004573353123640246, 0.004232177083966526, 0.003913158892110993, 
      0.0036235472816231098, 0.0033640842879557446, 0.0031256450837059777, 
      0.002903801858676317, 0.0026809525900605468, 0.0024522680531096374, 
      0.0022185379735855256, 0.0019880675778776707, 0.0018742651040736334, 
      0.0017637123366857372, 0.0016552244534018858, 0.0015551345590178855, 
      0.0014598126904013988, 0.0013722363190225087, 0.0012827976798983837, 
      0.0012062531396779541, 0.0011317727173040734, 0.0010555851766722068, 
      0.0009833175013683332, 0.0009239313644576171, 0.0008663828120031459, 
      0.00080732218723213, 0.0007496426510788818, 0.0006973774452669031, 
      0.0006446254959628301, 0.0005925805467313352, 0.0005551471900663608, 
      0.0005162944878295203, 0.00047678012827215115, 0.00044181808201887527, 
      0.0004109506570632391, 0.0003804720846296121, 0.00035040222926824467, 
      0.00031977089700713744, 0.0002973010456960379}, 
     {1.9950691934071323, 1.2148118784226252, 0.8300552957463383, 
      0.6072457223815143, 0.46002006116868976, 0.36059695913841144, 
      0.28522387848347436, 0.2348124265504902, 0.18853993237884523, 
      0.1587320256370804, 0.13418984483940902, 0.11443774431668507, 
      0.0981537307963613, 0.08427414715118514, 0.07246306396293482, 
      0.06297178354439686, 0.05311617106228736, 0.04698105889065061, 
      0.041535883534208624, 0.03669015029177343, 0.03245049973246119, 
      0.028950028576339104, 0.02600103115059592, 0.023278453489203224, 
      0.020921682996581967, 0.018907224479270755, 0.017069261250106407, 
      0.015387655238434854, 0.013970968945497595, 0.012676583993860248, 
      0.011455507365144758, 0.01037889401656287, 0.009512892524779692, 
      0.008784090215148374, 0.008089037020386379, 0.007445533557990597, 
      0.006858147728796494, 0.00636059012608014, 0.005883366416727731, 
      0.005425587499233592, 0.0050094150160475935, 0.004630939229445521, 
      0.004279977175601245, 0.003959629088456411, 0.003663213506314314, 
      0.0033898816560160847, 0.0031448142883661132, 0.002917131502724653, 
      0.002704397760356673, 0.002487492122571213, 0.0022649469746581635, 
      0.0020386123630910602, 0.0019128935941483535, 0.0018046541176986515, 
      0.0016979399490493737, 0.0015937534201373859, 0.001495603701021058, 
      0.0014068643161101353, 0.0013209392619891657, 0.0012383540941161867, 
      0.001164701025850822, 0.001091262635234209, 0.0010171341437548598, 
      0.000951835094636623, 0.0008944534142726404, 0.0008373064752148713, 
      0.0007792680785178759, 0.0007249445994232965, 0.000672757969963386, 
      0.0006210550283335626, 0.0005769719175843435, 0.0005393170804494493, 
      0.0005003162018338021, 0.0004622860173823032, 0.00043091005623612736, 
      0.0004002319464363052, 0.0003701749552119755, 0.00033994196893242287, 
      0.00031265165247057556}, {1.9949101579945325, 1.2096838763978892, 
      0.8331783672384291, 0.6093257841602203, 0.4616934586673809, 
      0.36187736577045354, 0.28639764143966323, 0.23566286507875792, 
      0.18958654149976745, 0.15944374749611756, 0.13486930345054557, 
      0.11500547365532417, 0.09868303885225221, 0.08471686022410528, 
      0.07276560905761899, 0.06329188046832589, 0.05353230625740042, 
      0.04732912880404762, 0.04190941811094473, 0.03701996017696862, 
      0.032619319342468894, 0.029147593041280895, 0.026143624680980245, 
      0.023458033756593003, 0.021105090703838564, 0.01911137765386631, 
      0.017258619396290916, 0.015561318016627995, 0.01402859241996474, 
      0.012776513428776105, 0.011564668813407767, 0.010506953768570637, 
      0.009602806088715072, 0.008854217782742885, 0.008191498068103781, 
      0.007538050558016856, 0.006944660130433046, 0.006415732346756899, 
      0.005954126013849458, 0.005505664226174227, 0.005070745302978339, 
      0.004694764189597461, 0.0043329757292268, 0.004005370837606859, 
      0.0037018530447437284, 0.003425655541764939, 0.0031688666850378092, 
      0.002935012003193187, 0.0027182667587705833, 0.0025124133287802667, 
      0.002300535528327892, 0.002083250277419044, 0.0019525648174703227, 
      0.0018423201005650814, 0.0017374349733255212, 0.0016356927943640418, 
      0.0015361511000361715, 0.0014381639500108262, 0.0013548160244296111, 
      0.0012704486441481883, 0.0011949540976526531, 0.0011234985647897598, 
      0.0010507665604869024, 0.0009785148813066438, 0.0009201091833575849, 
      0.0008645762985096325, 0.0008076984642651878, 0.0007506798546063525, 
      0.0006994406097375373, 0.0006477875056746553, 0.0005973636004980645, 
      0.0005607738445099764, 0.0005227989387496497, 0.00048417517451647754, 
      0.0004499060263308506, 0.00041926868312011385, 0.00038905094604818787, 
      0.0003590873636345241, 0.0003285213731077461}, 
     {1.9940837454988936, 1.2183355004897825, 0.8259010123300552, 
      0.6017406822676166, 0.463334984294497, 0.3631580355465649, 
      0.28768426713902645, 0.2364053966821965, 0.1905588564273657, 
      0.16021969031469457, 0.13539513769285746, 0.1156308662752416, 
      0.09928602522909417, 0.08517980630337288, 0.07306627368510603, 
      0.061213326818136585, 0.054009257608858476, 0.04774695246763611, 
      0.04220905899407634, 0.03733096220927241, 0.03290325798094056, 
      0.029331418110808773, 0.02632680251173368, 0.023615704519704208, 
      0.021312465406294268, 0.019263123844297927, 0.017428188618945725, 
      0.01573391367270474, 0.014159913892851829, 0.012815844552244871, 
      0.011660130141407416, 0.010630119039364234, 0.009702651610310408, 
      0.008923343058704573, 0.008257422506737283, 0.007633666771488143, 
      0.007032816564104181, 0.006473084407772528, 0.0060087755462157515, 
      0.005567531963675828, 0.00514528513734121, 0.004746760954440227, 
      0.004394220022670032, 0.004058297212825723, 0.0037465333924396973, 
      0.0034586686150913392, 0.0032072811957091843, 0.0029728948378679922, 
      0.0027336679102515564, 0.002528691077765634, 0.002326959850468997, 
      0.0021193188379054007, 0.001990587997672217, 0.0018818369144205354, 
      0.001773585335325268, 0.00167258070589425, 0.001574225205449217, 
      0.0014791448531742022, 0.0013861704188977966, 0.0013033878483922484, 
      0.0012227484042553489, 0.0011521170528437747, 0.001082150482176694, 
      0.0010109612847991403, 0.0009448349940630336, 0.0008893444665912034, 
      0.0008341666631964543, 0.0007778845720391265, 0.0007239956050371487, 
      0.0006730112290066221, 0.0006221767858459589, 0.0005809198890931971, 
      0.0005438462933595755, 0.000505472140304301, 0.00046823446100795283, 
      0.00043776159176551034, 0.0004073587577069775, 0.000377342839027565, 
      0.00034700377277829646}, {2.001089979206274, 1.2200548781526732, 
      0.8289250807545869, 0.6041894103127637, 0.4646915377757827, 
      0.3642987397528952, 0.28872179962251737, 0.23723508069911517, 
      0.19151756519298896, 0.16094990833246814, 0.135993985385167, 
      0.116358144976843, 0.10002283077351598, 0.08567020853349921, 
      0.07331085367873527, 0.061663613095499975, 0.05448177083417332, 
      0.048185772589945525, 0.04258627093165937, 0.03758857255015992, 
      0.03314964403656573, 0.029527533698323727, 0.026477845874378188, 
      0.02379773471257376, 0.021555617156093852, 0.019451403913662332, 
      0.01759327255795665, 0.0158810954725019, 0.014312053070611869, 
      0.012868749510377387, 0.011791673526043158, 0.010754789771440107, 
      0.00981612802141415, 0.009009221821119536, 0.008320881965321754, 
      0.007701545954441873, 0.007108716596888934, 0.006557517547536859, 
      0.006049859025071894, 0.005623719131997275, 0.005204384576265153, 
      0.004802532024567135, 0.0044447977799692015, 0.004107388344500325, 
      0.0037974903695582166, 0.003505295890403652, 0.003264084915433501, 
      0.003036501826461745, 0.0028091614108118664, 0.0025752585662368716, 
      0.0023456941680819175, 0.002147203640751846, 0.002028338283792748, 
      0.0019186646809932963, 0.0018121250171435057, 0.0017063244221749909, 
      0.0016100070900008359, 0.001515202543083398, 0.0014221804428052884, 
      0.001335083036025546, 0.0012526228352146384, 0.001179294144929222, 
      0.0011104426570104093, 0.0010405565737979826, 0.0009706138680394008, 
      0.0009123349457301399, 0.000858377211181374, 0.0008030913120457731, 
      0.0007474295524619035, 0.0006968521266277066, 0.0006461022550320805, 
      0.0005999727761227445, 0.0005636802160473675, 0.0005260519597354929, 
      0.0004882603888221298, 0.00045548267105614305, 0.00042488002346184085, 
      0.00039482226562225723, 0.00036463618507137207}, 
     {1.9994982266088464, 1.2135507379686208, 0.8317739876328099, 
      0.6062624110262389, 0.4659759679853377, 0.36542408412462585, 
      0.289742461587713, 0.23802904213223708, 0.1925067609875432, 
      0.16167477941142955, 0.13662582190915804, 0.11736898689844628, 
      0.10093379489856963, 0.08614213500804867, 0.07357545010749704, 
      0.06227844726159575, 0.0550361772272742, 0.04865269151600767, 
      0.04296184626673453, 0.03789392319018479, 0.033374297637157345, 
      0.029752352152302448, 0.026591556449145487, 0.02398224134918545, 
      0.02170669557417739, 0.01966154956338998, 0.017733055049348953, 
      0.0160434236390981, 0.014460471741865592, 0.012979696927455327, 
      0.011865055091684765, 0.010872888576113005, 0.009913918523815887, 
      0.009076589086921535, 0.00837881088545628, 0.007758023636829913, 
      0.00717818130360471, 0.006623946782080512, 0.0061075907889444605, 
      0.005660748540438503, 0.005256825080656086, 0.004860933256447509, 
      0.0044851102622410965, 0.004155881229086259, 0.0038385699257046085, 
      0.003546740083764873, 0.003313342137029702, 0.0030901672691275766, 
      0.002870567284898206, 0.00264875014763602, 0.0024196310517090444, 
      0.0021839132826724536, 0.002065617599808601, 0.0019543429097967514, 
      0.0018472701552815407, 0.0017438433330358586, 0.001642190059716249, 
      0.0015488152275874335, 0.0014578439785427643, 0.0013682645840457112, 
      0.0012835475397577317, 0.0012039111214615, 0.0011360618822441717, 
      0.001068380096875921, 0.0009995619046716314, 0.0009345198825618864, 
      0.0008806358763737733, 0.000826713603650232, 0.0007717456290381309, 
      0.0007189994924785186, 0.0006686709059535814, 0.0006184428502829121, 
      0.0005824895057614161, 0.0005454994977455623, 0.0005073958906473353, 
      0.00047254621048470336, 0.000441960149007051, 0.00041170544211034405, 
      0.00038151610468455544}, {1.9977469173872366, 1.2177563749699158, 
      0.8344907244623366, 0.6084219964697393, 0.45760106241523096, 
      0.36651907841953113, 0.29072163703117265, 0.23871491039080298, 
      0.19353710135948388, 0.1623509540419936, 0.13753206824723108, 
      0.11874290617658444, 0.10146823018526914, 0.08616888018003985, 
      0.0713294448177482, 0.06323330228583317, 0.055844837310384456, 
      0.0492183543652087, 0.043374345000915734, 0.03818388955966201, 
      0.033574909344955266, 0.029927664047304698, 0.026768839678011264, 
      0.02412897959148437, 0.021854481756337748, 0.01979180957238427, 
      0.017901960649004664, 0.016166905344798064, 0.014593372503734282, 
      0.013133289098006741, 0.011888335867763779, 0.01094595110967787, 
      0.01000896893858989, 0.009130426490956016, 0.008444717475790842, 
      0.007812461046459569, 0.007234215546179534, 0.006682932473885389, 
      0.006172966069801932, 0.005698449380986493, 0.005297530480278637, 
      0.00490989359623932, 0.004532820266582297, 0.004195666034675023, 
      0.003879764351999121, 0.003595201154327898, 0.0033582420544025545, 
      0.003136311125532856, 0.002921793127638097, 0.002708941798434417, 
      0.0024910716175986823, 0.0022660912328661955, 0.002100334511589756, 
      0.0019889309091815142, 0.0018815778625078208, 0.0017772910749915421, 
      0.0016767682223402824, 0.0015801546577308577, 0.0014896068789241016, 
      0.0014002183752556468, 0.0013162123779245566, 0.0012315765833668764, 
      0.0011603756196741592, 0.0010937228876189715, 0.0010260309157868687, 
      0.0009578193421143615, 0.0009012302769617165, 0.0008485299598732102, 
      0.000794266788206625, 0.0007397904050095161, 0.0006901246475676161, 
      0.0006399968425972562, 0.0006004336893037166, 0.0005639734920624422, 
      0.0005262387539536686, 0.000489147910352406, 0.00045851747081907977, 
      0.00042805685301217783, 0.00039772410344277986}, 
     {2.0041216474044776, 1.2217840770630481, 0.8370745646396256, 
      0.6104076581187174, 0.4594783917647798, 0.3676910795463094, 
      0.29171173296424735, 0.23949261694132692, 0.1946008932793025, 
      0.16294769261260952, 0.13920676805065796, 0.11911412360471002, 
      0.10107467737001297, 0.08590164678116241, 0.07234695052965188, 
      0.0641273436839133, 0.05668443526615267, 0.049922636347647965, 
      0.04384565219291761, 0.03850043168007234, 0.033795511764580836, 
      0.030059958245111065, 0.026978328418925814, 0.02432286430877723, 
      0.021997124017557625, 0.01990720516687207, 0.018026715307778978, 
      0.01627878806034017, 0.014707219775857101, 0.013251317430791719, 
      0.011916967476662686, 0.010970786490017426, 0.010081619004859318, 
      0.009203811750307427, 0.00852250063568767, 0.007882947247876864, 
      0.007310124919781816, 0.006762692112884292, 0.006244446293684977, 
      0.0057626630084435795, 0.005339570008871137, 0.004959172277017552, 
      0.004584707095394038, 0.004228548442526142, 0.003919572464127179, 
      0.0036350523149747144, 0.003401477605083246, 0.003177872208458929, 
      0.0029658193021877286, 0.0027581550091147853, 0.0025502855085927055, 
      0.002335579763595181, 0.002130601674381813, 0.002022006699476873, 
      0.0019144095202220748, 0.001810668571825391, 0.0017096398832666289, 
      0.0016110828303151593, 0.0015191355970212402, 0.0014318434845206848, 
      0.00134587318671307, 0.0012634368521965247, 0.0011826922088379083, 
      0.001116910333965309, 0.0010508268179509146, 0.0009837855922748746, 
      0.0009214068641156229, 0.0008687942714433556, 0.0008155176661489985, 
      0.0007614046384363561, 0.0007102409445502037, 0.0006602549761852436, 
      0.0006176465261363388, 0.0005816119207188632, 0.0005442829457716803, 
      0.0005068362783379968, 0.0004744999072662853, 0.00044381879392197754, 
      0.0004133259365053281}, {2.0021168685069624, 1.2144696380876128, 
      0.8395868307926939, 0.6122959006200888, 0.46113763820434245, 
      0.359042502013566, 0.29264745728281655, 0.23257707877997486, 
      0.19580441074421479, 0.1629739724323488, 0.139860596200904, 
      0.11874027923397723, 0.10084142417167843, 0.08615243494563246, 
      0.07296652598455357, 0.06465296008342955, 0.05719290966016316, 
      0.05046153305765294, 0.04433758534084695, 0.038840416728299174, 
      0.03400921167545836, 0.03025385052632425, 0.027147732015471538, 
      0.02451734882426211, 0.022087586724197462, 0.020029970625244066, 
      0.018130409364127242, 0.016402700827350975, 0.014828040244786695, 
      0.013392690227152183, 0.012055213606656191, 0.01097026459418275, 
      0.010112336162128439, 0.009265993258243703, 0.008600573395413385, 
      0.00797294745564693, 0.007384468352421798, 0.006849053017167807, 
      0.006321159532463844, 0.005843802883041131, 0.005397480523118105, 
      0.005014283114109759, 0.0046478084265866824, 0.004287046545630853, 
      0.0039662397572487115, 0.0036797653433545633, 0.0034384521969310143, 
      0.0032159073799387533, 0.003004229885694973, 0.0027997067718900284, 
      0.0025986802996332227, 0.0023937896685252034, 0.00218177059324463, 
      0.002052194999209303, 0.0019455478288824364, 0.001841491009218713, 
      0.001739816600615472, 0.0016428975082868717, 0.001547218334481727, 
      0.00146034723986028, 0.0013734398989105586, 0.0012927171485518658, 
      0.0012101806450075957, 0.0011388329328927103, 0.0010738785618809197, 
      0.0010077437782521114, 0.000940631288312311, 0.0008877260337631599, 
      0.0008353644315948591, 0.0007817687059129081, 0.000729147856283001, 
      0.0006794502539324769, 0.0006342391563160248, 0.0005985300608307154, 
      0.0005615092754535601, 0.0005237806431862562, 0.0004899677950467559, 
      0.00045905239906283805, 0.00042837442352591554}, 
     {2.0080871424003166, 1.2183099361156753, 0.8312301748406488, 
      0.6140404958181852, 0.4627507106406384, 0.360431198322659, 
      0.29347981908552123, 0.23378825518155946, 0.19734203498710037, 
      0.16412221433871244, 0.13986135863576066, 0.1186782120986341, 
      0.10097287478258266, 0.08353565436817154, 0.07337449225205256, 
      0.06485886513736286, 0.057392665532609015, 0.05071891786756149, 
      0.04467581026440912, 0.03914925411092594, 0.0342043734869956, 
      0.030444919137540934, 0.027326034224652032, 0.024659515748343894, 
      0.022260160207745832, 0.020125803688115815, 0.018277373540270963, 
      0.016577695353999177, 0.01496499436628454, 0.013532959115191435, 
      0.012191906925427523, 0.01100788799448634, 0.01010711152749736, 
      0.009313041912139731, 0.008663262688914859, 0.00804396564517245, 
      0.007451167774812463, 0.006918154485142424, 0.0064079926923333065, 
      0.005911765720735759, 0.005458567722502258, 0.005065437073125901, 
      0.0047023425192118965, 0.004348701555465383, 0.004012486315635706, 
      0.003717361792591101, 0.0034764203883767596, 0.003250403765425026, 
      0.003037744028122493, 0.002835466717635419, 0.002638562583625448, 
      0.002441991239229894, 0.002238919728986786, 0.002078707235854811, 
      0.0019747375329679014, 0.001870996060091599, 0.00177027577529421, 
      0.0016719551087864774, 0.0015768038015910404, 0.0014861489580947095, 
      0.0014019090263871535, 0.001319556502483681, 0.0012385290264994688, 
      0.0011609669414431032, 0.0010951597324203256, 0.0010299498535299163, 
      0.0009640319715555992, 0.0009056236337518604, 0.0008539447664127641, 
      0.000800831527815022, 0.0007472642764024877, 0.0006977320978725341, 
      0.0006503746978378339, 0.0006148232777757177, 0.0005780169854372351, 
      0.000540083627404331, 0.0005049693195572712, 0.0004738054267589536, 
      0.00044291593650021906}, {2.005663872835672, 1.22201967637705, 
      0.8339218148425147, 0.6156959218930321, 0.4643191923934108, 
      0.3615974376296036, 0.29431554144558736, 0.2351299290172213, 
      0.19819206819879542, 0.16483445125553264, 0.14001179440411232, 
      0.1188411238209971, 0.10123039830981856, 0.08410689650939329, 
      0.0737477886797692, 0.0650014801486143, 0.05735843228992307, 
      0.05071762442970251, 0.04477580105487053, 0.039355405191570915, 
      0.034375132652687594, 0.030631790805613193, 0.027492043388312643, 
      0.02477318527889307, 0.022453858747848467, 0.020296874093259906, 
      0.018417609147318884, 0.016707708953854424, 0.015131640508231195, 
      0.013639364833233296, 0.012312167362686536, 0.011087039743221942, 
      0.010130988348118224, 0.00937457887921129, 0.008726107173926247, 
      0.008106588827158324, 0.007526836797264253, 0.006979407628193564, 
      0.006480289605403805, 0.005984151394683686, 0.005528671039859651, 
      0.005113073950664364, 0.004751577857651198, 0.004403320618634729, 
      0.004059577468059067, 0.0037592033562651606, 0.003512800825583671, 
      0.0032836502884472396, 0.0030701785649758784, 0.0028674423737164757, 
      0.002672600500982076, 0.0024813261501198756, 0.00228677753116369, 
      0.0021020253909121186, 0.002001376940095549, 0.00189879797086146, 
      0.0017981073215324998, 0.001699399601509483, 0.001605374470550691, 
      0.0015122357782142296, 0.0014278453771819064, 0.001344379305926312, 
      0.001265019069615598, 0.00118429609186275, 0.001115169090192122, 
      0.0010510389904443307, 0.0009858704729430515, 0.0009231031051134563, 
      0.0008714253631374194, 0.0008189210408186399, 0.000765555175928859, 
      0.0007149915755635827, 0.0006661325902678858, 0.0006305695133731514, 
      0.0005938877687808258, 0.0005560030098505403, 0.0005195454442725104, 
      0.00048811415367838815, 0.00045703346138025467}, 
     {2.0113541490418463, 1.2257285991924123, 0.8364639450679672, 
      0.6171400410699289, 0.46576338280114116, 0.36307967653392875, 
      0.2951678732277402, 0.23661121321109918, 0.1974377625990024, 
      0.1653673538873493, 0.1402690482631879, 0.11906841700248685, 
      0.10149978244698528, 0.08462272944406912, 0.0741211585514736, 
      0.06522428802082857, 0.05741292067807829, 0.05060239320935857, 
      0.04466956740339459, 0.039361979211643354, 0.034485102259549864, 
      0.03080431379706887, 0.02768400038586881, 0.025001892772476456, 
      0.02262176847834704, 0.020481849557567728, 0.018535297320605593, 
      0.01682528557849559, 0.015261026141496556, 0.013769579125540993, 
      0.012415570733858907, 0.011165683619226754, 0.01023754747512527, 
      0.009427972325730847, 0.008785435342334452, 0.008169262617542207, 
      0.007585667851246944, 0.007034197339544431, 0.006538459384150501, 
      0.006059434653869967, 0.005589804700706721, 0.005159037418942427, 
      0.0047972289651916624, 0.004449900166618197, 0.004113988362227316, 
      0.0037995199611006074, 0.0035406976997256825, 0.003315789065224388, 
      0.0030983254963897846, 0.0028965265095148235, 0.0027022186678319427, 
      0.002513694158112532, 0.002326376346770187, 0.0021325412884864183, 
      0.0020250744106027133, 0.0019247417425909007, 0.0018247053203595137, 
      0.0017267386981185053, 0.0016313241089605383, 0.0015394748140767549, 
      0.001451580520527961, 0.0013683289660930892, 0.0012894881149857736, 
      0.0012094221377874372, 0.0011360590343916536, 0.0010707540594278313, 
      0.0010062486163539136, 0.0009404932792677963, 0.0008879489161570386, 
      0.0008359786451937655, 0.0007829058482433948, 0.0007313254512105083, 
      0.0006814848288729475, 0.000645831498458176, 0.000609187965297793, 
      0.0005713044803728456, 0.0005337382425945913, 0.000502054669328173, 
      0.0004706714458532816}, {2.0084261034831767, 1.2179394767629768, 
      0.8389226150307639, 0.606187600679196, 0.467260684992349, 
      0.3642755472868233, 0.2960389273540867, 0.23924609963237484, 
      0.19769060254130905, 0.16588033044700567, 0.14057835618182485, 
      0.11940126326559326, 0.10184542495343117, 0.08514049385111576, 
      0.07448066251285278, 0.06546768239920474, 0.0575726057160717, 
      0.05064147284147441, 0.0445899374017613, 0.039250675652685474, 
      0.03444116741741874, 0.030972491930870184, 0.027892371610957048, 
      0.025180796535238182, 0.02276423585039554, 0.020639173709167954, 
      0.018664952527774125, 0.01694106800507206, 0.015352422674226117, 
      0.013900264875647786, 0.01251234062777646, 0.011258409771919359, 
      0.010344692375596716, 0.009520872989275078, 0.008835765762176975, 
      0.008229107612086504, 0.00764368194845318, 0.007097463479716556, 
      0.006589636907840824, 0.006121975297410626, 0.005654040703659848, 
      0.005220314173447121, 0.0048362294058356126, 0.004495157086370368, 
      0.004162575145771545, 0.0038350156833850224, 0.003571303303926569, 
      0.0033425349795682072, 0.003127898804995521, 0.002921093169024325, 
      0.0027278197221718677, 0.002541372918421108, 0.0023586428666469983, 
      0.00217217293119767, 0.002046201025682235, 0.001948563168690376, 
      0.0018495480909625891, 0.0017516082995355305, 0.00165583103473431, 
      0.0015644250849007387, 0.0014735903694362948, 0.00139213314714034, 
      0.0013121815865804593, 0.0012332113087521303, 0.0011573886376311758, 
      0.0010892091071397461, 0.0010253406347183777, 0.0009603158553729837, 
      0.0009036369166220669, 0.0008520948867685865, 0.0007992621285991776, 
      0.0007468272302095391, 0.0006970054754004255, 0.0006606587138301991, 
      0.0006239705106614929, 0.0005860345008415428, 0.0005480404466387599, 
      0.0005155639003705274, 0.00048385082310734473}, 
     {2.0139542291275796, 1.221511021874034, 0.8411122769363968, 
      0.608976013300974, 0.4686787308980974, 0.3655019321392605, 
      0.29680452513357175, 0.2405992624269958, 0.19820284510902586, 
      0.166359207791404, 0.14094308825975685, 0.11970285775617161, 
      0.09887293233707689, 0.08560778143909505, 0.07478448922257536, 
      0.06573115736448608, 0.05773790076685803, 0.05078672743297657, 
      0.04465387008368225, 0.039318248090474066, 0.034670870519299346, 
      0.03125857791489999, 0.028159176438336833, 0.02540659970603162, 
      0.022968980428819702, 0.020773577061814794, 0.018807274235490584, 
      0.017015116598095185, 0.01544956376667438, 0.013992921010206359, 
      0.012614484956601009, 0.011348678521313538, 0.010440167448522452, 
      0.009599878904471011, 0.008870723305935808, 0.008283032133474208, 
      0.0077039840703628975, 0.00714998906970505, 0.006636325511064857, 
      0.006172758536199367, 0.0057193663353601815, 0.005278795385899969, 
      0.004874090399982851, 0.004536015460277773, 0.004204224050771967, 
      0.0038821579988915903, 0.003608055277684271, 0.003368418877460046, 
      0.00315243029662734, 0.002947483443418922, 0.0027519546907820982, 
      0.0025653852060719424, 0.002384880360035307, 0.002204923543111995, 
      0.002065102187585496, 0.0019701022805291915, 0.0018726635614492908, 
      0.0017757703997858438, 0.0016803754027615557, 0.001588294199635843, 
      0.0014984457031806322, 0.001414106727769958, 0.0013333694067161098, 
      0.0012555795134515442, 0.0011774242205659783, 0.0011074929536819286, 
      0.0010433270755573806, 0.0009790043334625576, 0.0009186920470672735, 
      0.0008673768464080066, 0.0008147264049948311, 0.0007615933741320117, 
      0.0007117494053201969, 0.0006750891230082565, 0.0006382766611574028, 
      0.0006002103012371271, 0.0005618876756182155, 0.0005286550109535001, 
      0.0004965851512233983}, {2.0100502055003804, 1.2249194271894404, 
      0.8434068441652564, 0.6111293442478508, 0.4699060613235528, 
      0.3665976709010485, 0.29753473419991067, 0.24004325888720085, 
      0.19880850135258177, 0.1668624321907069, 0.14127694488529827, 
      0.12006840975360883, 0.09935748578132056, 0.08601638241804943, 
      0.07518777540701645, 0.06595764717084653, 0.05794578427961389, 
      0.05091523821445313, 0.04480348693574249, 0.039471448135761526, 
      0.035024460108311575, 0.03166843783104618, 0.028510120616811102, 
      0.025664457266261168, 0.023164861531741607, 0.020944037606120635, 
      0.018973875833392925, 0.017130571915345283, 0.015529956011637425, 
      0.014064813008574394, 0.0127114813812556, 0.011425140901406478, 
      0.010520325311366268, 0.009693404815562124, 0.008939484082800165, 
      0.008324688047827548, 0.007758085514783556, 0.007208163950485166, 
      0.006686346340073115, 0.006216605634113592, 0.005775229390803431, 
      0.005332604291919974, 0.004919909060272067, 0.004570570551563387, 
      0.0042444283372035565, 0.003926098382595347, 0.003636675768174199, 
      0.003398628463413106, 0.003173497604974307, 0.0029700246039804467, 
      0.002772922066566399, 0.002586478642643693, 0.002406893961447855, 
      0.002231546466982023, 0.0020820850814901827, 0.0019895505378044655, 
      0.0018941029108581278, 0.0017978881736046759, 0.0017031192347132407, 
      0.0016101925522052304, 0.0015213588897101862, 0.001434479868135434, 
      0.0013532305786684543, 0.0012764300122074547, 0.0011976255125160746, 
      0.0011267559661279915, 0.0010605235498578507, 0.0009965749070422016, 
      0.0009333429320854264, 0.0008819150039362945, 0.0008293982360957884, 
      0.0007760007892741788, 0.0007257792167230659, 0.0006891506991159359, 
      0.0006521375157483976, 0.0006138659985137724, 0.0005752041180047121, 
      0.0005413374913759196, 0.000508881686015582}, 
     {2.0157330071648247, 1.2281854087162636, 0.8455622960137442, 
      0.6131904771810833, 0.47120984883454825, 0.3678760450530349, 
      0.29833462227684876, 0.24033147365437696, 0.19941818473599165, 
      0.16730064083076354, 0.14165335322219433, 0.1202976673365654, 
      0.09972278815537951, 0.08638891055507975, 0.07546605356964936, 
      0.06625081308838818, 0.05813615712109378, 0.05111681782263199, 
      0.04494225526603072, 0.03965040126030432, 0.035268669666835124, 
      0.03199373989659531, 0.028895061333106282, 0.025974561931123713, 
      0.023392443320989394, 0.021127783120606532, 0.0191167779194651, 
      0.01729116378389875, 0.01561745423910724, 0.014135063995399377, 
      0.012780185454488446, 0.011498250507151057, 0.010609243058122811, 
      0.009775458625002363, 0.009000333606985003, 0.008351584583923263, 
      0.007805097922028788, 0.007261012129817052, 0.00674281567396991, 
      0.006258757574825107, 0.005821583061568653, 0.005388643625625671, 
      0.004974718507578136, 0.004602476101751781, 0.0042819350038268795, 
      0.003964765290137004, 0.003659819551469315, 0.0034276152674548965, 
      0.003202331616724438, 0.0029877301866980564, 0.002794236033168384, 
      0.0026052586668587623, 0.0024258326441027674, 0.002252772762240455, 
      0.0020974223812265974, 0.0020071855670890696, 0.0019138784768820468, 
      0.001818857354059367, 0.0017241855232849783, 0.001631411790249687, 
      0.00154255821200656, 0.0014545144474956862, 0.0013733399573518678, 
      0.001295931121778416, 0.0012177874832472004, 0.0011449192153639807, 
      0.0010767660541662533, 0.0010131440022490398, 0.0009481339213066108, 
      0.0008957852239169615, 0.0008433727875440393, 0.0007899918286272342, 
      0.0007395336168177314, 0.0007028627669041802, 0.0006655753558944969, 
      0.0006270267286436826, 0.0005880069515979282, 0.0005536495986737076, 
      0.0005207423047750109}, {2.010919614529806, 1.2312890360971593, 
      0.8347279760822396, 0.6151475354066316, 0.47240493297811814, 
      0.3690800602113635, 0.3002958614577556, 0.24076630030355145, 
      0.20003577141678744, 0.1678398369250439, 0.14195290671020874, 
      0.1205745757160597, 0.10014179406215261, 0.08662347727512927, 
      0.07571077524697917, 0.06642853872729378, 0.05840339835726769, 
      0.05126312652128341, 0.045160832499442666, 0.039819492342690554, 
      0.03547263926150129, 0.032213396438874144, 0.02920530393686399, 
      0.026324813604173776, 0.023652743049419847, 0.021323049260836658, 
      0.01924751732585502, 0.017432454784674367, 0.015723395425089434, 
      0.014237666396349574, 0.012848691098946013, 0.011572505716419067, 
      0.010678065351099933, 0.009853721660168888, 0.009075547989122433, 
      0.008387952472126047, 0.007841489214302102, 0.0073093302409307824, 
      0.006793979928320426, 0.006295586760445469, 0.005860701747011157, 
      0.00543998008846172, 0.005024234852697373, 0.004632330162996342, 
      0.004314511155886453, 0.004000170541122403, 0.0036939091653435136, 
      0.003449767859991553, 0.0032250431962859896, 0.003011982617532209, 
      0.0028107758339179258, 0.0026231892978769863, 0.0024423345996551667, 
      0.002269898340833184, 0.0021113556465867196, 0.0020232539799045104, 
      0.0019319779465203691, 0.0018382846510964044, 0.0017446071648012805, 
      0.0016521732119602018, 0.0015623798151647803, 0.0014746412973317858, 
      0.0013923198674877725, 0.0013142293776766674, 0.0012366818770625611, 
      0.001162127442905817, 0.0010923853494178655, 0.0010288117895946186, 
      0.000963967875023622, 0.0009090505247059971, 0.0008566713675418859, 
      0.0008032302110603756, 0.0007532486679921911, 0.0007162371794478732, 
      0.0006786048221535672, 0.0006397098255223894, 0.0006003072528409736, 
      0.0005655937154980926, 0.0005321642991053263}, 
     {2.016327334978009, 1.222874974706202, 0.8376257004501035, 
      0.6169866623529624, 0.4735216189811432, 0.370309298931879, 
      0.30203271075716137, 0.24143730169728284, 0.2005458522937345, 
      0.16820157574611988, 0.1423123985660436, 0.12100921603743844, 
      0.10068098586145294, 0.08709590035298216, 0.07601977349125681, 
      0.06664722384908034, 0.058567457686538205, 0.05150757981036988, 
      0.04530365285413318, 0.04002796758928939, 0.03564266478164416, 
      0.032357635426002264, 0.02942303757321378, 0.02662832877223814, 
      0.023944681497089983, 0.021532298124305613, 0.01943281117998529, 
      0.01754869869266211, 0.01585533967703658, 0.014320460192708356, 
      0.012933369751757358, 0.01165616348114733, 0.010733214567663121, 
      0.009927308661727906, 0.009148890754796335, 0.008442438547121792, 
      0.00786600226336995, 0.007351340204790044, 0.006839010479304637, 
      0.006351058101018748, 0.00589798704870125, 0.0054835803820399605, 
      0.00506885220050069, 0.0046775433951863205, 0.004342524570140271, 
      0.004034605084128839, 0.0037303050198323087, 0.0034658984767132078, 
      0.0032452302799332606, 0.0030333333489825118, 0.002828803535228271, 
      0.002639142209112336, 0.00245681752109227, 0.002283936170294268, 
      0.0021240984278233952, 0.002037974420212716, 0.0019485777744392809, 
      0.0018563734515925226, 0.0017634129067122598, 0.0016713646565164311, 
      0.0015812583050713307, 0.0014942112150129637, 0.0014100794203238502, 
      0.001331451972548109, 0.0012545169161621897, 0.001178465444495255, 
      0.0011087034334869821, 0.0010436639328827158, 0.0009789550807684055, 
      0.000921762650926864, 0.0008693328061735537, 0.0008157698268848947, 
      0.0007666671233811768, 0.0007292793475033574, 0.000691233945152557, 
      0.0006519258512983327, 0.0006121107148248869, 0.0005771400148349139, 
      0.000543141053556286}, {2.011570139627163, 1.2261212072595564, 
      0.8400564668344075, 0.6186324120297724, 0.47470825747033907, 
      0.37156901573579204, 0.2928057548918596, 0.2420467159377524, 
      0.20111022408004853, 0.16855419445184514, 0.14272993105566747, 
      0.12135156281256175, 0.10109742160477733, 0.08744845107759658, 
      0.07635519634326188, 0.06696019243892538, 0.058639091017024796, 
      0.051697064711005936, 0.04550711765111247, 0.040224982435097194, 
      0.03580778388917195, 0.03247079763376203, 0.029556949645016806, 
      0.026850191996537577, 0.024235045544668255, 0.02176612636624555, 
      0.019594070585916723, 0.01767143048128984, 0.015966549619587198, 
      0.01438626917707834, 0.013014695094734702, 0.011733944686642614, 
      0.010809045315766057, 0.009988218553235775, 0.009222794530830093, 
      0.008487991282889493, 0.00788126992326174, 0.00738490960291205, 
      0.00688235242266963, 0.0063988017145422925, 0.005934141071008711, 
      0.005520596062734893, 0.005115380119576499, 0.004723946821669196, 
      0.004369078576355728, 0.004065889647260583, 0.0037629150472136483, 
      0.0034819568957844605, 0.0032622991931458276, 0.003050803854113311, 
      0.0028481584211430674, 0.0026509795564896767, 0.00247097868900081, 
      0.0022958535013327115, 0.002135839094413838, 0.0020515403453047376, 
      0.0019638761815861353, 0.0018732167009767886, 0.001781120163610183, 
      0.0016893137936044374, 0.001598836492814691, 0.0015124532260630732, 
      0.0014267564990164952, 0.0013477490783466717, 0.0012713054753636704, 
      0.001193942250206933, 0.0011241260797135813, 0.0010577731621619181, 
      0.0009932192054121363, 0.0009339634683534101, 0.0008814022990727361, 
      0.0008276551015634107, 0.0007797934515637985, 0.0007419891380009219, 
      0.0007034650470271886, 0.0006636795010303394, 0.0006234252865200135, 
      0.000588276843890297, 0.0005536626226584465}, 
     {2.0166351939494134, 1.2293316081332637, 0.8423981425648357, 
      0.6201234018567412, 0.475922905926363, 0.3727983925305125, 
      0.2935814279901378, 0.24267499997069175, 0.20167734113510685, 
      0.16906393774654527, 0.14304615262249212, 0.11790595116953494, 
      0.10169463768539094, 0.08773506741981515, 0.07675808212262987, 
      0.06720702475781963, 0.05898669980352999, 0.05184069273189051, 
      0.04563755363123763, 0.04040507855227538, 0.0359741192410256, 
      0.03257680443234726, 0.02963442777374592, 0.02699802722561851, 
      0.02446425934978133, 0.022010023149331176, 0.019782135357051315, 
      0.017823921695877827, 0.01608823653587547, 0.014483994301378214, 
      0.013081683117482909, 0.011805189292214914, 0.010902916324143435, 
      0.010044595158801708, 0.009283442825326943, 0.008557982361749171, 
      0.007916633987056002, 0.007409064954852039, 0.006920544422252289, 
      0.006438278697885863, 0.005974462182664373, 0.005554256627379613, 
      0.005157315472333279, 0.004765685775910021, 0.004396943353135593, 
      0.00409357132976692, 0.003794596857639608, 0.003508565536678134, 
      0.003273867776233163, 0.0030635162346501917, 0.0028633500478869012, 
      0.002668403216810618, 0.002482719804259554, 0.002306707154851902, 
      0.0021468117117830403, 0.0020641225568762667, 0.001978048699195548, 
      0.0018888964386452062, 0.0017977245115686985, 0.0017062887220607608, 
      0.0016162499427363156, 0.0015295079755730731, 0.0014435988944003855, 
      0.0013631678843365365, 0.0012871085674445947, 0.0012090124251417104, 
      0.001138718178160267, 0.0010712006864701756, 0.0010067055718505189, 
      0.0009456861988751332, 0.0008929162274395582, 0.0008389221251164469, 
      0.0007926265145584427, 0.0007543616566239547, 0.0007152955279922206, 
      0.0006749703929801255, 0.0006342473064244639, 0.000598989882456554, 
      0.0005637162249765116}, {2.021546776909512, 1.2322656025000063, 
      0.8445615570907077, 0.6215954319003651, 0.4768626126968, 
      0.37413683518873053, 0.2943424812693366, 0.24334995390052688, 
      0.20208911539330288, 0.16941377958514414, 0.14339774727923257, 
      0.1182058540605199, 0.1020078781862251, 0.08807273505980157, 
      0.07701557199657932, 0.06740263174329936, 0.05923283931758654, 
      0.05204950213195347, 0.04579710520112406, 0.04060846922845457, 
      0.036106084557613896, 0.03268209946893926, 0.02969078446878566, 
      0.027079012979062157, 0.02462758303762492, 0.022239173502594065, 
      0.019972668045546205, 0.017967345404378218, 0.01618670043464752, 
      0.01459527816983351, 0.013124821235311671, 0.011872965331199576, 
      0.010983895424089219, 0.010118653663468119, 0.009340264147288042, 
      0.008624637589301376, 0.007957385953690731, 0.007424862738091027, 
      0.006952835616048417, 0.006476709572892434, 0.00601953625228893, 
      0.005588222255771478, 0.005193715228591696, 0.004803625641958339, 
      0.004430750644375044, 0.004118092053339979, 0.0038235942737849245, 
      0.003537390227900908, 0.0032940176553435487, 0.0030743495368930206, 
      0.0028750668444710316, 0.002682376369129151, 0.002492887117643092, 
      0.0023162381955393494, 0.002157504250922053, 0.0020758714994380707, 
      0.0019912504352354405, 0.0019034725230687298, 0.001813247364594561, 
      0.0017225433505306542, 0.0016326963487087024, 0.0015454985317148874, 
      0.0014597185606702971, 0.001378247699626447, 0.0013020119726314073, 
      0.0012240962342096008, 0.0011525824612864813, 0.0010839974611308108, 
      0.0010194679151128393, 0.0009569565119148454, 0.0009039032499279797, 
      0.0008495996538067413, 0.0008051603584602323, 0.0007663879279908059, 
      0.000726718551288809, 0.0006857937580664439, 0.0006447537127606449, 
      0.0006092625488747792, 0.0005733069968904515}, 
     {2.0164926227135513, 1.2351626164519776, 0.8465829763134327, 
      0.6235028793128369, 0.4779522978682179, 0.3755104750557625, 
      0.2952053136514659, 0.24399971907124815, 0.20273179034027874, 
      0.1700125512468191, 0.1437845381302651, 0.11864037474986913, 
      0.10235088157453553, 0.08837119119851294, 0.07721417922997027, 
      0.06772026910266044, 0.05954972370313986, 0.052252472681384554, 
      0.046003560646574876, 0.04076256549938999, 0.03626318596075758, 
      0.032802482047798565, 0.029751757664812924, 0.027111517535382285, 
      0.024731321875755125, 0.022418047522176958, 0.020167154700336854, 
      0.018118676208301866, 0.016301655384064476, 0.014696544454422486, 
      0.013184144022395464, 0.011934961965692006, 0.011047044959488392, 
      0.010200226122010714, 0.009413208105833838, 0.008682181875432557, 
      0.00799506960185273, 0.007434430618491599, 0.006977907555569456, 
      0.006512049240132083, 0.006058428505355377, 0.0056249089497086915, 
      0.0052257189813054005, 0.004841456807951814, 0.004470442948375941, 
      0.004140231054502764, 0.0038511275423274375, 0.0035615433114359256, 
      0.003319140099510524, 0.003094673981104659, 0.0028840513774220245, 
      0.002692687623912105, 0.0025056546405097775, 0.0023245518508639164, 
      0.0021681228984081554, 0.002086919343141947, 0.002003618131199481, 
      0.0019170859982220647, 0.0018278685989093692, 0.0017377460588341193, 
      0.0016481983019709648, 0.0015605322851269775, 0.0014748814213651467, 
      0.001392815831447769, 0.0013160893625703781, 0.0012382746541545974, 
      0.0011657027626120386, 0.001096209306145109, 0.0010315507459351739, 
      0.0009677934873447311, 0.0009143852674512523, 0.0008597099972641369, 
      0.0008173849026325713, 0.0007780554855921437, 0.0007377236384664628, 
      0.0006961410402071174, 0.0006551751658428755, 0.0006190763431054505, 
      0.0005825200419749282}, {2.021409978920437, 1.2379440246505569, 
      0.8485493683386993, 0.6244865202759805, 0.4790514826333553, 
      0.3744763503153718, 0.2959762495035733, 0.24454223432544764, 
      0.20322633071686524, 0.1704047147734786, 0.14412021980642828, 
      0.11902252652380461, 0.10273563795531844, 0.08866244016146872, 
      0.07745349295988768, 0.06794200689339995, 0.059716618098932896, 
      0.052422942524295524, 0.046253041064291005, 0.04087532118158588, 
      0.03643666741731041, 0.032883253106576686, 0.029819759627253084, 
      0.027134565713531452, 0.02478137929087831, 0.022543421269821125, 
      0.020347016842545945, 0.018268838939644184, 0.016424001373473118, 
      0.01477843533050184, 0.013283687403731712, 0.011979791835958426, 
      0.011099536507004078, 0.010276194457156298, 0.009475686565633577, 
      0.008744062718824773, 0.00805827298661079, 0.007459706910373358, 
      0.006996193217181142, 0.006543104093495088, 0.006091675432658368, 
      0.005656810374987441, 0.005256238660932851, 0.004877367327005081, 
      0.004507003288271163, 0.004166233344148097, 0.0038761509948414723, 
      0.0035889022603867327, 0.0033422527337570746, 0.0031146231131601717, 
      0.0028991366268607717, 0.0027002289388299524, 0.002515151342541185, 
      0.002331471051214619, 0.002178882288162155, 0.002097381867751345, 
      0.002015272025196468, 0.001929861303651138, 0.001841577072933578, 
      0.0017519813125974996, 0.0016627266950412145, 0.0015747027696610635, 
      0.0014891688762043182, 0.0014065669890217436, 0.0013294036797803822, 
      0.0012516103136913708, 0.0011781173813698433, 0.001107885807788412, 
      0.0010429903656008544, 0.0009782104636234107, 0.000924378274336155, 
      0.0008692698030710985, 0.0008292865391777717, 0.0007893488823696806, 
      0.0007482971856848175, 0.0007060128757622832, 0.0006652315725492553, 
      0.0006284111338068772, 0.0005921260447340013}, 
     {2.015727302641007, 1.227391854026188, 0.8503428758925076, 
      0.6257548392782598, 0.4669101573081771, 0.3751801651641767, 
      0.2968296000880968, 0.2450380513272951, 0.2038743193940169, 
      0.17065858373296422, 0.14443551808146948, 0.11948336435838076, 
      0.10310354910314089, 0.08891573206263592, 0.07769020296741898, 
      0.06820226867498107, 0.05984794676154492, 0.052568148849191844, 
      0.046457700077279535, 0.04101715399621925, 0.03655396816757133, 
      0.03302202230228132, 0.029897154205530053, 0.027161383997665968, 
      0.02478821931893114, 0.022620494179585914, 0.0204917709940422, 
      0.018420637648753912, 0.016533604438381082, 0.0148582464349731, 
      0.01336841181744754, 0.012031470156070215, 0.011155127269687787, 
      0.010337505113612873, 0.00953828294438295, 0.008813679635407311, 
      0.008113311244476694, 0.007494174755354102, 0.007008623131412585, 
      0.006569390383631137, 0.006124069599721769, 0.005693152976242511, 
      0.005290479685669289, 0.004909728672782838, 0.004540750166714799, 
      0.0041902067876393645, 0.0038989777588791965, 0.0036150439280695657, 
      0.0033611872870817116, 0.003130770987947118, 0.002915437868287065, 
      0.0027106702454887184, 0.0025214624040220857, 0.002340251376931329, 
      0.002189467210067205, 0.002107360163911041, 0.0020263175368094547, 
      0.0019419079430204825, 0.0018545225085704693, 0.0017653989948160503, 
      0.0016763822461410443, 0.001588274450565435, 0.0015027627577194388, 
      0.0014195697819155775, 0.0013420083652267547, 0.0012641567385191293, 
      0.0011898615789070802, 0.0011190184744251824, 0.0010538157746479483, 
      0.0009882157836689873, 0.000933893108075754, 0.0008807989763315261, 
      0.0008408486531849001, 0.0008002501316291178, 0.0007584229106128471, 
      0.0007153871855998102, 0.0006749010111772422, 0.0006372453978176643, 
      0.0006011909962066521}, {2.021139730642807, 1.2313711076696956, 
      0.8524055684062266, 0.6270238272618953, 0.46860102017400385, 
      0.3761172819239008, 0.29759885796366253, 0.24582454657102437, 
      0.20425723929200565, 0.17111991234204993, 0.14477050500993155, 
      0.11986819535508227, 0.10347429682886372, 0.08914583079904326, 
      0.07795221765305212, 0.06842705331640211, 0.06006343136193908, 
      0.05280154268876067, 0.046725725664279294, 0.04122599254549511, 
      0.03665586214218155, 0.033134369360148054, 0.029972653217082063, 
      0.027204771502875726, 0.024786376129056667, 0.02265411439563645, 
      0.02059322995903034, 0.018561460098254642, 0.016657339845919283, 
      0.014954732586521356, 0.013439653501545244, 0.012095255328835037, 
      0.011200382073602345, 0.010386073500202986, 0.009606530761918908, 
      0.008873530291444163, 0.008181571110167252, 0.0075282189945362525, 
      0.007016039903320476, 0.006590555899964836, 0.006154406752900167, 
      0.005727071994024949, 0.0053224082750013444, 0.0049387206991323125, 
      0.004571555096615956, 0.004217270923798438, 0.003919959121981657, 
      0.0036404599856117974, 0.00337643482372599, 0.0031442216151121197, 
      0.0029311771539224604, 0.0027252965792757284, 0.002526823004207949, 
      0.0023460065623819495, 0.002200863860524968, 0.00211694216713569, 
      0.002036846788519183, 0.0019533219929312724, 0.0018667313810275385, 
      0.0017781903870763298, 0.0016892525490383216, 0.001601084018691061, 
      0.0015157344879073082, 0.0014318824655545537, 0.0013539484519097715, 
      0.0012759593785927094, 0.0012009646673768403, 0.0011296304687893471, 
      0.001064049485192045, 0.000997813449147993, 0.000942936108123387, 
      0.0008927907864022882, 0.000852058740909159, 0.0008107390869355679, 
      0.0007680822384211836, 0.0007243783610263207, 0.0006840861961054375, 
      0.0006457742437362899, 0.0006096827570315159}, 
     {2.0301281242526263, 1.234233639396344, 0.8541752146721642, 
      0.6282727219788823, 0.470234060257825, 0.3769779560774741, 
      0.2985032088492239, 0.24641455483062083, 0.204612930938446, 
      0.17137806916391563, 0.1402482701853391, 0.12007996081921242, 
      0.10367186572679665, 0.08914010808287559, 0.07817511302769797, 
      0.06864203423347519, 0.06020367511854722, 0.052997418483433006, 
      0.04688678190141232, 0.041399267609403205, 0.03681486179053531, 
      0.03325573583945626, 0.030053644195431814, 0.02725795137718733, 
      0.024795667563729588, 0.022650397842547233, 0.0206552252467042, 
      0.018680141434763004, 0.016772506720236693, 0.015048822967183094, 
      0.013508047896968418, 0.012177378510228477, 0.011253008537920876, 
      0.01042920005000813, 0.00966743322663073, 0.008925497999435754, 
      0.008241993442228687, 0.007576958623226539, 0.007026152283286423, 
      0.006606937641398265, 0.00618092922364768, 0.00575720884503174, 
      0.005351241951721081, 0.004969157225033613, 0.004602665986270192, 
      0.004250045825775728, 0.003941561749302423, 0.003673511619276494, 
      0.003406120860378246, 0.0031588463140856554, 0.0029433720124591983, 
      0.0027374216308556315, 0.002539147160315145, 0.002348981782846935, 
      0.0022114956211228437, 0.002126264558119625, 0.002046939977721682, 
      0.0019641874654995127, 0.001878313258816071, 0.0017902588442562678, 
      0.0017014269599544896, 0.0016132536608897284, 0.0015279481939997164, 
      0.00144355409672104, 0.0013652615331211388, 0.0012870565178337596, 
      0.0012114506985407844, 0.0011397387603473998, 0.001073708250427603, 
      0.0010070036968255333, 0.0009515122301014839, 0.0009044601008268778, 
      0.0008629927190749869, 0.0008207937678299734, 0.0007772546335744217, 
      0.0007328499925548913, 0.0006927626426259865, 0.0006546701273768374, 
      0.0006175949173740707}, {2.015839805280011, 1.2369648630637977, 
      0.8404766891728802, 0.6149342440018426, 0.47194153766802405, 
      0.37782187576325604, 0.29922559040922836, 0.24707597700672912, 
      0.20512240042434568, 0.17171625739562782, 0.1405108953233974, 
      0.12043889433535607, 0.10378627099347636, 0.08926131387028624, 
      0.07833737998321484, 0.06879710054109905, 0.06032377631334521, 
      0.0532079136149338, 0.04700667864809517, 0.041542458179046685, 
      0.03697820903289733, 0.0333296844488112, 0.03017679600988238, 
      0.0273108189458745, 0.02481672108648618, 0.02263415364178914, 
      0.020681742170341036, 0.018767112272819176, 0.016880962988228578, 
      0.015131162819789039, 0.01355999789829027, 0.012250248634953857, 
      0.011295208658920896, 0.010472424707628283, 0.009717547298066712, 
      0.008975331685112607, 0.008299855757709437, 0.007641766228646017, 
      0.007057297407567664, 0.0066192301991871835, 0.0062044865996269, 
      0.005785751777116074, 0.005377372477038944, 0.005000163889088641, 
      0.004632456659094007, 0.004281041422632776, 0.003971970977753355, 
      0.003705039685870883, 0.0034391137030512376, 0.0031854874964420982, 
      0.0029542770083139554, 0.002746521508973733, 0.002548890329655395, 
      0.0023557979185410563, 0.0022232393635805213, 0.0021354279202323596, 
      0.0020566666125522537, 0.001974577537438425, 0.0018893139601942176, 
      0.001801679564965573, 0.001712998953843979, 0.001625006796998894, 
      0.0015394595096398875, 0.0014546255729552776, 0.0013759786248334696, 
      0.0012974800855066833, 0.0012213390749764355, 0.001149356438898235, 
      0.0010828037105923497, 0.0010157834980727425, 0.0009596255914764325, 
      0.0009157821699717736, 0.0008735321162210947, 0.0008303906426616755, 
      0.0007859178889949335, 0.0007408090449859895, 0.0007009050853237704, 
      0.000663008990202021, 0.0006248750922711618}, 
     {2.021247764052436, 1.239638149963844, 0.8426493043604929, 
      0.6166317048262129, 0.47391041225099806, 0.3786178017506152, 
      0.299839679920819, 0.2474774969289479, 0.20552782283256274, 
      0.1719644806401964, 0.1405383184236568, 0.12121961863066417, 
      0.10423047814091312, 0.08992576226226823, 0.07857724108510099, 
      0.06876444958658427, 0.06035140896159803, 0.053355831692127514, 
      0.04714370972628812, 0.041640190303134095, 0.037103565120364564, 
      0.03340954015913846, 0.030253276549149135, 0.027365820534703118, 
      0.024832373218584426, 0.022624011487143728, 0.02067683990784175, 
      0.018821569892977248, 0.016976474782133842, 0.015221124120224248, 
      0.013634607439208073, 0.012321589953513283, 0.011335130686010941, 
      0.01052423384307638, 0.009758724418461404, 0.009032380978690914, 
      0.008351803957502771, 0.007700387411138862, 0.007091265583699241, 
      0.006628061494645356, 0.006224579052671011, 0.005811480058729207, 
      0.005406443178630128, 0.005028684239784895, 0.004660151191092517, 
      0.00431718366612873, 0.004003614432323842, 0.003735119053382119, 
      0.0034705563643994174, 0.003211721420416844, 0.0029808584985509656, 
      0.00275773635827434, 0.002556058142694422, 0.00236368008072088, 
      0.0022348377595943782, 0.0021444702934817024, 0.002066086623841125, 
      0.0019845556575604473, 0.001899800265566274, 0.0018125179116807802, 
      0.001724083426204291, 0.001636089933965873, 0.0015503161269143702, 
      0.0014651305624496368, 0.0013861249293238226, 0.0013072563751409247, 
      0.0012306450877571755, 0.0011585142329808733, 0.001091383291816296, 
      0.001024146999850935, 0.0009703079475359932, 0.0009267308272353316, 
      0.0008836397729234709, 0.0008395048637170222, 0.0007940483668350521, 
      0.0007491729453620919, 0.000709067705565973, 0.0006707196650424427, 
      0.0006314757324291198}, {2.0261256281370232, 1.2421949719357892, 
      0.8448608387622154, 0.6182068506170679, 0.47640691867734963, 
      0.37935770584339745, 0.300700415524024, 0.24799191405295715, 
      0.20597979617605217, 0.172137107750718, 0.14128018329178163, 
      0.12170292764892927, 0.10463427608745153, 0.09037096012149609, 
      0.0789353619245837, 0.06881987497979382, 0.0603532669124794, 
      0.05352150905246159, 0.04733235206585788, 0.0417789151675908, 
      0.037309849565266055, 0.03358282236670948, 0.030308414046154447, 
      0.027453593820517205, 0.02489647074675763, 0.022628864743994392, 
      0.0206552079699609, 0.018846798620955126, 0.017052745325361003, 
      0.01530245443154853, 0.013703150794872825, 0.012380454299462638, 
      0.011403409411482646, 0.010567859283744235, 0.009795249142679032, 
      0.009083872766770399, 0.008398339537035648, 0.0077539768247479254, 
      0.007130688770605667, 0.006634002701178865, 0.006241378346374085, 
      0.005836333111611895, 0.005434570076711935, 0.005055329832309292, 
      0.0046935551331812875, 0.004355678031837478, 0.004033783351785641, 
      0.003763958477257133, 0.0035006423905537504, 0.0032370885148666293, 
      0.0030064804100270372, 0.002781178276816, 0.002568680215377453, 
      0.002369014802788033, 0.0022457309637274312, 0.0021534887387735253, 
      0.002075251364675717, 0.0019941765437940166, 0.001909830081421037, 
      0.0018228304731023313, 0.0017345746669376696, 0.001646552263102694, 
      0.0015605586728846001, 0.00147509633611462, 0.0013957205121104784, 
      0.001316406682519527, 0.0012393883943161352, 0.0011671938148063445, 
      0.0010994456027778336, 0.0010320859074225651, 0.0009813571131771876, 
      0.0009372787292428313, 0.0008932885919740024, 0.0008481104735730331, 
      0.0008016329580324516, 0.0007572053664679391, 0.0007172674015781075, 
      0.0006777813621263526, 0.0006376057936036055}, 
     {2.0180794957101305, 1.2298220221139704, 0.8471456400001828, 
      0.6196669989306965, 0.479735547653927, 0.3800872160872801, 
      0.30148646292329667, 0.24844854822882856, 0.20638087065755073, 
      0.1728158225441339, 0.1419009140716435, 0.12211819253420474, 
      0.10497489322778762, 0.09072354886741149, 0.07921925080041395, 
      0.06915358911237728, 0.060594793033870525, 0.0536646812258632, 
      0.047484945167010316, 0.04192324046219777, 0.037457671749449986, 
      0.03373196584324965, 0.030393502885009985, 0.027539262590939508, 
      0.024928534104639244, 0.022651836221875672, 0.020635618462147242, 
      0.018845839099542454, 0.017104413198552444, 0.015376664183213313, 
      0.013758486255790845, 0.012432000236354795, 0.011470723770141225, 
      0.010602437678345669, 0.009838151286939581, 0.009128189138260806, 
      0.008442087615338897, 0.00780283985450541, 0.0071791190278930874, 
      0.006646284254500372, 0.006255326868153124, 0.005858674446357722, 
      0.005461411755315493, 0.005087221456169702, 0.004735300494785459, 
      0.004392420297471339, 0.004063300399348061, 0.0037926731408104335, 
      0.003529543315121145, 0.0032649016010858887, 0.003031284615516862, 
      0.0028039334782417077, 0.002590137886586299, 0.002384506296516268, 
      0.00225603636058856, 0.0021624469315837578, 0.0020842045081418065, 
      0.002003487079995334, 0.001919453335823629, 0.0018326660068677303, 
      0.0017445208564409896, 0.0016564361019632938, 0.0015702214911372941, 
      0.001484544510909235, 0.0014047809013780213, 0.0013249478712496635, 
      0.001247594221574427, 0.0011753928950142113, 0.0011069554265568198, 
      0.0010395898180035282, 0.000992002437380537, 0.0009473975603171329, 
      0.0009024506453806582, 0.0008561805775199527, 0.0008087580245484703, 
      0.000764660744047343, 0.0007248101429222017, 0.0006841594684930583, 
      0.0006431014637960394}, {2.0226099409771288, 1.2327720661983053, 
      0.8494047152903766, 0.6211133867847204, 0.4785193271431025, 
      0.38075262051155523, 0.3022033992934907, 0.24903550129613056, 
      0.20645451726566477, 0.17325928183326345, 0.14235544486591722, 
      0.12255464105661051, 0.10541425504642082, 0.09104735393487981, 
      0.07944049274705442, 0.0694586313156956, 0.06101705761934176, 
      0.053756782992331324, 0.047622819401924074, 0.04203405367554626, 
      0.037560691452719855, 0.03389392591883129, 0.030530420981997458, 
      0.027623248408853836, 0.024990124938011688, 0.022667109784343508, 
      0.02062675074799543, 0.018825441979766537, 0.017131780511773945, 
      0.01543980362710374, 0.013822211749375812, 0.012487391704898217, 
      0.011530869252315083, 0.01063213348254166, 0.00988316187654964, 
      0.009165738937356747, 0.008482688992417858, 0.007849414425110153, 
      0.00723186553013196, 0.0066824840597913705, 0.006266893684865243, 
      0.005878934783817357, 0.005494053271100744, 0.00512438437367049, 
      0.004774955456983747, 0.0044289769892180576, 0.004100406713585518, 
      0.0038213186083295076, 0.0035574400045650873, 0.003292987812437938, 
      0.0030556010665268034, 0.002826085084183283, 0.0026110408638544457, 
      0.0024042177246665704, 0.0022672859157138003, 0.0021714100609365014, 
      0.002092982853021122, 0.0020125271220169326, 0.0019287127844572457, 
      0.0018420696219849592, 0.001753963299616794, 0.0016657776256907603, 
      0.0015793333377774827, 0.0014934917129702297, 0.0014133176183512707, 
      0.001332892873805341, 0.0012552438340201373, 0.001183106139028481, 
      0.0011139072026561316, 0.0010493675004886321, 0.0010022155291834762, 
      0.00095711884084249, 0.0009110973149674422, 0.0008636874898022798, 
      0.0008154424392624468, 0.0007726367505697286, 0.0007316942247932066, 
      0.0006897959049577988, 0.0006525508798522839}, 
     {2.0271652252514634, 1.23583001262725, 0.8514546962632435, 
      0.6226442642946676, 0.4783209778979969, 0.38149309970065065, 
      0.30291643263555984, 0.24954672279359846, 0.20641099998765627, 
      0.17362599889959018, 0.142933036729732, 0.12290852481411063, 
      0.10572361398869407, 0.09129414505445504, 0.07974264521782998, 
      0.06967188691743369, 0.06134286247194647, 0.05394667996115887, 
      0.04769499214715896, 0.042134154052983847, 0.03767490780324067, 
      0.03399837034424167, 0.030653780015053242, 0.027680087569421405, 
      0.025085445452756195, 0.022722166953582364, 0.020638649117062327, 
      0.018803479890808647, 0.017137359773397566, 0.015488893342539604, 
      0.0138750293686084, 0.012553108440251532, 0.011580284301455931, 
      0.010671788190550183, 0.009921412526230099, 0.009203392104765947, 
      0.008527741605679555, 0.00789204874940396, 0.007280283388090058, 
      0.006719244876720868, 0.006276501681451544, 0.005906943477300602, 
      0.005531747320100553, 0.00515983752480152, 0.00481276633248169, 
      0.0044649903832756, 0.004136296590780958, 0.0038490244710092537, 
      0.003584712699686857, 0.0033205902225629455, 0.003079230302916079, 
      0.002847767623645737, 0.0026314190466587453, 0.0024233897947812024, 
      0.0022793835051445393, 0.0021801848000660095, 0.0021016170463700975, 
      0.0020213302217431508, 0.0019376447356906764, 0.0018510750736185232, 
      0.001762937163034379, 0.0016746075176700685, 0.0015879180004769993, 
      0.0015019501683769647, 0.0014213386461887651, 0.0013402511350939011, 
      0.001262339247004207, 0.0011903255304969878, 0.0011202928654096525, 
      0.0010597072356768884, 0.0010124888476501462, 0.0009663920994651253, 
      0.0009191994099906989, 0.0008706028566273183, 0.0008220602006610606, 
      0.0007800923668981365, 0.0007378685106856994, 0.0006947670414151278, 
      0.0006617659410186382}, {2.0316550456654987, 1.2387918803903093, 
      0.8534089848649796, 0.6242649342412767, 0.478930201361084, 
      0.3820946954164999, 0.3035223793334391, 0.2499469592403866, 
      0.20716970458183168, 0.17396842924847813, 0.14340648043489487, 
      0.12328535118599104, 0.1061631702144294, 0.09155406260671449, 
      0.07997346495557354, 0.06992730745576468, 0.06160532940556784, 
      0.05420953160062969, 0.047668114541177586, 0.04219521051114572, 
      0.03778533124277739, 0.034067960979118316, 0.030758696149024087, 
      0.027720404475282658, 0.025148546536866385, 0.0227704518493022, 
      0.020658154482180727, 0.018792589638624332, 0.01712348854165727, 
      0.015520139767374637, 0.013924472113963372, 0.012608129288545891, 
      0.011627172860970533, 0.010731322336149028, 0.009953548875767007, 
      0.00924291099509255, 0.008568798277494395, 0.00793272893575087, 
      0.00732545048016523, 0.0067520007018130115, 0.006298890055287907, 
      0.005939685372068082, 0.005567713125006066, 0.005196387967646466, 
      0.004848975946130895, 0.004499937107328196, 0.004170834808709559, 
      0.0038759630525383223, 0.0036112587448003833, 0.003347461930992707, 
      0.003102237705216674, 0.0028693097394762567, 0.0026514356449248056, 
      0.0024420314151856392, 0.002290790711158827, 0.0021890560984014636, 
      0.002110132231160297, 0.0020299242770518157, 0.0019462797024194297, 
      0.0018597033681813106, 0.0017714721281042929, 0.0016829515479679744, 
      0.0015959948484293562, 0.0015099282286646337, 0.0014288488441849788, 
      0.001347029004869129, 0.0012688803975904814, 0.001197040694359647, 
      0.0011261021554194526, 0.0010702054356499016, 0.001022366394597941, 
      0.000975165726660953, 0.000926727264850935, 0.0008769076148620367, 
      0.0008292861990292033, 0.0007868248608441816, 0.0007432910041831368, 
      0.000699178594247467, 0.00067078100343121}, {2.0231360021613827, 
      1.2415811842996085, 0.8553827130335581, 0.6256270607751132, 
      0.47986974239308416, 0.37065470420982793, 0.30421206637373327, 
      0.250290738764076, 0.20775070242297589, 0.1681388266518067, 
      0.14393656546271644, 0.12362240672479848, 0.10644380870825383, 
      0.09195694000750013, 0.08026247640899248, 0.07017603477255861, 
      0.061836224061628954, 0.05442224257139375, 0.04775300622073498, 
      0.04218552707238985, 0.03786336678736483, 0.03413552522990892, 
      0.030841165691050523, 0.027827212216683352, 0.02519516528005718, 
      0.022812034688587474, 0.020690729727131707, 0.018791020165343023, 
      0.017101160266407744, 0.015533157129166576, 0.013966002774983494, 
      0.012657838680066381, 0.011665177651069489, 0.010783761552305489, 
      0.009979260327028578, 0.009277346997203052, 0.008605201204983603, 
      0.00796965051371032, 0.007367849130814046, 0.006798083773465059, 
      0.006338046361075005, 0.005970633167641657, 0.005603609158072246, 
      0.005233809695932443, 0.00488380934002477, 0.004536563065587896, 
      0.004204102878105368, 0.0039029059435008156, 0.0036370481741953547, 
      0.0033734434095843884, 0.0031246976568325177, 0.0028913104405555523, 
      0.002671401751133931, 0.0024601772571035546, 0.0023015965517643277, 
      0.002197942598737185, 0.0021185486264289418, 0.002038332114965103, 
      0.001954642987790761, 0.0018679832131397853, 0.0017795929697242607, 
      0.0016908310872446525, 0.0016035793203414408, 0.0015174308376056335, 
      0.0014358503133327066, 0.0013532300846571463, 0.0012748653772413554, 
      0.0012032391837754675, 0.001131322893283536, 0.0010802382531780025, 
      0.0010317437658221894, 0.0009833812220564299, 0.0009336508196132337, 
      0.000882749032211836, 0.0008366924056191721, 0.0007928126581003376, 
      0.0007479069175050482, 0.0007063657754086416, 0.0006793764587846595}, 
     {2.0272808334776906, 1.244138858453014, 0.8571000288196292, 
      0.6271458604192901, 0.48083505672515686, 0.37155612340547006, 
      0.30496920058891414, 0.2505471728315787, 0.2081981407597871, 
      0.16871879100920448, 0.14452780781248803, 0.12406220616065385, 
      0.10662308895698813, 0.0921892986357768, 0.0804118257278432, 
      0.07046676850230729, 0.06205291583555043, 0.05462117620802971, 
      0.04796253570722333, 0.04209415315305696, 0.03790532237984853, 
      0.03423343967491958, 0.030935151137386232, 0.027918951320537705, 
      0.025211151922493503, 0.022868626069245473, 0.0207314000841112, 
      0.018814906674307394, 0.017089262688358975, 0.01552979810548599, 
      0.013997598633807224, 0.012711504921828615, 0.011710959641114294, 
      0.010829870313325878, 0.010004202495811246, 0.009312927766664683, 
      0.00864196023118372, 0.008007921658634612, 0.007427747869175837, 
      0.006856490934074443, 0.006377949356774751, 0.006000080803083684, 
      0.005637773946994058, 0.005270459293397454, 0.004917576738498228, 
      0.004572158269078761, 0.004236244021181011, 0.003929132902530664, 
      0.0036621821184950097, 0.0033986308661639233, 0.0031466805761435675, 
      0.0029126961152872426, 0.0026908466016201896, 0.0024778558206001496, 
      0.00231188003478849, 0.00220665419890279, 0.002126882046706193, 
      0.002046572014617006, 0.0019627552112594757, 0.0018759444421549206, 
      0.0017873200688558865, 0.0016982635630723457, 0.0016106833569450062, 
      0.0015244599451601636, 0.0014423427186519735, 0.0013588555342039128, 
      0.0012802906332414514, 0.0012089205097032653, 0.0011398846275923102, 
      0.0010897709515243507, 0.0010406389423614443, 0.000991007594020128, 
      0.0009399396856811055, 0.0008880296455469217, 0.0008433441922306179, 
      0.0007980451156319271, 0.0007517632619726054, 0.000715513750220582, 
      0.0006875152103849116}, {2.031268960284242, 1.246506962320967, 
      0.8591736107092871, 0.628663989063583, 0.4817823419118411, 
      0.3725867037239032, 0.305500498616164, 0.2515727595454402, 
      0.2086249515591189, 0.16939032030521892, 0.14486021591389253, 
      0.12442840809778821, 0.10694563669795319, 0.09241036768891465, 
      0.08056534169555069, 0.07078766208290138, 0.062280113077090374, 
      0.05481453565409296, 0.048154231975135194, 0.042173134743171505, 
      0.03798657728737702, 0.03436433373048249, 0.031059120029937638, 
      0.028052247502805133, 0.025293767670679992, 0.02294241439594879, 
      0.020754476822271568, 0.01883429443327737, 0.017091279703555725, 
      0.015511837744623176, 0.01401720708576463, 0.012757329188415885, 
      0.011761188106023007, 0.010872243645579099, 0.010030875490880192, 
      0.00934461726498313, 0.00868971571123752, 0.008066027922653877, 
      0.007487211230152834, 0.0069183848723144425, 0.006422502970142949, 
      0.006028290884472812, 0.005670473685541229, 0.005305553218505229, 
      0.004950534709496968, 0.004606430553934267, 0.004267384945687278, 
      0.003954734790001594, 0.003686785465704231, 0.0034231084542377488, 
      0.0031682606818760196, 0.002933522380870061, 0.00270980968125871, 
      0.0024950901618312252, 0.002321699379755566, 0.002215225527475609, 
      0.002135144366869285, 0.002054658176033579, 0.001970632780879237, 
      0.0018835975392760365, 0.0017946698665747129, 0.0017053898821766233, 
      0.0016173223955443967, 0.0015310148739592282, 0.0014483284328167326, 
      0.0013639154062219788, 0.0012861721660926955, 0.0012141435226464888, 
      0.0011496846109000944, 0.0010987713937671095, 0.0010489760867422539, 
      0.0009980136540881544, 0.0009455638364114788, 0.000894802063287999, 
      0.000849205805695077, 0.0008024509713756071, 0.0007550221903613334, 
      0.0007241764204008565, 0.000695197639084759}}
dataNsimpletcl2 = {{0.3761369806684358, 0.19649014510497392, 
      0.11421641917874421, 0.06977168289755305, 0.04350210930056628, 
      0.027305364701813453, 0.016961860055509148, 0.010291579102991374, 
      0.006012751432621692, 0.003317199897942727, 0.001675355204595351, 
      0.00073023121207633, 0.00023601911738712483, 0.000026979462977014257, 
      0., 0., 0., 0., 0., 0.000047602904115921774, 0.00018189306335462258, 
      0.0003895106513377676, 0.0006683763854642075, 0.001039222082016917, 
      0.0015005324191954827, 0.002040282579288899, 0.0026381152780407084, 
      0.0033198427068480904, 0.004037065093349439, 0.004829918195471804, 
      0.005675038892357088, 0.006592525400004314, 0.007585588607595492, 
      0.008617226176750887, 0.009667860793641049, 0.010749331282783263, 
      0.011852389695783137, 0.01297509690356475, 0.01386703496814485, 
      0.01501488077133762, 0.01617193924796682, 0.01737438809633804, 
      0.018618860954289752, 0.020056592760491487, 0.021401150440880853, 
      0.022616554418433143, 0.02390962837492977, 0.025269103738417915, 
      0.026615905527393804, 0.02797547833436656, 0.0293590287193948, 
      0.030724356941245173, 0.03210189539162448, 0.033478811522215296, 
      0.034854582588848666, 0.0362134963379939, 0.03759022291025627, 
      0.03894498640853601, 0.04029259573611136, 0.04165515170264443, 
      0.043005857470371917, 0.04433222636677704, 0.04566745687258762, 
      0.04699427919391395, 0.04832067473454735, 0.04965741075273698, 
      0.05102093357893203, 0.052364021047197035, 0.05371022905200021, 
      0.05506174751714115, 0.05642007315743215, 0.05777258904365212, 
      0.059122851781933466, 0.060458511484572035, 0.0617863969047493, 
      0.06309236928542754, 0.06438533168554413, 0.06575661290920942, 
      0.06707616220699746}, {0.5963461765743191, 0.31797389732142406, 
      0.1885942127505246, 0.11814898080684844, 0.07582100898924111, 
      0.04931118031264746, 0.03208646228935335, 0.020634633660220437, 
      0.013071212537020989, 0.0080061195349985, 0.004737009566885952, 
      0.002625563960726593, 0.0013175471968890629, 0.0005790460151932908, 
      0.00017959182243693778, 0.00001381013695720204, 0., 0., 0., 0., 0., 
      0.00002685709616884885, 0.0001292642316397391, 0.00029786251162320504, 
      0.0005273671784896787, 0.0008381541479705427, 0.0012047179661326159, 
      0.0016642981562680348, 0.0021811350145160245, 0.0027489071095170674, 
      0.003381433033526008, 0.004050826018026737, 0.004775883910206509, 
      0.005543781528467534, 0.006390299507423706, 0.007280589535254046, 
      0.008220029866620255, 0.009024603393005905, 0.00999271706952028, 
      0.01098322430787205, 0.011974183624913731, 0.012991632060467263, 
      0.014021788641110018, 0.015055183787885298, 0.01612430406869766, 
      0.017198920578371846, 0.018308013669978904, 0.019484410536801822, 
      0.02064682691300689, 0.021890328222257494, 0.023127988163820005, 
      0.024366251382550518, 0.0255998078468764, 0.026850012724115736, 
      0.02811061254805516, 0.029356636966589494, 0.030616271661813382, 
      0.03186775435969796, 0.03312046200052036, 0.03436104256151769, 
      0.035622325462479225, 0.03686721997553929, 0.038097839121670155, 
      0.03934686060676268, 0.04058160221277323, 0.04181512497144565, 
      0.04303263570035823, 0.04424803699043183, 0.04545785523297361, 
      0.04669568234156726, 0.04789638116194488, 0.04909196580949324, 
      0.05030939611382042, 0.05154008424708048, 0.05279357898023253, 
      0.05399873062523078, 0.055210523073431994, 0.056446970934106236, 
      0.05767095627979507}, {0.8212768603048313, 0.4508159910059941, 
      0.2758819242679113, 0.1782930087866887, 0.11841235195197414, 
      0.08013207704531455, 0.05456464048185597, 0.03707541290784563, 
      0.025047089143228188, 0.01679614382845662, 0.011024809230462297, 
      0.007029878227368167, 0.004329352297428039, 0.0025410225286665797, 
      0.0013574988269002101, 0.0006609932010756721, 0.00024901198822273665, 
      0.00005125163860413354, 0., 0., 0., 0., 0., 0., 0.00001888621658112377, 
      0.00010018370283504385, 0.00022906299736783278, 0.0004130521349670624, 
      0.0006437474287471906, 0.0009367459021882331, 0.0012807127678790692, 
      0.0016938211108138892, 0.0021483412612081625, 0.002602261808116145, 
      0.0031200388094374393, 0.0036919241420529866, 0.004278467124472756, 
      0.004917474368357662, 0.005591813499318556, 0.006319775392287192, 
      0.007090209210821899, 0.007894549076482859, 0.008718952192887966, 
      0.009556884247923395, 0.010393024363341084, 0.011251269254674413, 
      0.012120992030508251, 0.012990114963310144, 0.013885612183040514, 
      0.014789337793484906, 0.015709231425067544, 0.016716955193632844, 
      0.01780059115810201, 0.018801677247006456, 0.019684206350336072, 
      0.020609980162472865, 0.021606032925075215, 0.0226341508282642, 
      0.023689821350803608, 0.02474935779579346, 0.025812245090162195, 
      0.02688606673169701, 0.027966045304148923, 0.0290359550780656, 
      0.030106666055137007, 0.03116989477588474, 0.03225226320445584, 
      0.03332220060650494, 0.034379826857994476, 0.03544045905917411, 
      0.03651460340183283, 0.037574753393191655, 0.03862265928542359, 
      0.03967754036239392, 0.04072554627469585, 0.041766439159234975, 
      0.042821783419730385, 0.04386810934164065, 0.04490423381164614}, 
     {1.024211004037707, 0.5750429192236596, 0.3606557439516376, 
      0.2394247710427101, 0.1640908386478272, 0.11425074798352522, 
      0.08082216310053424, 0.0576234080485625, 0.040925215089002875, 
      0.02880596113866864, 0.02025136301954132, 0.01400139089587601, 
      0.009613697335968674, 0.006354934203082291, 0.004203588266684578, 
      0.002580632325424402, 0.0015242902066115345, 0.0008279959176763496, 
      0.000397864078573007, 0.00013977714632056742, 0.000017754712228819358, 
      0., 0., 0., 0., 0., 0., 0., 0.00003114926819993563, 
      0.00010568298551550531, 0.0002131032460659099, 0.00036157770066900727, 
      0.0005492879034154977, 0.0007554918526477827, 0.001020434731473601, 
      0.0013228367375576304, 0.0016647768117835395, 0.0020488678049180448, 
      0.0024548362595334314, 0.002888362619599589, 0.0033343245379163673, 
      0.003811230911990874, 0.004319222690358997, 0.0048461754200171125, 
      0.005402967560038625, 0.005986902783180814, 0.0066131815162926355, 
      0.007280779758792201, 0.007962244544394934, 0.008644638647024831, 
      0.009348178963674647, 0.010053436219398998, 0.010766360703823882, 
      0.011501759063473796, 0.012252397738086333, 0.013021733676992024, 
      0.013871936966588592, 0.014811687553937103, 0.01567525187236125, 
      0.016438982358908623, 0.01711547224729304, 0.017789299701681957, 
      0.018498529308940997, 0.019228935100464088, 0.0199699726034215, 
      0.020750739964138287, 0.021562307976852924, 0.02239302322484927, 
      0.023235550986703726, 0.024101293545585774, 0.024956701946762742, 
      0.025821937277623164, 0.026685388634134916, 0.027561390901384288, 
      0.028441713089413158, 0.02930389881417905, 0.03017335420924774, 
      0.031050471570151013, 0.03192345093837994}, {1.194874636537626, 
      0.6825363990745308, 0.4358212234996793, 0.2950900907585641, 
      0.20709530425391043, 0.14803778769020767, 0.1071485009241232, 
      0.07871141545636712, 0.057729782393004615, 0.04260197387887567, 
      0.031320617496530735, 0.02281928302956057, 0.016485260365326073, 
      0.011952371199720563, 0.008365335604327492, 0.005903798282925761, 
      0.004061781874594158, 0.0026620267656366423, 0.0016810253897972319, 
      0.0009959982688877642, 0.0005624229751661665, 0.000265862829476788, 
      0.00009610167859643026, 9.70914154230923*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0.000019335797172601032, 0.00007257706007148673, 
      0.0001517095177182709, 0.00025115682434556294, 0.0003828615098881577, 
      0.0005329413422322654, 0.0007063325221743355, 0.0009148125511787598, 
      0.0011472316097294634, 0.0014144526382826733, 0.001714982554362983, 
      0.002030067986900929, 0.0023616974708539594, 0.0027023986579954515, 
      0.003061335284030981, 0.0034439720656548704, 0.003836750284644511, 
      0.004238734106003772, 0.0046671989454681075, 0.005107668250498286, 
      0.005566230372576492, 0.006048594248298592, 0.006559563843021813, 
      0.007109271102044711, 0.007673259437116945, 0.008243500637877337, 
      0.008825595054626656, 0.009425628779977836, 0.010039693674851101, 
      0.010679111621470222, 0.011376074999264638, 0.012115412455557965, 
      0.012795157841848809, 0.013401871178200532, 0.013937961071853812, 
      0.014429197287101531, 0.014955710967155717, 0.015515659458702626, 
      0.016090667367626554, 0.016672256010020852, 0.017266072850489336, 
      0.017867936485900328, 0.018474880330739185, 0.019082602038697313, 
      0.01968851815647469, 0.020306294518935755, 0.020947912521001994}, 
     {1.333190639280814, 0.7706357789517905, 0.4979051462104691, 
      0.3428860204831431, 0.24388421878494998, 0.17793272321791764, 
      0.1311350245708179, 0.0983179581163691, 0.07374037940139992, 
      0.05586152659486712, 0.042270297419961626, 0.03187309132476786, 
      0.02423054355029286, 0.018071084379750087, 0.013598915081223857, 
      0.010120582204725724, 0.007320989942870483, 0.0053207054839666534, 
      0.0038098780097577077, 0.0026598685624163454, 0.0018011348602093857, 
      0.001142830759778092, 0.0006998356374402284, 0.00039947780158581386, 
      0.0001924940111685744, 0.00007186830398524247, 6.9463798903629526*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 3.7863324082593186*^-6, 
      0.000033772628063276355, 0.00008461896176193556, 
      0.00015562546920232234, 0.0002442694623655782, 0.0003323224235503748, 
      0.00045224154461000893, 0.0005841045132499324, 0.0007320919246496874, 
      0.00090555860812052, 0.001098633137646493, 0.0013059674837225775, 
      0.0015451505709444934, 0.0017961857189589363, 0.0020546952994201697, 
      0.002317747312159949, 0.0026058547479127676, 0.0028373091801845995, 
      0.0031269649439807645, 0.0034265141195095536, 0.0037401232660158046, 
      0.004056915413067637, 0.004383213591110671, 0.004722313497852917, 
      0.005071908826402655, 0.005435494791963896, 0.005806801169787306, 
      0.006201482822558956, 0.006623099402898783, 0.00708252752819348, 
      0.007558215142990793, 0.008057349525756055, 0.008577451910842394, 
      0.00912013323555029, 0.009637530276529097, 0.010114073692393692, 
      0.010550942497273591, 0.010975905929353963, 0.011365795291915226, 
      0.011747211898266052, 0.0121564174627454, 0.012590186262611458, 
      0.013050482689375337}, {1.4435485591117363, 0.8415713184093996, 
      0.5496316841070862, 0.3810532393378474, 0.2744024237922195, 
      0.2022172775188707, 0.15187789006229474, 0.11552689809240878, 
      0.08897591332346252, 0.06866724797367145, 0.05302705212266915, 
      0.040969058806122144, 0.031515188164191986, 0.02456400659818579, 
      0.019072031855955116, 0.014528712889844676, 0.011192064592817564, 
      0.008519426726498209, 0.006445004800088816, 0.0048155032925234036, 
      0.003499594340423226, 0.002526630758686626, 0.001793716534297437, 
      0.0012609136282206966, 0.0008139938966846214, 0.0005208634279853103, 
      0.000292987955411491, 0.00014961253903429325, 0.00005662068275340271, 
      5.587202053028428*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      7.355285857033045*^-6, 0.00003416384606667183, 0.00007443209719973712, 
      0.00013318632581613143, 0.00019511185351435076, 0.0002669262943910816, 
      0.00034792279736937243, 0.0004436840801821766, 0.0005513001246185492, 
      0.0006690001615156302, 0.0007939322104585575, 0.0009430524962933257, 
      0.0011007928663187977, 0.0012726657013938, 0.0014649816302113976, 
      0.001663100810517789, 0.0018674191621869604, 0.002082564818433521, 
      0.002302948154905702, 0.0025288256646610434, 0.0027582599142065706, 
      0.0029957412261779164, 0.003232464735025673, 0.0034747040755696186, 
      0.0037273647890269657, 0.003982653263417461, 0.0042396709963155865, 
      0.0044994904933709536, 0.00476745746233493, 0.005044550242622497, 
      0.005324552598473611, 0.005610865219240344, 0.005907542653795263, 
      0.006230599206254156, 0.006615994108884575, 0.007025039027476452, 
      0.00743234551873213, 0.007808979256634968}, {1.5328184833256342, 
      0.8993589088213323, 0.5913588458651561, 0.41325495366612747, 
      0.30091418928684655, 0.22348980111846412, 0.1692956962368844, 
      0.1301052150530455, 0.10129523961004683, 0.07924904971357807, 
      0.062092095444810626, 0.0492886582621659, 0.03866786566601016, 
      0.030793995568795796, 0.024068940687315733, 0.019094576472339506, 
      0.015115629096586064, 0.011931775920387034, 0.009176128823964486, 
      0.007144407640385212, 0.005535005638520444, 0.004248129967916389, 
      0.0032307002427217, 0.002399135078314709, 0.0017566569819175287, 
      0.0012870378158274104, 0.0008890995148902441, 0.0006138491263587616, 
      0.00038393128001072696, 0.00022046103659228815, 0.00011316985331657342, 
      0.00004277674442763196, 4.216826895192538*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 6.550430162201998*^-6, 
      0.000027574445457822366, 0.000060671875834462236, 
      0.00010311788505944913, 0.00014824875415661576, 0.00020305641648847225, 
      0.00026553168699185517, 0.00033265127575721545, 0.0004030426565103523, 
      0.00048571368913189264, 0.0005817171749781039, 0.0006815525013361447, 
      0.0007865183094870783, 0.0009031071062093401, 0.0010315492913953762, 
      0.001165324915904646, 0.0013233793213960343, 0.00147920771333767, 
      0.0016425347520870395, 0.0018166052957956993, 0.001991947175126796, 
      0.0021717585531918805, 0.0023558274256483304, 0.0025398302664554444, 
      0.0027278400559990063, 0.0029236808081903945, 0.0031164750773416162, 
      0.0033142920808246178, 0.0035108921016439656, 0.003710447477085335, 
      0.0039179511386379234, 0.004130880937829484, 0.004342568819035476}, 
     {1.603489646964583, 0.9455446012592669, 0.6249136329770503, 
      0.4392681501241231, 0.3228533994969963, 0.24111578796936717, 
      0.18545524337936525, 0.14370543495162327, 0.11158164187278202, 
      0.08806618741454836, 0.07072731239712714, 0.05609112832123946, 
      0.04521976237957938, 0.035939859342823545, 0.02907578399130455, 
      0.023404851088366468, 0.018614430981976335, 0.014984070340452064, 
      0.012067452067285843, 0.00964842372066824, 0.007673574135994266, 
      0.006101362447443248, 0.004813882509076978, 0.0037890798371704726, 
      0.0029291909534940215, 0.0022242327087324248, 0.0016435261597765455, 
      0.001235530808080032, 0.0008937612214535984, 0.0006488523744178805, 
      0.0004444042388555558, 0.0002758063680804758, 0.00016688086997874302, 
      0.00008951440322076468, 0.0000318953954910918, 3.1351027623832683*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      3.218857974048722*^-6, 0.000020056508639884618, 0.00004620802709272634, 
      0.00007626368220588556, 0.00011037132554798414, 0.00014775513557814188, 
      0.00019341109238117313, 0.0002460871469898221, 0.00029726568182674405, 
      0.0003553074113697846, 0.0004200930047738062, 0.00048805428694855685, 
      0.0005655748879533802, 0.0006485836262020983, 0.0007321764461539499, 
      0.0008213818290726208, 0.000914866922928104, 0.0010216331937761437, 
      0.0011367952163154234, 0.001260166275965575, 0.0013913965134846624, 
      0.0015283501806867723, 0.0016684100438529217, 0.0018159993295872295, 
      0.001963210315766885, 0.002111592911351037, 0.0022683649158830484, 
      0.002422357586254151}, {1.6604790639848361, 0.9819592839546735, 
      0.6536999703085762, 0.4622849037603439, 0.3389064462699877, 
      0.2555615010960284, 0.19748639743088386, 0.15384368513598357, 
      0.12164500131891308, 0.09673451853042694, 0.07721987570239297, 
      0.06272705799311618, 0.0501598526185311, 0.04101182191458073, 
      0.033548018968751904, 0.026949003389734855, 0.02203166618828773, 
      0.018051786539586823, 0.014813804010518484, 0.0120904480690963, 
      0.009840175216541798, 0.007961065634692866, 0.006298201343001568, 
      0.005084454822279018, 0.0040895188894537055, 0.0032747698473569835, 
      0.0025800439238158716, 0.0020013720895039125, 0.001550326972141084, 
      0.0011960219149446637, 0.0008936039298827608, 0.0006660932800809788, 
      0.0005005795283159163, 0.0003259410250769784, 0.00021088418335654321, 
      0.0001309057650990264, 0.00006925514086722831, 0.000022101201399511716, 
      1.3886041500578428*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 1.6843528793941687*^-8, 0.000010876091983106836, 
      0.00002519096131849141, 0.00004907245188401875, 0.00007612987701265464, 
      0.00010647253533504, 0.00013974583364136269, 0.00017486038163815575, 
      0.00020903744385303118, 0.0002525240887658337, 0.00030138833296705636, 
      0.00035378814521962523, 0.00040797181976682736, 0.00046689346465561554, 
      0.0005227209159369053, 0.0005829132861747861, 0.0006508327804654272, 
      0.0007205067394486057, 0.0007969732712974735, 0.0008760712337628224, 
      0.0009579161912658916, 0.0010505943788481457, 0.001145439035642494}, 
     {1.7066569379732195, 1.0125680418597671, 0.6746879844762428, 
      0.478906390969871, 0.3536801019219605, 0.26962425052125477, 
      0.20725695736179667, 0.16384363462866824, 0.12852817786069212, 
      0.10418468410851021, 0.08376276483874048, 0.06731031193455309, 
      0.055270066026735454, 0.045478802551238234, 0.03685128682910344, 
      0.030518584181669237, 0.025271484178488915, 0.020891358790713493, 
      0.017302619767062048, 0.014353619435813729, 0.011622709611129954, 
      0.009616855576765697, 0.007874836879698026, 0.006521938093607999, 
      0.005340678412464373, 0.004383480938639321, 0.0035754191489784683, 
      0.0028971284068669383, 0.0023095317262364044, 0.0018210125943018095, 
      0.001448402718641547, 0.001136621706394187, 0.0008699375038676536, 
      0.0006722976306634664, 0.0005234240552398437, 0.00037413848792233056, 
      0.00023798216048942153, 0.00016485569710342728, 0.00010231693505783832, 
      0.000051851289968860015, 0.000015534892365554054, 
      1.1833053911725067*^-7, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 3.0938479040065747*^-6, 
      0.000012004819827226426, 0.00002709156675864341, 
      0.00004704291227254978, 0.00007144270966197123, 0.00009800798971166657, 
      0.00012628706960361984, 0.00015204332465482313, 0.00018328125308310524, 
      0.0002157314782525073, 0.0002526384532898721, 0.00028900838470275, 
      0.000331305747808628, 0.0003757009251281586, 0.0004219802945036261, 
      0.00047090764294764, 0.0005180870025670442}, {1.7447769930079255, 
      1.0390521277950941, 0.6936555357078746, 0.4947383593234698, 
      0.365816182943742, 0.27947265020908424, 0.21736374831624344, 
      0.170541497718074, 0.1361421839763061, 0.10921037647388664, 
      0.08943975325658043, 0.0724810347805656, 0.05984255221846031, 
      0.04857777591682172, 0.04046258792456797, 0.033756335282906634, 
      0.028176119939641905, 0.023440813614902672, 0.01916064954880066, 
      0.016112066771438917, 0.01351758034126503, 0.011338212876406455, 
      0.009457349543489507, 0.007854473470175372, 0.006582580702307825, 
      0.0054906805804282935, 0.004560786167489249, 0.0037820808128382136, 
      0.0031123408573796515, 0.0025376856789330934, 0.002049705585540053, 
      0.0016508968795784992, 0.0013317207493561724, 0.001063173379905722, 
      0.0008320121251081704, 0.0006588397248598662, 0.0005174769064484729, 
      0.00040047775054520215, 0.00027898903279328403, 0.00018887172618778716, 
      0.00012955299345869704, 0.00007810005994610125, 0.00003571965848163036, 
      8.82388653629905*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 3.653947888246356*^-6, 
      0.000012423750408850631, 0.00002496318719242413, 
      0.00004256826858985152, 0.00006143286504347797, 0.00008035028580584067, 
      0.00010050990414937552, 0.0001249078763587222, 0.00014946257235975285, 
      0.00017724321469198695, 0.00020657364448559146}, 
     {1.7765653297245718, 1.0607816891520958, 0.7087929074192535, 
      0.5079946833469425, 0.3755373288150163, 0.2873509098540082, 
      0.22388010550206203, 0.17811062215691656, 0.1426287483473301, 
      0.11489392685230243, 0.09292459520174294, 0.07695793573663237, 
      0.06254524263868565, 0.05210360394839308, 0.043575686763296206, 
      0.03659608929268817, 0.03075296231202425, 0.025293083509988726, 
      0.021294928311445045, 0.01798968740535456, 0.01523435365192434, 
      0.012897271117563183, 0.010918714456931738, 0.009192214543334796, 
      0.007704411965413477, 0.0065170348790662405, 0.005479972325885162, 
      0.004635753707885083, 0.003908728478837935, 0.003252113787089825, 
      0.0026942290511979983, 0.0022231321848680593, 0.0018234649927764256, 
      0.0014950254063935547, 0.0012210140321554756, 0.0009852401243068201, 
      0.000785597729004885, 0.0006171528077375255, 0.0004886377272884726, 
      0.00037996576372074237, 0.0002872370245319625, 0.00020149905851459676, 
      0.00014773507192519103, 0.00009794981679493026, 
      0.000056329103217810095, 0.000020424121492244873, 
      4.784360876267102*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      3.162409586233983*^-6, 0.000011531838315832071, 
      0.000021267413846684513, 0.00003773117936633347, 
      0.000053222113247777814}, {1.8040925125252008, 1.0781772111986985, 
      0.7240223574065576, 0.5189235720330346, 0.3868592425672141, 
      0.29321479341052914, 0.23154624642806987, 0.1821165047405645, 
      0.1462757122586228, 0.11783803242558069, 0.09736854836768821, 
      0.08082213391154036, 0.06612508455878978, 0.05522629656323557, 
      0.046368333712615485, 0.039102977762925845, 0.032396766079320675, 
      0.02743954978585729, 0.023172357606841134, 0.0197027154783967, 
      0.016816635014954846, 0.014331149901093371, 0.012219692623433268, 
      0.010404406332877281, 0.008829028465936322, 0.007483607593556885, 
      0.006384489727097879, 0.005428462872485598, 0.004627593050021974, 
      0.003950555137757686, 0.0033466135311652784, 0.0027227138368103795, 
      0.002275302146108653, 0.0018961981746604267, 0.001568202704273984, 
      0.0013143373344397247, 0.0010810865687282262, 0.0008869563655691873, 
      0.0007241966154907797, 0.0005869022318385035, 0.00047000633022782623, 
      0.0003716263674867111, 0.0002825912854088654, 0.00020842297563166204, 
      0.00016371056531679085, 0.0001161081395589722, 0.00007340819709474034, 
      0.000037560448085546816, 0.000013684889585304644, 
      1.4203160035204665*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.8259468467039157, 1.092223377942861, 0.7337597042344653, 
      0.5280951460601008, 0.39339738788507406, 0.3015216668962215, 
      0.2356345380867016, 0.18806183161421816, 0.15135299024350118, 
      0.12238704553318208, 0.10118981750009781, 0.08260557757549146, 
      0.06931388932129794, 0.058058054710849176, 0.048785772406652696, 
      0.040530538605766185, 0.03451182098730734, 0.029375448221222417, 
      0.024953632743459644, 0.02124177811718851, 0.018212532048380758, 
      0.015656934465069567, 0.013424735573647446, 0.011547164710190228, 
      0.00986728421173398, 0.008401372535540333, 0.007198422134409506, 
      0.006022356087592336, 0.005192516325551705, 0.004454092358847528, 
      0.003829719776529447, 0.003271114975892192, 0.0027970781766827116, 
      0.002365778589549908, 0.0019897847287392682, 0.0016651760968325637, 
      0.0014016389947599794, 0.0011793486523742937, 0.0009894716295888381, 
      0.0008139699035651406, 0.0006732905461474606, 0.000554117612014942, 
      0.00045464210732419977, 0.0003643594041056429, 0.0002836341236341425, 
      0.0002076913461511419, 0.0001694506480768715, 0.00012973205464055643, 
      0.00008787436218654632, 0.000051426847858124236, 
      0.000022739105687667738, 7.729415375315463*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0.}, {1.8456294989462159, 1.1061390426327014, 
      0.7447766382050969, 0.53570379829376, 0.3986500892230385, 
      0.30515039316879833, 0.24166533711930238, 0.19005678407293625, 
      0.1558040138467844, 0.12638715560219296, 0.10222976330788165, 
      0.08579964789015496, 0.07220169281327746, 0.06060852372044567, 
      0.04993522283970586, 0.042654870498091225, 0.03644531233768538, 
      0.03114832701210048, 0.02655906758094073, 0.022642480389339782, 
      0.01949888074789136, 0.01683978845439893, 0.014537044826527734, 
      0.012539979950023834, 0.010512631964459423, 0.009070177342270294, 
      0.0077728637493274175, 0.006736317846712192, 0.005868329248094675, 
      0.005082171842735992, 0.004387787547872616, 0.003795224338821967, 
      0.0032706898480035045, 0.002834244634721192, 0.002445789547923311, 
      0.0020623487324182913, 0.0017330743759376814, 0.0014777652012565416, 
      0.0012606737198583955, 0.0010656501947395036, 0.0009004046978344851, 
      0.0007500011763566065, 0.0006253863661812714, 0.0005219297398489711, 
      0.0004330794995395619, 0.0003521924005170929, 0.000277021129910824, 
      0.00020735239059283678, 0.00016750122699648803, 0.0001349036183267982, 
      0.00009890981941639704, 0.00006245948730288983, 0.00003120293531555171, 
      0.00001394125166319371, 1.5874342904342864*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0.}, {1.8613680788296312, 1.1176448821402003, 0.754089511334848, 
      0.5417492612433839, 0.40647737063702966, 0.31167924463652225, 
      0.24381200095383015, 0.19476620841390546, 0.1571999876141535, 
      0.13001642571787567, 0.10551286445108787, 0.08920023279346195, 
      0.07533419903315607, 0.061716113269987785, 0.05213919531976124, 
      0.04479822162251603, 0.03837699244230955, 0.03282857524889178, 
      0.028062113554199488, 0.023908615598942903, 0.020657719842884892, 
      0.017932981430072163, 0.015124676760820155, 0.013126154071052921, 
      0.011402431883795736, 0.009883013429614451, 0.008546324079819936, 
      0.007413584450226819, 0.006464124713716591, 0.005645698670130681, 
      0.00493183534016485, 0.004304798585876943, 0.003746093928974542, 
      0.0032482542496171316, 0.0028262790763345473, 0.0024479472426725025, 
      0.002111894295122572, 0.0017836889628288465, 0.0015286656900312633, 
      0.0013145994824183722, 0.0011262216419549963, 0.0009512923418960977, 
      0.000811391017550192, 0.0006861599034649925, 0.0005815894209451524, 
      0.0004923539944619876, 0.00040972894047892026, 0.0003346443455637463, 
      0.00026639456619894156, 0.00020384078441218825, 0.00016238196264232833, 
      0.00013400989998468144, 0.00010382572056433746, 0.00007079241500402081, 
      0.00003963708309504682, 0.000019660746233770426, 5.545603087075968*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0.}, {1.8763158133514783, 1.1271942927522196, 
      0.7619584427318701, 0.5465102181490696, 0.409746114270275, 
      0.31750290718545726, 0.24879396840522708, 0.19888666559641122, 
      0.16133163165811604, 0.13347192571929822, 0.10935980682501278, 
      0.09205297528842335, 0.07505826510026321, 0.06309374735415053, 
      0.0542480880999722, 0.04701009908369179, 0.04055744063499947, 
      0.03475648137849482, 0.029581198175594653, 0.02509564113701461, 
      0.02108170870336517, 0.01844841992976994, 0.016105198751312506, 
      0.01404611703616483, 0.012235981628227973, 0.010670876403355622, 
      0.009260595929365519, 0.008007901214340155, 0.007036940281214709, 
      0.006169232989219172, 0.005421996323412191, 0.004775034779627721, 
      0.004195531219533914, 0.003668532912272364, 0.0031986584605936813, 
      0.002790211025938242, 0.002429570741862983, 0.0020986727854433226, 
      0.0017970915039363256, 0.001567860209245481, 0.0013603177316971644, 
      0.001172531465271921, 0.001005555109554761, 0.000850131335869057, 
      0.0007333749878812787, 0.000632863711419962, 0.0005373738851368916, 
      0.0004580411298589701, 0.00038348034920096183, 0.00031599184324977367, 
      0.00025273911521877905, 0.0001978192883161558, 0.00015700484756773353, 
      0.0001294300869930775, 0.0001038454625941522, 0.00007542850864999256, 
      0.000045725522458532966, 0.00002412497835674321, 9.220086347409145*^-6, 
      1.0881320761102486*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0.}, {1.888396325688997, 1.1348363733353646, 
      0.7641232539499253, 0.5502631396846964, 0.416093019593851, 
      0.3188943767908898, 0.25319951272658336, 0.20278241318549375, 
      0.16533282997223728, 0.1326935210083214, 0.11148202642795844, 
      0.09357006430534934, 0.07679782689751144, 0.06501123017891217, 
      0.05570675433447291, 0.04800436230282743, 0.04131461572497417, 
      0.03554841979132002, 0.03055535365665837, 0.025334439772746017, 
      0.022237868389524997, 0.019517469578622926, 0.017098180989372637, 
      0.014958715937926026, 0.01303512582346354, 0.011404166846223545, 
      0.009947832152041147, 0.008645686536807027, 0.00756803041488373, 
      0.006661451474585084, 0.005898725641842628, 0.005212452143762692, 
      0.004596808864707968, 0.004044672153297693, 0.0035531094359210463, 
      0.0031391462667343176, 0.0027496185692620686, 0.0023973615736405073, 
      0.002081537236096262, 0.0017906642186090466, 0.0015677987570114661, 
      0.0013884895426892977, 0.0012052296153518497, 0.0010382055962378945, 
      0.0008881097964319028, 0.0007720124770488179, 0.0006742200731166149, 
      0.0005843075828467683, 0.0004997980432647712, 0.000425368604945988, 
      0.0003560754934886206, 0.00029349304161062004, 0.00023649012314442934, 
      0.0001896534266721834, 0.00015039200414204874, 0.00012285407675195065, 
      0.00010081344872348019, 0.00007616787774382752, 
      0.000049317834071149064, 0.00002622933135045663, 
      0.000011210082279039697, 2.4743752474395975*^-6, 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.898056982010423, 1.1407320951095727, 0.7739116578145341, 
      0.5577607415387212, 0.4177761944454954, 0.3237641008620269, 
      0.25305981125410426, 0.20404997699792482, 0.16696952405354593, 
      0.13557250634158674, 0.11361787193255042, 0.09303199992512655, 
      0.07867649867045529, 0.06673153382423828, 0.05709679669940631, 
      0.04912789807675291, 0.042244691649482725, 0.036295407019486164, 
      0.0303490059338012, 0.0262146169856894, 0.023254575826918426, 
      0.02064002610099364, 0.018189964509342578, 0.015882809375858405, 
      0.013834457859278448, 0.012119556435310803, 0.010601073332344155, 
      0.009241109356289759, 0.008056921500659337, 0.0071279651192918715, 
      0.006328846076262291, 0.0056247880747376106, 0.00498073623656921, 
      0.004396662787290907, 0.0039026511725399164, 0.0034453913398160237, 
      0.0030393490984370348, 0.002685350060234879, 0.002348934358452827, 
      0.0020437738280499693, 0.0017805881501239441, 0.001556741224001519, 
      0.001372380789574277, 0.0012188599144461396, 0.001059115770308077, 
      0.0009151556473461428, 0.0008056984750979962, 0.000702626108229994, 
      0.0006156142766632362, 0.000536699602535484, 0.00046016650828473345, 
      0.00039311177355360986, 0.00032969378030061995, 0.00027287498865762646, 
      0.00022072816888184504, 0.00017954025773937732, 0.00014321605123187794, 
      0.00011576795168249249, 0.0000960035757639182, 0.00007429772354639388, 
      0.0000503321927944507, 0.00002592501811107123, 0.000012742967284956608, 
      3.7554588403453104*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0.}, {1.908551349309978, 1.149309557183929, 0.7783812573782964, 
      0.559929322976008, 0.42310133355886015, 0.3281570858482772, 
      0.25607525455774066, 0.20629041278166751, 0.1694834170164906, 
      0.13806726482034742, 0.11556675526646623, 0.09495464232675162, 
      0.0803969847758603, 0.06828532440992656, 0.058386638503159664, 
      0.05024810818227246, 0.04326018208121773, 0.03631790177913031, 
      0.03138642816776896, 0.027233003286215973, 0.023969058588680637, 
      0.02134459177637034, 0.019033003708735802, 0.01684882566476609, 
      0.014762980132222665, 0.012870492697335213, 0.011249353915360562, 
      0.009815476608916397, 0.008528008001567207, 0.0075576279625080515, 
      0.006728688051515219, 0.005994953282953847, 0.00534330739965339, 
      0.0047687631210444285, 0.004239782644467256, 0.0037494904279254237, 
      0.003321960363043566, 0.0029279387335067377, 0.002594417104655364, 
      0.0022972002699535726, 0.0020159067388795973, 0.0017526509533195168, 
      0.0015408287756046466, 0.0013668195660627904, 0.0012209982957592123, 
      0.0010687116972168285, 0.0009341964983473521, 0.0008260275245338296, 
      0.0007296240817361559, 0.000637236760988538, 0.0005590820045480917, 
      0.0004896383062045545, 0.00042067937728457617, 0.0003597827020859956, 
      0.00030227556024580056, 0.0002504101619175709, 0.0002060843874697009, 
      0.00016867755812738795, 0.00013481046369364334, 0.00010853090000639398, 
      0.00009025845980763485, 0.00007081012868112319, 0.00004927681496878517, 
      0.00002652771959321676, 0.000013722066981717781, 5.819445793985717*^-6, 
      5.136548096723592*^-7, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.9171605523975508, 1.1525056813601002, 0.7821979326864487, 
      0.5662498466587056, 0.42327756308866427, 0.328352147683912, 
      0.2601282529058082, 0.2090433855904681, 0.16871170292743942, 
      0.14022841684816212, 0.11735861792598459, 0.09671168543356579, 
      0.08195506222541984, 0.06966155130235066, 0.059574914804768175, 
      0.05132329223744158, 0.04313403322729304, 0.03735513032010889, 
      0.03237014137213511, 0.028121386159735823, 0.024678067756688633, 
      0.021883769800253264, 0.019441448348135614, 0.017363103338919317, 
      0.015492590265895018, 0.013690937954579775, 0.01195416211435768, 
      0.010391588216072958, 0.009029399164877888, 0.00794571716292035, 
      0.00711176284773548, 0.0063680416361509675, 0.00569260548974968, 
      0.005091561133510496, 0.004538046360783712, 0.004049642257399012, 
      0.0035922725606554826, 0.003192651913028877, 0.00283758221885067, 
      0.0025215100060914488, 0.002238774420114666, 0.0019686980454396903, 
      0.0017153215311049776, 0.0015166938158387945, 0.0013508468044294607, 
      0.0012095244494702865, 0.0010797493593692553, 0.0009459692901070066, 
      0.0008382415562361691, 0.0007428516622503736, 0.0006576344047168553, 
      0.000575602876118856, 0.0005054122797823442, 0.00044358444444348236, 
      0.0003817518048224054, 0.00032633846392919955, 0.0002742948918237672, 
      0.00023183544806667372, 0.0001916961850043702, 0.00015697637308520473, 
      0.00012571253355107403, 0.000105163693297211, 0.00008600238231851057, 
      0.00006636206747383678, 0.00004671379896642198, 
      0.000028399672432439724, 0.000017096732993008602, 7.75851842823791*^-6, 
      2.1047432430670865*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.92410689632994, 1.1588336272871693, 0.7849807304351245, 
      0.5671009306410845, 0.42792940913253574, 0.33335654085343824, 
      0.2633475900773763, 0.21162413379799871, 0.17109741756383612, 
      0.1421894664443193, 0.11616301097370794, 0.09832297427647765, 
      0.08335375697322561, 0.07088603647196924, 0.060652366658583604, 
      0.05092606884961376, 0.04413515619114292, 0.03827689563096287, 
      0.033202325798969035, 0.028887494337516924, 0.025341274416244276, 
      0.022449046457086508, 0.019897223587247798, 0.01765095896877848, 
      0.015686100453195916, 0.014013433838098544, 0.012470643063632145, 
      0.01096188840814193, 0.009516954556633178, 0.0083159915818125, 
      0.007471259806612993, 0.006710380152661723, 0.006025356968868328, 
      0.005409171858638564, 0.004846722911010584, 0.004332494275619003, 
      0.0038717343402227006, 0.003447032773591801, 0.003083664262103711, 
      0.0027432652611888166, 0.002435477568750561, 0.0021584689957295454, 
      0.0019132144133489203, 0.0016841346153698292, 0.0014994228851748252, 
      0.0013293524310484155, 0.0011926552509771557, 0.001067586951545351, 
      0.0009473119346624839, 0.000848961298697882, 0.0007601596171641998, 
      0.0006761820384942928, 0.0005989532604188481, 0.0005244600863362125, 
      0.00046258701065620073, 0.0004047889287701646, 0.0003482216578641478, 
      0.0002974760540017454, 0.00025080590934506083, 0.00021366069906933113, 
      0.00017667026007561976, 0.0001448324113309373, 0.00012033909991917419, 
      0.00010470232645355291, 0.00008768799234493488, 0.00006900591889398566, 
      0.0000494085480777437, 0.00003295745231916185, 0.00002021763530771258, 
      0.000010692506513405517, 2.9891470818485533*^-6, 0., 0., 0., 0., 0., 
      0., 0., 0.}, {1.9291893103076072, 1.1644132228207587, 
      0.7865101998435327, 0.5725665090294664, 0.43204446603593266, 
      0.3349563478594745, 0.2610199362231193, 0.2139712473209471, 
      0.1732766865172503, 0.143981093045009, 0.11793321696877089, 
      0.0997646408524443, 0.08464122068250567, 0.07205100549809192, 
      0.05994745693543544, 0.051967841542030595, 0.04505964791550122, 
      0.03911755630258183, 0.03398784508720022, 0.029632445195701348, 
      0.02595382681204953, 0.02298940081597627, 0.020364763535380997, 
      0.01804840295650465, 0.016001957970361223, 0.01417671851546826, 
      0.012583154926556324, 0.01118539152291137, 0.009886774286402724, 
      0.00865810365425913, 0.007825537904166428, 0.007053926022808194, 
      0.006351339101980472, 0.005712438781038826, 0.005133412715541654, 
      0.004598673334293196, 0.004123530109260927, 0.0036774035657634267, 
      0.003301048538361573, 0.0029591071433014587, 0.002637359922993584, 
      0.0023405209100523586, 0.0020744189143371396, 0.0018467827367735325, 
      0.0016459771257688839, 0.001466917900645308, 0.001304117411251983, 
      0.0011719367012130695, 0.0010500477426293483, 0.0009417232568221592, 
      0.0008561659166130505, 0.0007701818273482368, 0.0006886447307035974, 
      0.0006141275918468141, 0.0005438871568765407, 0.0004774532142759274, 
      0.00042188915297063784, 0.00036770862160863524, 0.0003156759064830879, 
      0.00026972791216970174, 0.00023086182984455262, 0.0001956545403892936, 
      0.00016130915861007743, 0.00013298377985884388, 0.00011593530806558536, 
      0.00010179756978100562, 0.00008649890712397312, 0.00006968400390048495, 
      0.000051759187145464236, 0.00003547978631360683, 
      0.000022451346545447875, 0.000011804172831385296, 
      3.105068544066031*^-6, 0., 0., 0., 0., 0., 0.}, 
     {1.9369833415051396, 1.1692654402851355, 0.7936860291179095, 
      0.5719862413704241, 0.430281404590108, 0.3327717104223175, 
      0.2639962164088419, 0.21172259196440668, 0.17528282295763137, 
      0.14177491163662737, 0.11949396794221812, 0.10111443489565282, 
      0.08579130831659504, 0.07305569214862287, 0.060894541257278445, 
      0.05290167268828372, 0.04590123298148371, 0.03987102608437994, 
      0.03475244459900969, 0.030292502224888124, 0.026517643476273736, 
      0.023509772285311033, 0.020831441311309165, 0.01848097409076636, 
      0.016375753416412932, 0.014499628528595732, 0.012838249159966043, 
      0.011350347704881525, 0.010017441424487652, 0.00903804283833659, 
      0.008200701289082854, 0.007413177057006543, 0.006685235311810461, 
      0.006022701891840011, 0.005421464621379271, 0.0048707038702264435, 
      0.004377926119336575, 0.003922586155584035, 0.0035004390309702135, 
      0.0031519052118963494, 0.0028299129398692397, 0.0025248776673073136, 
      0.0022443289812372007, 0.001987072495887594, 0.0017836885251090813, 
      0.001603548577042882, 0.0014279976797016668, 0.0012738130621297063, 
      0.001148289806349102, 0.0010369362227220617, 0.0009371699924437708, 
      0.000854742547799674, 0.0007761939052197291, 0.0006973458720093396, 
      0.0006224372207838634, 0.0005560340127481727, 0.0004915335896004771, 
      0.00043286806326071946, 0.0003824300753811293, 0.0003321984219529961, 
      0.0002845689523753351, 0.00024593829012885347, 0.00021162717371987902, 
      0.0001779419727440659, 0.0001473768784981933, 0.0001236441976210467, 
      0.00010967100370840293, 0.000096815043704382, 0.00008288324633847995, 
      0.0000675766832547004, 0.00005116994013823831, 0.00003565364634361672, 
      0.000022459290405998575, 0.000011250409585287537, 
      2.7829494257322618*^-6, 0., 0., 0., 0.}, {1.943640692576765, 
      1.1733698400774888, 0.7940397660871863, 0.5770871165866399, 
      0.4361973585912351, 0.3360614091719773, 0.2666751330429618, 
      0.2140328429330346, 0.1770709811641746, 0.1435215179721763, 
      0.12094843672435562, 0.10237901920827126, 0.08692846958305417, 
      0.0720650241167063, 0.06197948140514842, 0.0537247375029816, 
      0.04665665237475343, 0.04054376278472439, 0.0353945186923104, 
      0.030917913031838763, 0.02709036187960743, 0.023979201040065463, 
      0.02128411702587681, 0.018892358463960358, 0.016749881553428363, 
      0.014843904954435216, 0.013161093621714765, 0.011655321741776782, 
      0.010316913046765679, 0.009271745813386469, 0.00851507812363848, 
      0.007775354161167124, 0.00703981399915572, 0.0063460881459669535, 
      0.005717100244800268, 0.0051432705495317865, 0.004623933580424974, 
      0.00415236424210533, 0.0037127111897252204, 0.003338449180139082, 
      0.00301580194741579, 0.002711703768827043, 0.002429438679652465, 
      0.0021545544858858376, 0.0019043517917350786, 0.0017135372819255979, 
      0.0015477992545551702, 0.0013846025055594124, 0.001252500613170995, 
      0.001134193294412105, 0.001023708535141848, 0.0009313916270376477, 
      0.0008451949972541935, 0.000774861882482472, 0.000701671789977461, 
      0.0006104566684665691, 0.0005450944204087524, 0.0004875707461273679, 
      0.0004301541306414719, 0.000381753232478535, 0.00033664378411894097, 
      0.00029134572163522915, 0.00025124983891604974, 0.00021846470707650306, 
      0.00018750961363295932, 0.0001562748339295067, 0.00013015967014232133, 
      0.00011582410055605008, 0.0001011020493939252, 0.0000872053986859106, 
      0.00007420663883084266, 0.00006089308294392193, 0.0000472847473032556, 
      0.000033400557231083594, 0.000020329622812509385, 
      9.755459673022049*^-6, 2.8153316172646603*^-6, 0., 0.}, 
     {1.9488388470314117, 1.1767804509395698, 0.8002486753079648, 
      0.5816046982243627, 0.4389413046805333, 0.3390219562967718, 
      0.2691629836985667, 0.21618326307069724, 0.17869540255011546, 
      0.14526618941202565, 0.12232071020783003, 0.10354821202103781, 
      0.08799020255669678, 0.07310920392263619, 0.06288922786454249, 
      0.054554851320061604, 0.04740450008823899, 0.041275618716923694, 
      0.03594583785098357, 0.031462361946641225, 0.027617278356570813, 
      0.024442207747611966, 0.02168276953338545, 0.019258621978980435, 
      0.01712606218857105, 0.015191022078264555, 0.013486451377805242, 
      0.011975263736898514, 0.010620276472275515, 0.00950281735890018, 
      0.008668316522672928, 0.007977336406599719, 0.007326704615473922, 
      0.006667550555976683, 0.006018773607870798, 0.005419530922000407, 
      0.004875946267936623, 0.004376891896735007, 0.003924495175545369, 
      0.003528143009857612, 0.0031833459574512365, 0.002872492313414504, 
      0.0025905379075090843, 0.0023203925723143753, 0.002063219289727174, 
      0.001766415678542313, 0.0015975336847202648, 0.00144109763341186, 
      0.0013072853490975755, 0.001191274967645005, 0.0010878880489929438, 
      0.0009859990056025475, 0.0008954177401694283, 0.0008143971342440201, 
      0.0007473298967113698, 0.0006826491703104121, 0.0006165294173899466, 
      0.0005521363466003334, 0.0004937555063516327, 0.00043911733499767125, 
      0.00038710766970615623, 0.00034461192373473615, 0.0003019100749779846, 
      0.00026051765580214353, 0.00022985350514415082, 0.00019952205200483852, 
      0.00017009020123627538, 0.00014054974618350757, 0.00012611707885865076, 
      0.0001126968729462316, 0.00009887750302515347, 0.00008468450212623102, 
      0.00007014197427093749, 0.00005527267136919839, 0.00004189340542292558, 
      0.00002885369956570627, 0.000017319988783182083, 8.468763168123505*^-6, 
      2.741839927766776*^-6}, {1.9534786425304973, 1.179363888441186, 
      0.7998820923542059, 0.5795348206949511, 0.4419597594770444, 
      0.3417533246291926, 0.27161681522686937, 0.2181133444661689, 
      0.18027852782276438, 0.14689870112384604, 0.12380234272733431, 
      0.10471199291547358, 0.08628423213900879, 0.0741389634218968, 
      0.06375470900964546, 0.055408535674829056, 0.048044907120280526, 
      0.041908334935840424, 0.03653291843788883, 0.0320051648355156, 
      0.028030193246540692, 0.024853868544822175, 0.02209808548813714, 
      0.019655423870727187, 0.017441625381358183, 0.015532891294441704, 
      0.013812803097237345, 0.012271373607474448, 0.010929825239725204, 
      0.009748709934174114, 0.008851558083506964, 0.00809907288638745, 
      0.007452597442762288, 0.00686693930355603, 0.006281563107853491, 
      0.005689391143233658, 0.005125041079552138, 0.004608061223540834, 
      0.004136367017295942, 0.0036008560746305443, 0.003270690012142953, 
      0.0029557025328350514, 0.0026557951154084006, 0.002392502776189291, 
      0.0021439844814548498, 0.0019103296004128328, 0.0016960652880313384, 
      0.0015392069055579008, 0.0014050258039309815, 0.0012857613667251536, 
      0.0011697224705868939, 0.0010702588314049008, 0.0009741708789883854, 
      0.0008825775214240314, 0.0008062402641756949, 0.0007369194861921169, 
      0.0006777867315670566, 0.0006170429359814086, 0.0005549426717729386, 
      0.0004968071926038098, 0.0004444037912129245, 0.0003925542702145485, 
      0.00034848116390896744, 0.00030858008599866926, 0.00026831323705313326, 
      0.00023810063832094275, 0.00020905335310026502, 0.00018095690490987915, 
      0.00015272101998385634, 0.00013399477291802658, 0.00012079771426121155, 
      0.0001081493236983963, 0.00009509708400452094, 0.00008166638769747936, 
      0.00006788119611309679, 0.00005376411996689534, 0.0000394663458896799, 
      0.000027015941635094576, 0.00001663491701869857}, 
     {1.957010291770331, 1.1811692666038347, 0.8053163064319796, 
      0.5846342664068479, 0.4384788515040361, 0.3442811871922876, 
      0.27378786194563326, 0.21998416628095963, 0.17705521999190812, 
      0.1484599033728149, 0.12488996150382264, 0.10566538365938943, 
      0.08733022704273974, 0.07500535754250573, 0.06451287025317097, 
      0.055990918868389465, 0.04874001718790512, 0.04251848275985753, 
      0.037036801961017364, 0.03250307394040758, 0.028531127430828387, 
      0.025234353108561237, 0.02240845717732151, 0.019979043015791523, 
      0.017813758411633147, 0.015847716270059535, 0.014095930210589745, 
      0.012570452284941705, 0.01120714092338037, 0.01001192715912095, 
      0.009057792152171461, 0.008278273851347155, 0.0076346928900612844, 
      0.007050320987997444, 0.0064688832800824485, 0.005703961530013797, 
      0.005201480790918943, 0.0047123829976352324, 0.004230380119465832, 
      0.003789201796415703, 0.0034417374254790134, 0.003117425661312581, 
      0.002823460529858858, 0.0025345976464390546, 0.00228332318645396, 
      0.0020406653143347844, 0.0018148303056805815, 0.0016261708599358132, 
      0.001489404256794051, 0.001372355781082163, 0.001262938192059762, 
      0.001151293644700735, 0.0010511964242513466, 0.0009586044703562627, 
      0.0008720977128857665, 0.0007935162772795198, 0.0007244322893894643, 
      0.0006684499663032716, 0.0006125329959016657, 0.0005550192737596646, 
      0.0004980461702504893, 0.0004467738163731333, 0.00039677168234307156, 
      0.0003495285933826399, 0.00031174393524726826, 0.0002734940157616862, 
      0.00024401065378744716, 0.00021673885680946817, 0.00018941191986197176, 
      0.00016262063747957828, 0.00014008531585427836, 0.00012633741887706912, 
      0.00011426770001313896, 0.00010226300087790713, 0.00008985617159542464, 
      0.00007707208971127755, 0.0000639342296422929, 0.0000504647436722766, 
      0.000036966256837800415}, {1.959438268238407, 1.182671977103182, 
      0.804082380585053, 0.5867489038295803, 0.441672462103297, 
      0.3465614703859875, 0.2756886079663754, 0.22165488870572914, 
      0.17881418410314645, 0.14977898913131896, 0.12597970674334516, 
      0.10659196150698991, 0.08828533527741103, 0.07586842942381583, 
      0.06527084464973834, 0.05661057043062966, 0.049326411919862784, 
      0.042986772531839704, 0.03758373752464812, 0.033057074454565606, 
      0.028973657947680215, 0.025602409956852548, 0.022788434808005558, 
      0.020292842925538648, 0.01811693143287777, 0.016137893429992653, 
      0.014376874499747443, 0.01283696030145376, 0.011461205958590659, 
      0.010260355894202303, 0.009259457995494413, 0.0081634037412905, 
      0.007533967150784464, 0.006985985801765446, 0.006464824065399319, 
      0.00595091120602198, 0.0054436178671804225, 0.004942510498638898, 
      0.004449227352783754, 0.004002683317833204, 0.00362090299953699, 
      0.003280993207128255, 0.002971359293468104, 0.002687487103471324, 
      0.002412146367354061, 0.0021704689852722545, 0.001941988869918719, 
      0.0017241819993754556, 0.001569988775732202, 0.0014477465214005822, 
      0.001335875011836258, 0.0012346092167016924, 0.0011314447311005366, 
      0.0010313587793485748, 0.0009441572377850808, 0.0008572266609950703, 
      0.0007786749932962543, 0.0007116241866202792, 0.0006558584794370964, 
      0.0006042380521646858, 0.0005509202909220329, 0.000496795973958998, 
      0.00044564316852441915, 0.0003985902442790318, 0.0003505804277316345, 
      0.00031214522776726317, 0.00027628044978567426, 0.0002490214616908716, 
      0.00022232446648262627, 0.00019593279100243652, 0.00017041854540554568, 
      0.000144403521328558, 0.00012998038878323653, 0.00011761476055652254, 
      0.00010656138260758952, 0.00009508711471143544, 0.00008321748471636081, 
      0.00007097658235784288, 0.00005838714334378131}, 
     {1.9612841076135283, 1.1897384546079672, 0.8090739023402457, 
      0.5835178120686354, 0.4447094338838004, 0.3426452926986948, 
      0.2715410258113969, 0.22331472730337365, 0.1804801484342548, 
      0.1511101545082395, 0.12692744257668911, 0.1043208669781993, 
      0.08921144946219715, 0.0766680070338124, 0.06593739234654734, 
      0.05724011930617648, 0.04986155378393891, 0.04351051159861319, 
      0.03803765108620212, 0.03341222208873815, 0.029329050493799743, 
      0.026005762005544567, 0.02313864348061255, 0.020622805750292184, 
      0.01834146938029192, 0.016390314563732477, 0.014668455169173223, 
      0.013108766702584283, 0.011676436650788264, 0.01014273889756341, 
      0.009143813717255637, 0.008342992972105397, 0.007681236064248503, 
      0.007104076070338444, 0.006599795637085876, 0.006121985867320726, 
      0.005648477392694022, 0.005178995731324548, 0.004713403012129663, 
      0.004251924872193259, 0.0038242020424747725, 0.0034530550528248175, 
      0.003125013924116196, 0.002822215185547417, 0.00255509899766964, 
      0.002287943966003729, 0.002054412482130827, 0.0018380953801024232, 
      0.001664701325647288, 0.0015276806585674887, 0.0014027337630031812, 
      0.0012990246848447427, 0.0012024348853874184, 0.0011068920969753288, 
      0.0010108396752972135, 0.0009267322308604137, 0.0008440625650260221, 
      0.0007640811199034273, 0.0006984436931045494, 0.0006409984632323555, 
      0.000593169625604198, 0.0005435693326189886, 0.000492345404155721, 
      0.0004422060952537499, 0.00039734912917175486, 0.0003519114582404663, 
      0.0003103942920823152, 0.0002781039043064787, 0.0002522368841272084, 
      0.00022628279866109685, 0.00020130411679464624, 0.00017649740150089271, 
      0.0001515945908481947, 0.00013216299288341254, 0.00011925545388435238, 
      0.00010832218285875689, 0.00009768826517436713, 0.0000866451783860106, 
      0.00007521740452817033}, {1.9671354833837889, 1.1904470590789866, 
      0.8067994197271919, 0.5873202343603471, 0.44760923855759177, 
      0.34522849020731927, 0.27353750095482443, 0.22463746033541923, 
      0.1819655680390798, 0.15219919658222367, 0.12781291425069427, 
      0.1053523721136948, 0.08997591389677283, 0.0774229700848125, 
      0.06651576336039143, 0.0577735913391663, 0.05039973284220776, 
      0.043948325943610526, 0.038485683152167126, 0.03379303511092335, 
      0.029706742005698707, 0.026349189247759464, 0.02351601387867082, 
      0.020917740635947105, 0.01863507074438698, 0.016653819932767946, 
      0.014921401129658255, 0.012894199265835883, 0.011528909145006441, 
      0.01037645715171049, 0.00935623513391444, 0.008522782968120451, 
      0.007838906364168091, 0.007222674913443548, 0.006690538612142152, 
      0.00622595556165189, 0.0057868222972929095, 0.005349525015184944, 
      0.00491408081966533, 0.00448059431040727, 0.0040492288659108484, 
      0.0036441147553132845, 0.0032845172925010588, 0.0029671753130213613, 
      0.002677572973255264, 0.0024197636094276387, 0.0021670398761678804, 
      0.0019365323087479139, 0.0017397759170520305, 0.0016101331067817672, 
      0.0014828911752989317, 0.0013594232433366098, 0.0012601595254017016, 
      0.001167736295272885, 0.001078949171107419, 0.000988581049659397, 
      0.0009062705653645441, 0.0008280009231111246, 0.0007521539731273966, 
      0.0006831733383147048, 0.0006252976397793097, 0.0005801400425548171, 
      0.0005338054055010095, 0.00048579740382576064, 0.00043798416915634755, 
      0.00039368755223457425, 0.0003505289021199544, 0.0003115478476089818, 
      0.0002802016952288891, 0.00025432676371818855, 0.00022899130884509317, 
      0.00020522775040749883, 0.00018117324110153432, 0.00015724476800324863, 
      0.00013321064983633224, 0.00011938761586876429, 0.00010798401413381412, 
      0.00009794269836477937, 0.00008763888492661909}, 
     {1.9669970164559019, 1.1904996824953888, 0.8115371540997245, 
      0.5908516115959858, 0.44239486122114774, 0.34745666687076554, 
      0.27546682576713827, 0.22602071044665906, 0.18334793021402307, 
      0.15325254754424633, 0.12851441996244423, 0.10593288780751563, 
      0.09064135405036132, 0.07786720387109046, 0.0671865600155839, 
      0.05823947379456878, 0.05087013932467919, 0.04432652801881543, 
      0.038872860460148664, 0.03420503418395006, 0.030070003567107637, 
      0.026616251490057093, 0.023729279744479012, 0.02116801035277599, 
      0.018912247047468623, 0.016347804428430007, 0.014628720221433113, 
      0.013121151120070534, 0.011787868234142872, 0.010634483928845188, 
      0.009569437686261721, 0.008701606379906641, 0.007995494941941482, 
      0.0073637950025479265, 0.00679108963430624, 0.0062945022143922474, 
      0.005866681204485753, 0.005461839785050479, 0.005056806629792934, 
      0.004651833360029063, 0.004247219152911059, 0.003843289817488389, 
      0.003460525824041615, 0.003116614126373575, 0.0028118447257582217, 
      0.0025333230559632693, 0.002283673920206626, 0.0020432116779851017, 
      0.0018226115810272663, 0.0016778183672412211, 0.0015540379390036885, 
      0.0014354967813286802, 0.0013184254303414723, 0.001220792571012902, 
      0.0011316894615874575, 0.0010487071602441958, 0.0009636235217936259, 
      0.0008837432764301351, 0.0008098327922187246, 0.0007373701318172075, 
      0.0006690382027500358, 0.0006110197341665374, 0.0005657892618671501, 
      0.0005222979069317776, 0.0004771027928503792, 0.0004315188057404558, 
      0.00038812290443275554, 0.000349598948351279, 0.000313252574551854, 
      0.0002812547003728863, 0.00025645205408642707, 0.00023101094114053727, 
      0.00020800994762331174, 0.00018470146984271574, 0.0001616131094536212, 
      0.00013795867509327694, 0.00011845552464044215, 0.00010590887220666631, 
      0.00009608978174102667}, {1.9718575333914412, 1.1967469317084312, 
      0.8159400369371914, 0.5942280883087645, 0.4451973665549231, 
      0.34955337009249243, 0.2771833350951283, 0.22186397508610725, 
      0.18453947291507114, 0.15412587792589735, 0.12551549813494506, 
      0.10695951706858281, 0.09170592244681201, 0.0786367419030409, 
      0.06764063340411006, 0.058817398408398884, 0.05107540380044431, 
      0.04462059381416707, 0.039229383959746705, 0.03456519690452144, 
      0.030400735778553758, 0.026929975651156842, 0.02398860858087308, 
      0.02145312512322879, 0.018588017594248125, 0.016661689887615568, 
      0.014925091146619721, 0.013334090818600625, 0.01199817434035734, 
      0.010841995379425796, 0.009772463678802565, 0.008862450531484455, 
      0.008152037891281126, 0.007497916525199478, 0.006912002109761426, 
      0.00638104527201219, 0.005919006636210287, 0.005523237536520998, 
      0.005148636896649062, 0.004772206292931725, 0.0043943816855332475, 
      0.004015614742445443, 0.003636358225280245, 0.0032753026364338196, 
      0.002948184983160247, 0.0026559373294620034, 0.00238800078867046, 
      0.0021502323052952008, 0.0019177497352177546, 0.0017482880742421027, 
      0.0016160901335802863, 0.0014974256121242126, 0.0013865814583132255, 
      0.0012761879789517545, 0.0011827446420727313, 0.0010954857563698038, 
      0.0010170157660477387, 0.0009367765249941144, 0.0008604435177599415, 
      0.0007896271598702466, 0.0007203852467663301, 0.0006530487550687226, 
      0.0006022830748266539, 0.0005518532640399407, 0.0005095704227351915, 
      0.0004668135686446487, 0.0004233144863286138, 0.0003838496407761634, 
      0.00034863440353933434, 0.00031341108748020666, 0.00028167290416360874, 
      0.00025756675785744074, 0.0002326490598881896, 0.00020988624137666112, 
      0.00018728321219630903, 0.00016490577302910245, 0.00014194627004207594, 
      0.00012243432284158792, 0.00010445203654647559}, 
     {1.976194133636086, 1.195946675278953, 0.8126081004692056, 
      0.5895493668678603, 0.4477531214456072, 0.3514611876947187, 
      0.2787997526564328, 0.22347116649105267, 0.18550290952953682, 
      0.15481040463186552, 0.12660651810498577, 0.10789688860098866, 
      0.09243457690120288, 0.07931049974666077, 0.06826355747500355, 
      0.05933095309136832, 0.05158702765650375, 0.04506054601773495, 
      0.03951346061058582, 0.03488357768507384, 0.030697800294398194, 
      0.02717587899089774, 0.024251579159653053, 0.020972789960218337, 
      0.018838787758990384, 0.01694428283351418, 0.01518427527373769, 
      0.013581409499915587, 0.012225680258310584, 0.01104585531342727, 
      0.009963354524718568, 0.009043708811612948, 0.008280034277346582, 
      0.007638207340975891, 0.007031313383485706, 0.006486681891899118, 
      0.005993770594803535, 0.0055644302213586384, 0.005196166776176306, 
      0.004848108260429366, 0.004496922794647355, 0.004143187447111091, 
      0.0037874701030297386, 0.003430319877698075, 0.003090020786354737, 
      0.002780566099917968, 0.0025010290110777933, 0.002244033791129623, 
      0.0020164339616423506, 0.001813437512932968, 0.001678730075192092, 
      0.0015545279243014826, 0.0014427481890117687, 0.0013369748686575637, 
      0.0012328114193593392, 0.0011438062946898947, 0.0010600271415011873, 
      0.0009845218285364221, 0.0009086707441335017, 0.0008358767466360439, 
      0.000767945094247954, 0.0007017173027972293, 0.0006392989535492326, 
      0.0005924572578114677, 0.0005440306221811061, 0.0004972986848444782, 
      0.00045828595368364866, 0.00041824737213824736, 0.0003807977602732233, 
      0.00034653283357874085, 0.00031224598115742706, 0.0002813660383184074, 
      0.00025785119422626, 0.00023367128824150138, 0.0002110316906422105, 
      0.00018907167067339775, 0.00016728198659064428, 0.00014489958496654437, 
      0.00012565846471216877}, {1.9800552258445692, 1.1939755999523907, 
      0.8212309759429287, 0.5927324332604131, 0.45015263094327596, 
      0.3532317221471149, 0.28035717228456586, 0.22493700905629455, 
      0.18682844450819772, 0.15581680927356928, 0.12757307118415803, 
      0.10870282808869512, 0.09310706296951006, 0.07987692996657017, 
      0.0687860318540737, 0.05979189886137736, 0.052074094910571425, 
      0.04557306150363605, 0.04000325027250328, 0.03503514200344438, 
      0.031028592929307326, 0.02747387645001076, 0.02366534069740521, 
      0.021266389491871603, 0.019092692146028236, 0.017143177412844067, 
      0.015385891910835947, 0.013803107963884592, 0.01246381103230345, 
      0.01121408653225873, 0.010134474669127869, 0.009181272676410801, 
      0.008439087825609082, 0.007750195072219204, 0.0071509147269519895, 
      0.006595264536358944, 0.006081529542185209, 0.005629616702225733, 
      0.005228511280597224, 0.004885472578157989, 0.00456061165226174, 
      0.004231621820867892, 0.0038991845748460076, 0.003563953286969481, 
      0.0032267512076118617, 0.0029058617861581378, 0.0026136208875715307, 
      0.002347553618855941, 0.0021015405904309253, 0.0018829680310090378, 
      0.0017376307865831254, 0.001610880584382697, 0.0014937507228554667, 
      0.0013887394035035465, 0.001287294553502752, 0.0011888867383600728, 
      0.001104536766734875, 0.0010253704508395474, 0.0009517035077800488, 
      0.0008797857820170996, 0.0008104700638046133, 0.0007452125194223475, 
      0.0006828075064076785, 0.0006269596678706007, 0.0005817947174991053, 
      0.0005350580309152319, 0.0004885910412343961, 0.0004508775996211675, 
      0.0004121147457763208, 0.0003768305636862035, 0.00034344251153609236, 
      0.00030992152618537945, 0.00028040480206786497, 0.00025743363159683, 
      0.00023384233460283996, 0.00021157020221253264, 0.00019017826474404878, 
      0.00016885986927833718, 0.00014694291481076246}, 
     {1.9771278069459335, 1.1999077690730469, 0.8208612635288962, 
      0.5957013107180132, 0.45244598162053756, 0.3549363721230834, 
      0.28187729249162446, 0.22622265327221047, 0.18792038454336113, 
      0.1566984572068209, 0.12847636083886857, 0.10945465081163192, 
      0.0937526324473511, 0.08046314905554823, 0.06928240294330378, 
      0.06022324093264536, 0.052477244634024804, 0.04597156210094694, 
      0.040370592474372274, 0.035403178074602755, 0.0311987210443502, 
      0.02679924778475748, 0.023933859730397147, 0.021541114771489858, 
      0.01937049402521395, 0.017381287908084114, 0.015595740057131713, 
      0.014056615534036747, 0.01266763902920367, 0.011427508550976842, 
      0.010263346484593783, 0.009309185981339011, 0.008572883351855673, 
      0.007886050224209835, 0.00725759687410499, 0.006700860915689125, 
      0.006181405052220843, 0.005709137360906235, 0.005285648222500657, 
      0.004913199469777314, 0.004591306679509098, 0.0042861033167737525, 
      0.003976560737505495, 0.0036628946890586295, 0.003345818307559447, 
      0.003026886954381792, 0.0027242034754965394, 0.002448074640361843, 
      0.0021952448863053545, 0.0019612270504046157, 0.0017887664137855898, 
      0.0016636282277570844, 0.0015441820492307183, 0.0014341912688190864, 
      0.001335292957134037, 0.0012379828261672027, 0.0011448490474035358, 
      0.0010654760004306964, 0.000992305476645007, 0.0009221796638787527, 
      0.0008551261711153037, 0.0007904473936684465, 0.0007288016614101257, 
      0.0006689556890645421, 0.0006142516322324935, 0.0005704677184528821, 
      0.0005251364855881763, 0.0004791691614188451, 0.0004424921166561388, 
      0.0004049615234425503, 0.00037205776259445836, 0.0003394634574290442, 
      0.000306553357015453, 0.0002788809073159329, 0.000256400200653633, 
      0.00023326446313889568, 0.00021158286387964846, 0.00019067840305072095, 
      0.00016972194784770772}, {1.9799858210899104, 1.197560585375795, 
      0.8152641317943825, 0.5984289602858074, 0.4546444235380353, 
      0.35649635153622206, 0.2833242087241664, 0.22733294137549223, 
      0.18891205620003582, 0.15750851914501487, 0.12933420072865978, 
      0.11016465706129419, 0.09444321709677737, 0.0811018277519938, 
      0.06973315645994485, 0.06065248265965704, 0.05279375737980601, 
      0.046341122171281265, 0.040692306967062795, 0.0357461634634264, 
      0.030289938335360107, 0.026932401694131882, 0.024182604426183342, 
      0.021801662089903293, 0.019598626356458246, 0.01760252420207994, 
      0.015784000197414584, 0.014265882846156003, 0.012915740328351272, 
      0.011625066346773006, 0.010470740471845739, 0.009469660479093651, 
      0.008695300785253383, 0.008005680312068747, 0.00736483285896335, 
      0.006794397113935636, 0.006278453306684157, 0.0057950318575772965, 
      0.005355496614430331, 0.00495897561029086, 0.004613754099596863, 
      0.004312323619604392, 0.004024246038626351, 0.0037316898619157734, 
      0.0034345220084286993, 0.0031334941596026736, 0.002831062163984436, 
      0.0025465071139488694, 0.002284437174587371, 0.0020445193118276504, 
      0.0018352350663675097, 0.0017089183836947776, 0.0015943618171401844, 
      0.0014831188779507749, 0.0013821460981052521, 0.0012901371991623518, 
      0.0011979948053588239, 0.0011107532824676108, 0.0010372424245575947, 
      0.0009673473389697849, 0.0008987918856476831, 0.0008339878252771535, 
      0.0007719160345289796, 0.0007118979046522311, 0.0006537712579486616, 
      0.0006012523520409208, 0.0005585831465781, 0.0005144003888769393, 
      0.0004701257373917536, 0.00043324785323157165, 0.0003988294998061373, 
      0.0003665429425539265, 0.00033465619823112164, 0.0003022169951792542, 
      0.0002768534642044497, 0.0002548033498769465, 0.00023203181937859682, 
      0.00021111529075830415, 0.000190616804033086}, 
     {1.9824265532612082, 1.2028809592892216, 0.819180775665654, 
      0.6010719752850832, 0.4568036076173633, 0.3502931542618446, 
      0.2845528701582371, 0.22863701051121083, 0.18980361464377385, 
      0.15349754380152808, 0.13032656004921703, 0.11100385328087031, 
      0.09492400656046858, 0.08158038362623027, 0.07024064153929377, 
      0.06112988646272173, 0.0531796900490967, 0.04668507618318057, 
      0.041015786913914366, 0.034703879437270276, 0.030691326718539788, 
      0.02733409345268491, 0.024460364582561393, 0.02197771895341304, 
      0.01981604149793864, 0.017791281827767177, 0.015997898038954225, 
      0.014450357459908893, 0.013077804334543204, 0.011833738791967242, 
      0.010636705810828671, 0.009624897829091247, 0.008804248072723326, 
      0.00813092002212425, 0.007493165558930277, 0.006886358039929364, 
      0.006357762399818109, 0.005877595795350795, 0.005433679858587493, 
      0.005019893762919731, 0.004652888129315191, 0.004331775679905697, 
      0.004047460696028593, 0.003774494731674795, 0.003496733615472149, 
      0.003214030286857595, 0.0029271578404429996, 0.0026406123488616103, 
      0.002371937703388163, 0.0021230420087706564, 0.0018956442988937207, 
      0.0017664317698449106, 0.0016475272004972188, 0.0015401081268752552, 
      0.0014333303916162707, 0.0013389364812145341, 0.0012508595809108437, 
      0.0011617434726223126, 0.0010777854520244348, 0.0010086756494237827, 
      0.0009418301190963138, 0.0008753232962007175, 0.0008120918685127331, 
      0.0007525394334554278, 0.0006940000729221078, 0.0006373631196300005, 
      0.0005879883522080017, 0.0005461952138464208, 0.0005029299805579292, 
      0.0004604740077903888, 0.000424867857284553, 0.00039220231316172693, 
      0.0003604086264877432, 0.0003290493283670433, 0.0002969552462940596, 
      0.0002744005180511516, 0.00025266896412085536, 0.00023046143167638686, 
      0.00021018402714865006}, {1.9844531456204546, 1.208017069300934, 
      0.8230384793572485, 0.5951551668598648, 0.4501356683217135, 
      0.3520977625088426, 0.2856049544843202, 0.22985121681455256, 
      0.19065156009211603, 0.15462722389861408, 0.13094383865085626, 
      0.1115995350534511, 0.09554698222555154, 0.08201951342402863, 
      0.07062654187381319, 0.061368316972172515, 0.05362660878209252, 
      0.04710926436906408, 0.04129157574210852, 0.03509756100849564, 
      0.031045795307172122, 0.027650123884961204, 0.024757243081468747, 
      0.022138338430287403, 0.01991670536814988, 0.01795207869621695, 
      0.016186490493216976, 0.014654864661233205, 0.013233189132297369, 
      0.011965120855909062, 0.010808862978988329, 0.009763343883547423, 
      0.008924702840897816, 0.008220822677824738, 0.007600447781357109, 
      0.007008644883691459, 0.006442993566641457, 0.005957022763654629, 
      0.0054974298236911395, 0.005090162918565975, 0.004706256804580283, 
      0.00436585590577161, 0.004065706818935748, 0.0037958628769590406, 
      0.0035361633458112964, 0.0032712549981533737, 0.0030012050808357737, 
      0.0027267942479799294, 0.002455176285961029, 0.0022006490611042803, 
      0.0019659358550512523, 0.0018182503266707603, 0.0017012856230256956, 
      0.0015881293549752755, 0.001486878568892262, 0.0013839006010239081, 
      0.0012962642177175038, 0.0012116398585474107, 0.0011253900709084705, 
      0.0010462370357677778, 0.0009798461678468696, 0.0009158315741931069, 
      0.0008511140690632916, 0.000789494019807763, 0.0007323702776551606, 
      0.0006755286794767647, 0.0006197942115795472, 0.0005744461325476544, 
      0.0005333162536519075, 0.0004907619618856121, 0.00045006158208632, 
      0.0004170172785824249, 0.0003850286950417975, 0.000353802108974767, 
      0.0003226459568176701, 0.00029298514657195504, 0.0002716305900266605, 
      0.000250002285231663, 0.0002284765490109279}, 
     {1.985692567270023, 1.2050595610737393, 0.8266553507514939, 
      0.5978956084457242, 0.4523454422447931, 0.3539865347289452, 
      0.2797598183029275, 0.23095199687231843, 0.19152268511627657, 
      0.1553646052269013, 0.13169093407316, 0.11220803398078416, 
      0.09607162898907554, 0.08247076013221613, 0.07099332168986519, 
      0.061737098752812115, 0.05395113528888491, 0.04731600004889309, 
      0.040127883700294305, 0.035479955925083094, 0.03134832622419188, 
      0.027941091608167292, 0.02502722225111459, 0.0223919420887721, 
      0.020054064755168563, 0.01802745280103682, 0.016344232154494296, 
      0.014802685771564534, 0.013394411944835666, 0.012098722629707685, 
      0.010926041129351825, 0.009891360717315638, 0.009045853069195675, 
      0.008309942658157135, 0.007680189388376288, 0.007100413458813327, 
      0.006550600949094175, 0.006032757845305933, 0.00558186466638394, 
      0.005152373404466013, 0.004763667599963271, 0.004411305191736255, 
      0.004092979167712804, 0.0038135686489950958, 0.0035565904566399035, 
      0.0033084765974688603, 0.0030547063729365904, 0.002795703197101271, 
      0.0025322443622852724, 0.0022754372593382904, 0.00203604730836022, 
      0.0018630678420628113, 0.0017477544925932724, 0.0016379689262057615, 
      0.0015322976192303633, 0.0014346272775631243, 0.001336759646373099, 
      0.0012540918291662605, 0.0011724827853060223, 0.0010894721387909694, 
      0.0010156326016176956, 0.0009512962293554451, 0.0008893813424551231, 
      0.0008262029731559341, 0.0007666123294632014, 0.0007114210944234476, 
      0.0006561275341347532, 0.0006010911498848014, 0.0005605813257836051, 
      0.000519925802009576, 0.00047813284920865916, 0.00044024994679469145, 
      0.0004085909556246206, 0.0003772323930360741, 0.00034648455934016553, 
      0.0003154291432203764, 0.0002894657626454243, 0.0002683985338475456, 
      0.000246792779341848}, {1.9865843214120646, 1.2098049043198182, 
      0.8202269085994145, 0.6004715723075743, 0.45441056773373, 
      0.35578698951577997, 0.28126322875809917, 0.2318796945723782, 
      0.19228359365850128, 0.15630267437551082, 0.1322958362957166, 
      0.11273089434657145, 0.09656762845006894, 0.08293903401116533, 
      0.07139069890781137, 0.06193153278921501, 0.054258587936797775, 
      0.04575622818766646, 0.04050944491132864, 0.03588887027540538, 
      0.031660929247670666, 0.028187345083769896, 0.02526427261150708, 
      0.022624747420747104, 0.020253723721644492, 0.018129378827736017, 
      0.016461292641239505, 0.014966525974775305, 0.013556341717175686, 
      0.012257588509952708, 0.011065439890062638, 0.010007929592975962, 
      0.009155974613640037, 0.008423534675573302, 0.007741764093109323, 
      0.007173198554206384, 0.006632443572220453, 0.006117331677205662, 
      0.005649200074559809, 0.005227192513004653, 0.0048310184725552366, 
      0.00446059477710007, 0.0041341323040570074, 0.003836399396296776, 
      0.0035734174240238392, 0.003328680793212777, 0.003090609310583612, 
      0.0028464687683485805, 0.002597091834689501, 0.002344187183387492, 
      0.00210153159091786, 0.0019014674372336542, 0.0017885341493640294, 
      0.0016795598227822457, 0.0015763631984995544, 0.0014778197333268472, 
      0.0013832529240661697, 0.001292645045791888, 0.0012129113851471968, 
      0.0011333462348623903, 0.001053550576251997, 0.0009850640184346018, 
      0.0009232853640762095, 0.0008624715560569323, 0.0008008109206243006, 
      0.000744217171459961, 0.0006896733659160874, 0.0006357710837174898, 
      0.0005852403246923718, 0.0005463262771584912, 0.0005059781635281865, 
      0.00046567306664103796, 0.00043102601696042714, 0.00039955262065294924, 
      0.0003687588716891682, 0.00033841155931858737, 0.00030736643191249264, 
      0.00028555320300097803, 0.0002646712620538701}, 
     {1.9944705802747518, 1.206084177449885, 0.8236878910794119, 
      0.6028203848022707, 0.456375998120317, 0.35738387972587793, 
      0.2826340380793462, 0.23288433256564978, 0.19306141167316146, 
      0.1570694072344968, 0.13298916954335352, 0.11331502045732228, 
      0.09714512728068639, 0.08343338337638381, 0.07177859772814964, 
      0.062317500338400014, 0.054522949764210155, 0.046109922629679535, 
      0.04086235534413136, 0.03612894950048148, 0.031912248090035726, 
      0.028420448114765653, 0.025510131155786347, 0.022885552351261357, 
      0.020504765755470947, 0.018421968875009177, 0.01660496353805189, 
      0.015115775546416611, 0.013707077174208741, 0.012409708093088383, 
      0.011201134859381191, 0.010157188403095593, 0.00930581095919255, 
      0.008540747496988398, 0.007865963178714462, 0.007245790077136502, 
      0.006711182576327955, 0.006196016956921297, 0.005711552986961229, 
      0.005288368765900674, 0.004889656820312602, 0.004524639971895435, 
      0.004180492453693258, 0.0038709580706564974, 0.0035936488061392383, 
      0.0033444021258955976, 0.0031115667821103466, 0.0028817159919403094, 
      0.0026458821077801897, 0.00240487916743886, 0.0021627988638670036, 
      0.001947016462432137, 0.001830874370570227, 0.0017189667114690327, 
      0.001616239880550606, 0.0015162960953326952, 0.0014245310746031038, 
      0.0013326133713681288, 0.0012491352004816584, 0.0011722692150763145, 
      0.0010941526661056933, 0.0010174478402345697, 0.000954439163170887, 
      0.0008950094943638133, 0.0008350656140615406, 0.0007754078829578489, 
      0.0007211663376705301, 0.0006672736504539116, 0.0006144142488493142, 
      0.0005704142795673137, 0.0005315962551417424, 0.0004914086553009225, 
      0.0004527304796499189, 0.0004213091224952578, 0.00039029471524637885, 
      0.0003599820407332189, 0.0003295279586981604, 0.0003020434432277636, 
      0.00028144018601967274}, {1.9948145699608266, 1.210621876090332, 
      0.8269088229039918, 0.6051365562812984, 0.4582053321937982, 
      0.3591539451803376, 0.284002665634862, 0.23396412767897923, 
      0.18758347571601755, 0.15795058309471627, 0.1336045750722334, 
      0.11391412759516098, 0.09759437171610198, 0.08380171935964201, 
      0.07213033841546419, 0.0626932345078014, 0.05270588059011976, 
      0.04658807087116407, 0.04113781712257953, 0.03641085496014184, 
      0.03218351196020049, 0.02875021899781069, 0.025740640772160962, 
      0.02309064314000582, 0.020705038929642716, 0.018685916228084295, 
      0.016847777933266857, 0.015244263219810431, 0.013858871434464293, 
      0.012545983256576349, 0.01133483425633327, 0.010282068171477811, 
      0.009415766045862833, 0.008679071451333255, 0.007974548845655464, 
      0.007342852200835682, 0.006788997001350678, 0.00628524613462879, 
      0.005801656630482776, 0.0053412444620038295, 0.00494601008723308, 
      0.004573353123640246, 0.004232177083966526, 0.003913158892110993, 
      0.0036235472816231098, 0.0033640842879557446, 0.0031256450837059777, 
      0.002903801858676317, 0.0026809525900605468, 0.0024522680531096374, 
      0.0022185379735855256, 0.0019880675778776707, 0.0018742651040736334, 
      0.0017637123366857372, 0.0016552244534018858, 0.0015551345590178855, 
      0.0014598126904013988, 0.0013722363190225087, 0.0012827976798983837, 
      0.0012062531396779541, 0.0011317727173040734, 0.0010555851766722068, 
      0.0009833175013683332, 0.0009239313644576171, 0.0008663828120031459, 
      0.00080732218723213, 0.0007496426510788818, 0.0006973774452669031, 
      0.0006446254959628301, 0.0005925805467313352, 0.0005551471900663608, 
      0.0005162944878295203, 0.00047678012827215115, 0.00044181808201887527, 
      0.0004109506570632391, 0.0003804720846296121, 0.00035040222926824467, 
      0.00031977089700713744, 0.0002973010456960379}, 
     {1.9950691934071323, 1.2148118784226252, 0.8300552957463383, 
      0.6072457223815143, 0.46002006116868976, 0.36059695913841144, 
      0.28522387848347436, 0.2348124265504902, 0.18853993237884523, 
      0.1587320256370804, 0.13418984483940902, 0.11443774431668507, 
      0.0981537307963613, 0.08427414715118514, 0.07246306396293482, 
      0.06297178354439686, 0.05311617106228736, 0.04698105889065061, 
      0.041535883534208624, 0.03669015029177343, 0.03245049973246119, 
      0.028950028576339104, 0.02600103115059592, 0.023278453489203224, 
      0.020921682996581967, 0.018907224479270755, 0.017069261250106407, 
      0.015387655238434854, 0.013970968945497595, 0.012676583993860248, 
      0.011455507365144758, 0.01037889401656287, 0.009512892524779692, 
      0.008784090215148374, 0.008089037020386379, 0.007445533557990597, 
      0.006858147728796494, 0.00636059012608014, 0.005883366416727731, 
      0.005425587499233592, 0.0050094150160475935, 0.004630939229445521, 
      0.004279977175601245, 0.003959629088456411, 0.003663213506314314, 
      0.0033898816560160847, 0.0031448142883661132, 0.002917131502724653, 
      0.002704397760356673, 0.002487492122571213, 0.0022649469746581635, 
      0.0020386123630910602, 0.0019128935941483535, 0.0018046541176986515, 
      0.0016979399490493737, 0.0015937534201373859, 0.001495603701021058, 
      0.0014068643161101353, 0.0013209392619891657, 0.0012383540941161867, 
      0.001164701025850822, 0.001091262635234209, 0.0010171341437548598, 
      0.000951835094636623, 0.0008944534142726404, 0.0008373064752148713, 
      0.0007792680785178759, 0.0007249445994232965, 0.000672757969963386, 
      0.0006210550283335626, 0.0005769719175843435, 0.0005393170804494493, 
      0.0005003162018338021, 0.0004622860173823032, 0.00043091005623612736, 
      0.0004002319464363052, 0.0003701749552119755, 0.00033994196893242287, 
      0.00031265165247057556}, {1.9949101579945325, 1.2096838763978892, 
      0.8331783672384291, 0.6093257841602203, 0.4616934586673809, 
      0.36187736577045354, 0.28639764143966323, 0.23566286507875792, 
      0.18958654149976745, 0.15944374749611756, 0.13486930345054557, 
      0.11500547365532417, 0.09868303885225221, 0.08471686022410528, 
      0.07276560905761899, 0.06329188046832589, 0.05353230625740042, 
      0.04732912880404762, 0.04190941811094473, 0.03701996017696862, 
      0.032619319342468894, 0.029147593041280895, 0.026143624680980245, 
      0.023458033756593003, 0.021105090703838564, 0.01911137765386631, 
      0.017258619396290916, 0.015561318016627995, 0.01402859241996474, 
      0.012776513428776105, 0.011564668813407767, 0.010506953768570637, 
      0.009602806088715072, 0.008854217782742885, 0.008191498068103781, 
      0.007538050558016856, 0.006944660130433046, 0.006415732346756899, 
      0.005954126013849458, 0.005505664226174227, 0.005070745302978339, 
      0.004694764189597461, 0.0043329757292268, 0.004005370837606859, 
      0.0037018530447437284, 0.003425655541764939, 0.0031688666850378092, 
      0.002935012003193187, 0.0027182667587705833, 0.0025124133287802667, 
      0.002300535528327892, 0.002083250277419044, 0.0019525648174703227, 
      0.0018423201005650814, 0.0017374349733255212, 0.0016356927943640418, 
      0.0015361511000361715, 0.0014381639500108262, 0.0013548160244296111, 
      0.0012704486441481883, 0.0011949540976526531, 0.0011234985647897598, 
      0.0010507665604869024, 0.0009785148813066438, 0.0009201091833575849, 
      0.0008645762985096325, 0.0008076984642651878, 0.0007506798546063525, 
      0.0006994406097375373, 0.0006477875056746553, 0.0005973636004980645, 
      0.0005607738445099764, 0.0005227989387496497, 0.00048417517451647754, 
      0.0004499060263308506, 0.00041926868312011385, 0.00038905094604818787, 
      0.0003590873636345241, 0.0003285213731077461}, 
     {1.9940837454988936, 1.2183355004897825, 0.8259010123300552, 
      0.6017406822676166, 0.463334984294497, 0.3631580355465649, 
      0.28768426713902645, 0.2364053966821965, 0.1905588564273657, 
      0.16021969031469457, 0.13539513769285746, 0.1156308662752416, 
      0.09928602522909417, 0.08517980630337288, 0.07306627368510603, 
      0.061213326818136585, 0.054009257608858476, 0.04774695246763611, 
      0.04220905899407634, 0.03733096220927241, 0.03290325798094056, 
      0.029331418110808773, 0.02632680251173368, 0.023615704519704208, 
      0.021312465406294268, 0.019263123844297927, 0.017428188618945725, 
      0.01573391367270474, 0.014159913892851829, 0.012815844552244871, 
      0.011660130141407416, 0.010630119039364234, 0.009702651610310408, 
      0.008923343058704573, 0.008257422506737283, 0.007633666771488143, 
      0.007032816564104181, 0.006473084407772528, 0.0060087755462157515, 
      0.005567531963675828, 0.00514528513734121, 0.004746760954440227, 
      0.004394220022670032, 0.004058297212825723, 0.0037465333924396973, 
      0.0034586686150913392, 0.0032072811957091843, 0.0029728948378679922, 
      0.0027336679102515564, 0.002528691077765634, 0.002326959850468997, 
      0.0021193188379054007, 0.001990587997672217, 0.0018818369144205354, 
      0.001773585335325268, 0.00167258070589425, 0.001574225205449217, 
      0.0014791448531742022, 0.0013861704188977966, 0.0013033878483922484, 
      0.0012227484042553489, 0.0011521170528437747, 0.001082150482176694, 
      0.0010109612847991403, 0.0009448349940630336, 0.0008893444665912034, 
      0.0008341666631964543, 0.0007778845720391265, 0.0007239956050371487, 
      0.0006730112290066221, 0.0006221767858459589, 0.0005809198890931971, 
      0.0005438462933595755, 0.000505472140304301, 0.00046823446100795283, 
      0.00043776159176551034, 0.0004073587577069775, 0.000377342839027565, 
      0.00034700377277829646}, {2.001089979206274, 1.2200548781526732, 
      0.8289250807545869, 0.6041894103127637, 0.4646915377757827, 
      0.3642987397528952, 0.28872179962251737, 0.23723508069911517, 
      0.19151756519298896, 0.16094990833246814, 0.135993985385167, 
      0.116358144976843, 0.10002283077351598, 0.08567020853349921, 
      0.07331085367873527, 0.061663613095499975, 0.05448177083417332, 
      0.048185772589945525, 0.04258627093165937, 0.03758857255015992, 
      0.03314964403656573, 0.029527533698323727, 0.026477845874378188, 
      0.02379773471257376, 0.021555617156093852, 0.019451403913662332, 
      0.01759327255795665, 0.0158810954725019, 0.014312053070611869, 
      0.012868749510377387, 0.011791673526043158, 0.010754789771440107, 
      0.00981612802141415, 0.009009221821119536, 0.008320881965321754, 
      0.007701545954441873, 0.007108716596888934, 0.006557517547536859, 
      0.006049859025071894, 0.005623719131997275, 0.005204384576265153, 
      0.004802532024567135, 0.0044447977799692015, 0.004107388344500325, 
      0.0037974903695582166, 0.003505295890403652, 0.003264084915433501, 
      0.003036501826461745, 0.0028091614108118664, 0.0025752585662368716, 
      0.0023456941680819175, 0.002147203640751846, 0.002028338283792748, 
      0.0019186646809932963, 0.0018121250171435057, 0.0017063244221749909, 
      0.0016100070900008359, 0.001515202543083398, 0.0014221804428052884, 
      0.001335083036025546, 0.0012526228352146384, 0.001179294144929222, 
      0.0011104426570104093, 0.0010405565737979826, 0.0009706138680394008, 
      0.0009123349457301399, 0.000858377211181374, 0.0008030913120457731, 
      0.0007474295524619035, 0.0006968521266277066, 0.0006461022550320805, 
      0.0005999727761227445, 0.0005636802160473675, 0.0005260519597354929, 
      0.0004882603888221298, 0.00045548267105614305, 0.00042488002346184085, 
      0.00039482226562225723, 0.00036463618507137207}, 
     {1.9994982266088464, 1.2135507379686208, 0.8317739876328099, 
      0.6062624110262389, 0.4659759679853377, 0.36542408412462585, 
      0.289742461587713, 0.23802904213223708, 0.1925067609875432, 
      0.16167477941142955, 0.13662582190915804, 0.11736898689844628, 
      0.10093379489856963, 0.08614213500804867, 0.07357545010749704, 
      0.06227844726159575, 0.0550361772272742, 0.04865269151600767, 
      0.04296184626673453, 0.03789392319018479, 0.033374297637157345, 
      0.029752352152302448, 0.026591556449145487, 0.02398224134918545, 
      0.02170669557417739, 0.01966154956338998, 0.017733055049348953, 
      0.0160434236390981, 0.014460471741865592, 0.012979696927455327, 
      0.011865055091684765, 0.010872888576113005, 0.009913918523815887, 
      0.009076589086921535, 0.00837881088545628, 0.007758023636829913, 
      0.00717818130360471, 0.006623946782080512, 0.0061075907889444605, 
      0.005660748540438503, 0.005256825080656086, 0.004860933256447509, 
      0.0044851102622410965, 0.004155881229086259, 0.0038385699257046085, 
      0.003546740083764873, 0.003313342137029702, 0.0030901672691275766, 
      0.002870567284898206, 0.00264875014763602, 0.0024196310517090444, 
      0.0021839132826724536, 0.002065617599808601, 0.0019543429097967514, 
      0.0018472701552815407, 0.0017438433330358586, 0.001642190059716249, 
      0.0015488152275874335, 0.0014578439785427643, 0.0013682645840457112, 
      0.0012835475397577317, 0.0012039111214615, 0.0011360618822441717, 
      0.001068380096875921, 0.0009995619046716314, 0.0009345198825618864, 
      0.0008806358763737733, 0.000826713603650232, 0.0007717456290381309, 
      0.0007189994924785186, 0.0006686709059535814, 0.0006184428502829121, 
      0.0005824895057614161, 0.0005454994977455623, 0.0005073958906473353, 
      0.00047254621048470336, 0.000441960149007051, 0.00041170544211034405, 
      0.00038151610468455544}, {1.9977469173872366, 1.2177563749699158, 
      0.8344907244623366, 0.6084219964697393, 0.45760106241523096, 
      0.36651907841953113, 0.29072163703117265, 0.23871491039080298, 
      0.19353710135948388, 0.1623509540419936, 0.13753206824723108, 
      0.11874290617658444, 0.10146823018526914, 0.08616888018003985, 
      0.0713294448177482, 0.06323330228583317, 0.055844837310384456, 
      0.0492183543652087, 0.043374345000915734, 0.03818388955966201, 
      0.033574909344955266, 0.029927664047304698, 0.026768839678011264, 
      0.02412897959148437, 0.021854481756337748, 0.01979180957238427, 
      0.017901960649004664, 0.016166905344798064, 0.014593372503734282, 
      0.013133289098006741, 0.011888335867763779, 0.01094595110967787, 
      0.01000896893858989, 0.009130426490956016, 0.008444717475790842, 
      0.007812461046459569, 0.007234215546179534, 0.006682932473885389, 
      0.006172966069801932, 0.005698449380986493, 0.005297530480278637, 
      0.00490989359623932, 0.004532820266582297, 0.004195666034675023, 
      0.003879764351999121, 0.003595201154327898, 0.0033582420544025545, 
      0.003136311125532856, 0.002921793127638097, 0.002708941798434417, 
      0.0024910716175986823, 0.0022660912328661955, 0.002100334511589756, 
      0.0019889309091815142, 0.0018815778625078208, 0.0017772910749915421, 
      0.0016767682223402824, 0.0015801546577308577, 0.0014896068789241016, 
      0.0014002183752556468, 0.0013162123779245566, 0.0012315765833668764, 
      0.0011603756196741592, 0.0010937228876189715, 0.0010260309157868687, 
      0.0009578193421143615, 0.0009012302769617165, 0.0008485299598732102, 
      0.000794266788206625, 0.0007397904050095161, 0.0006901246475676161, 
      0.0006399968425972562, 0.0006004336893037166, 0.0005639734920624422, 
      0.0005262387539536686, 0.000489147910352406, 0.00045851747081907977, 
      0.00042805685301217783, 0.00039772410344277986}, 
     {2.0041216474044776, 1.2217840770630481, 0.8370745646396256, 
      0.6104076581187174, 0.4594783917647798, 0.3676910795463094, 
      0.29171173296424735, 0.23949261694132692, 0.1946008932793025, 
      0.16294769261260952, 0.13920676805065796, 0.11911412360471002, 
      0.10107467737001297, 0.08590164678116241, 0.07234695052965188, 
      0.0641273436839133, 0.05668443526615267, 0.049922636347647965, 
      0.04384565219291761, 0.03850043168007234, 0.033795511764580836, 
      0.030059958245111065, 0.026978328418925814, 0.02432286430877723, 
      0.021997124017557625, 0.01990720516687207, 0.018026715307778978, 
      0.01627878806034017, 0.014707219775857101, 0.013251317430791719, 
      0.011916967476662686, 0.010970786490017426, 0.010081619004859318, 
      0.009203811750307427, 0.00852250063568767, 0.007882947247876864, 
      0.007310124919781816, 0.006762692112884292, 0.006244446293684977, 
      0.0057626630084435795, 0.005339570008871137, 0.004959172277017552, 
      0.004584707095394038, 0.004228548442526142, 0.003919572464127179, 
      0.0036350523149747144, 0.003401477605083246, 0.003177872208458929, 
      0.0029658193021877286, 0.0027581550091147853, 0.0025502855085927055, 
      0.002335579763595181, 0.002130601674381813, 0.002022006699476873, 
      0.0019144095202220748, 0.001810668571825391, 0.0017096398832666289, 
      0.0016110828303151593, 0.0015191355970212402, 0.0014318434845206848, 
      0.00134587318671307, 0.0012634368521965247, 0.0011826922088379083, 
      0.001116910333965309, 0.0010508268179509146, 0.0009837855922748746, 
      0.0009214068641156229, 0.0008687942714433556, 0.0008155176661489985, 
      0.0007614046384363561, 0.0007102409445502037, 0.0006602549761852436, 
      0.0006176465261363388, 0.0005816119207188632, 0.0005442829457716803, 
      0.0005068362783379968, 0.0004744999072662853, 0.00044381879392197754, 
      0.0004133259365053281}, {2.0021168685069624, 1.2144696380876128, 
      0.8395868307926939, 0.6122959006200888, 0.46113763820434245, 
      0.359042502013566, 0.29264745728281655, 0.23257707877997486, 
      0.19580441074421479, 0.1629739724323488, 0.139860596200904, 
      0.11874027923397723, 0.10084142417167843, 0.08615243494563246, 
      0.07296652598455357, 0.06465296008342955, 0.05719290966016316, 
      0.05046153305765294, 0.04433758534084695, 0.038840416728299174, 
      0.03400921167545836, 0.03025385052632425, 0.027147732015471538, 
      0.02451734882426211, 0.022087586724197462, 0.020029970625244066, 
      0.018130409364127242, 0.016402700827350975, 0.014828040244786695, 
      0.013392690227152183, 0.012055213606656191, 0.01097026459418275, 
      0.010112336162128439, 0.009265993258243703, 0.008600573395413385, 
      0.00797294745564693, 0.007384468352421798, 0.006849053017167807, 
      0.006321159532463844, 0.005843802883041131, 0.005397480523118105, 
      0.005014283114109759, 0.0046478084265866824, 0.004287046545630853, 
      0.0039662397572487115, 0.0036797653433545633, 0.0034384521969310143, 
      0.0032159073799387533, 0.003004229885694973, 0.0027997067718900284, 
      0.0025986802996332227, 0.0023937896685252034, 0.00218177059324463, 
      0.002052194999209303, 0.0019455478288824364, 0.001841491009218713, 
      0.001739816600615472, 0.0016428975082868717, 0.001547218334481727, 
      0.00146034723986028, 0.0013734398989105586, 0.0012927171485518658, 
      0.0012101806450075957, 0.0011388329328927103, 0.0010738785618809197, 
      0.0010077437782521114, 0.000940631288312311, 0.0008877260337631599, 
      0.0008353644315948591, 0.0007817687059129081, 0.000729147856283001, 
      0.0006794502539324769, 0.0006342391563160248, 0.0005985300608307154, 
      0.0005615092754535601, 0.0005237806431862562, 0.0004899677950467559, 
      0.00045905239906283805, 0.00042837442352591554}, 
     {2.0080871424003166, 1.2183099361156753, 0.8312301748406488, 
      0.6140404958181852, 0.4627507106406384, 0.360431198322659, 
      0.29347981908552123, 0.23378825518155946, 0.19734203498710037, 
      0.16412221433871244, 0.13986135863576066, 0.1186782120986341, 
      0.10097287478258266, 0.08353565436817154, 0.07337449225205256, 
      0.06485886513736286, 0.057392665532609015, 0.05071891786756149, 
      0.04467581026440912, 0.03914925411092594, 0.0342043734869956, 
      0.030444919137540934, 0.027326034224652032, 0.024659515748343894, 
      0.022260160207745832, 0.020125803688115815, 0.018277373540270963, 
      0.016577695353999177, 0.01496499436628454, 0.013532959115191435, 
      0.012191906925427523, 0.01100788799448634, 0.01010711152749736, 
      0.009313041912139731, 0.008663262688914859, 0.00804396564517245, 
      0.007451167774812463, 0.006918154485142424, 0.0064079926923333065, 
      0.005911765720735759, 0.005458567722502258, 0.005065437073125901, 
      0.0047023425192118965, 0.004348701555465383, 0.004012486315635706, 
      0.003717361792591101, 0.0034764203883767596, 0.003250403765425026, 
      0.003037744028122493, 0.002835466717635419, 0.002638562583625448, 
      0.002441991239229894, 0.002238919728986786, 0.002078707235854811, 
      0.0019747375329679014, 0.001870996060091599, 0.00177027577529421, 
      0.0016719551087864774, 0.0015768038015910404, 0.0014861489580947095, 
      0.0014019090263871535, 0.001319556502483681, 0.0012385290264994688, 
      0.0011609669414431032, 0.0010951597324203256, 0.0010299498535299163, 
      0.0009640319715555992, 0.0009056236337518604, 0.0008539447664127641, 
      0.000800831527815022, 0.0007472642764024877, 0.0006977320978725341, 
      0.0006503746978378339, 0.0006148232777757177, 0.0005780169854372351, 
      0.000540083627404331, 0.0005049693195572712, 0.0004738054267589536, 
      0.00044291593650021906}, {2.005663872835672, 1.22201967637705, 
      0.8339218148425147, 0.6156959218930321, 0.4643191923934108, 
      0.3615974376296036, 0.29431554144558736, 0.2351299290172213, 
      0.19819206819879542, 0.16483445125553264, 0.14001179440411232, 
      0.1188411238209971, 0.10123039830981856, 0.08410689650939329, 
      0.0737477886797692, 0.0650014801486143, 0.05735843228992307, 
      0.05071762442970251, 0.04477580105487053, 0.039355405191570915, 
      0.034375132652687594, 0.030631790805613193, 0.027492043388312643, 
      0.02477318527889307, 0.022453858747848467, 0.020296874093259906, 
      0.018417609147318884, 0.016707708953854424, 0.015131640508231195, 
      0.013639364833233296, 0.012312167362686536, 0.011087039743221942, 
      0.010130988348118224, 0.00937457887921129, 0.008726107173926247, 
      0.008106588827158324, 0.007526836797264253, 0.006979407628193564, 
      0.006480289605403805, 0.005984151394683686, 0.005528671039859651, 
      0.005113073950664364, 0.004751577857651198, 0.004403320618634729, 
      0.004059577468059067, 0.0037592033562651606, 0.003512800825583671, 
      0.0032836502884472396, 0.0030701785649758784, 0.0028674423737164757, 
      0.002672600500982076, 0.0024813261501198756, 0.00228677753116369, 
      0.0021020253909121186, 0.002001376940095549, 0.00189879797086146, 
      0.0017981073215324998, 0.001699399601509483, 0.001605374470550691, 
      0.0015122357782142296, 0.0014278453771819064, 0.001344379305926312, 
      0.001265019069615598, 0.00118429609186275, 0.001115169090192122, 
      0.0010510389904443307, 0.0009858704729430515, 0.0009231031051134563, 
      0.0008714253631374194, 0.0008189210408186399, 0.000765555175928859, 
      0.0007149915755635827, 0.0006661325902678858, 0.0006305695133731514, 
      0.0005938877687808258, 0.0005560030098505403, 0.0005195454442725104, 
      0.00048811415367838815, 0.00045703346138025467}, 
     {2.0113541490418463, 1.2257285991924123, 0.8364639450679672, 
      0.6171400410699289, 0.46576338280114116, 0.36307967653392875, 
      0.2951678732277402, 0.23661121321109918, 0.1974377625990024, 
      0.1653673538873493, 0.1402690482631879, 0.11906841700248685, 
      0.10149978244698528, 0.08462272944406912, 0.0741211585514736, 
      0.06522428802082857, 0.05741292067807829, 0.05060239320935857, 
      0.04466956740339459, 0.039361979211643354, 0.034485102259549864, 
      0.03080431379706887, 0.02768400038586881, 0.025001892772476456, 
      0.02262176847834704, 0.020481849557567728, 0.018535297320605593, 
      0.01682528557849559, 0.015261026141496556, 0.013769579125540993, 
      0.012415570733858907, 0.011165683619226754, 0.01023754747512527, 
      0.009427972325730847, 0.008785435342334452, 0.008169262617542207, 
      0.007585667851246944, 0.007034197339544431, 0.006538459384150501, 
      0.006059434653869967, 0.005589804700706721, 0.005159037418942427, 
      0.0047972289651916624, 0.004449900166618197, 0.004113988362227316, 
      0.0037995199611006074, 0.0035406976997256825, 0.003315789065224388, 
      0.0030983254963897846, 0.0028965265095148235, 0.0027022186678319427, 
      0.002513694158112532, 0.002326376346770187, 0.0021325412884864183, 
      0.0020250744106027133, 0.0019247417425909007, 0.0018247053203595137, 
      0.0017267386981185053, 0.0016313241089605383, 0.0015394748140767549, 
      0.001451580520527961, 0.0013683289660930892, 0.0012894881149857736, 
      0.0012094221377874372, 0.0011360590343916536, 0.0010707540594278313, 
      0.0010062486163539136, 0.0009404932792677963, 0.0008879489161570386, 
      0.0008359786451937655, 0.0007829058482433948, 0.0007313254512105083, 
      0.0006814848288729475, 0.000645831498458176, 0.000609187965297793, 
      0.0005713044803728456, 0.0005337382425945913, 0.000502054669328173, 
      0.0004706714458532816}, {2.0084261034831767, 1.2179394767629768, 
      0.8389226150307639, 0.606187600679196, 0.467260684992349, 
      0.3642755472868233, 0.2960389273540867, 0.23924609963237484, 
      0.19769060254130905, 0.16588033044700567, 0.14057835618182485, 
      0.11940126326559326, 0.10184542495343117, 0.08514049385111576, 
      0.07448066251285278, 0.06546768239920474, 0.0575726057160717, 
      0.05064147284147441, 0.0445899374017613, 0.039250675652685474, 
      0.03444116741741874, 0.030972491930870184, 0.027892371610957048, 
      0.025180796535238182, 0.02276423585039554, 0.020639173709167954, 
      0.018664952527774125, 0.01694106800507206, 0.015352422674226117, 
      0.013900264875647786, 0.01251234062777646, 0.011258409771919359, 
      0.010344692375596716, 0.009520872989275078, 0.008835765762176975, 
      0.008229107612086504, 0.00764368194845318, 0.007097463479716556, 
      0.006589636907840824, 0.006121975297410626, 0.005654040703659848, 
      0.005220314173447121, 0.0048362294058356126, 0.004495157086370368, 
      0.004162575145771545, 0.0038350156833850224, 0.003571303303926569, 
      0.0033425349795682072, 0.003127898804995521, 0.002921093169024325, 
      0.0027278197221718677, 0.002541372918421108, 0.0023586428666469983, 
      0.00217217293119767, 0.002046201025682235, 0.001948563168690376, 
      0.0018495480909625891, 0.0017516082995355305, 0.00165583103473431, 
      0.0015644250849007387, 0.0014735903694362948, 0.00139213314714034, 
      0.0013121815865804593, 0.0012332113087521303, 0.0011573886376311758, 
      0.0010892091071397461, 0.0010253406347183777, 0.0009603158553729837, 
      0.0009036369166220669, 0.0008520948867685865, 0.0007992621285991776, 
      0.0007468272302095391, 0.0006970054754004255, 0.0006606587138301991, 
      0.0006239705106614929, 0.0005860345008415428, 0.0005480404466387599, 
      0.0005155639003705274, 0.00048385082310734473}, 
     {2.0139542291275796, 1.221511021874034, 0.8411122769363968, 
      0.608976013300974, 0.4686787308980974, 0.3655019321392605, 
      0.29680452513357175, 0.2405992624269958, 0.19820284510902586, 
      0.166359207791404, 0.14094308825975685, 0.11970285775617161, 
      0.09887293233707689, 0.08560778143909505, 0.07478448922257536, 
      0.06573115736448608, 0.05773790076685803, 0.05078672743297657, 
      0.04465387008368225, 0.039318248090474066, 0.034670870519299346, 
      0.03125857791489999, 0.028159176438336833, 0.02540659970603162, 
      0.022968980428819702, 0.020773577061814794, 0.018807274235490584, 
      0.017015116598095185, 0.01544956376667438, 0.013992921010206359, 
      0.012614484956601009, 0.011348678521313538, 0.010440167448522452, 
      0.009599878904471011, 0.008870723305935808, 0.008283032133474208, 
      0.0077039840703628975, 0.00714998906970505, 0.006636325511064857, 
      0.006172758536199367, 0.0057193663353601815, 0.005278795385899969, 
      0.004874090399982851, 0.004536015460277773, 0.004204224050771967, 
      0.0038821579988915903, 0.003608055277684271, 0.003368418877460046, 
      0.00315243029662734, 0.002947483443418922, 0.0027519546907820982, 
      0.0025653852060719424, 0.002384880360035307, 0.002204923543111995, 
      0.002065102187585496, 0.0019701022805291915, 0.0018726635614492908, 
      0.0017757703997858438, 0.0016803754027615557, 0.001588294199635843, 
      0.0014984457031806322, 0.001414106727769958, 0.0013333694067161098, 
      0.0012555795134515442, 0.0011774242205659783, 0.0011074929536819286, 
      0.0010433270755573806, 0.0009790043334625576, 0.0009186920470672735, 
      0.0008673768464080066, 0.0008147264049948311, 0.0007615933741320117, 
      0.0007117494053201969, 0.0006750891230082565, 0.0006382766611574028, 
      0.0006002103012371271, 0.0005618876756182155, 0.0005286550109535001, 
      0.0004965851512233983}, {2.0100502055003804, 1.2249194271894404, 
      0.8434068441652564, 0.6111293442478508, 0.4699060613235528, 
      0.3665976709010485, 0.29753473419991067, 0.24004325888720085, 
      0.19880850135258177, 0.1668624321907069, 0.14127694488529827, 
      0.12006840975360883, 0.09935748578132056, 0.08601638241804943, 
      0.07518777540701645, 0.06595764717084653, 0.05794578427961389, 
      0.05091523821445313, 0.04480348693574249, 0.039471448135761526, 
      0.035024460108311575, 0.03166843783104618, 0.028510120616811102, 
      0.025664457266261168, 0.023164861531741607, 0.020944037606120635, 
      0.018973875833392925, 0.017130571915345283, 0.015529956011637425, 
      0.014064813008574394, 0.0127114813812556, 0.011425140901406478, 
      0.010520325311366268, 0.009693404815562124, 0.008939484082800165, 
      0.008324688047827548, 0.007758085514783556, 0.007208163950485166, 
      0.006686346340073115, 0.006216605634113592, 0.005775229390803431, 
      0.005332604291919974, 0.004919909060272067, 0.004570570551563387, 
      0.0042444283372035565, 0.003926098382595347, 0.003636675768174199, 
      0.003398628463413106, 0.003173497604974307, 0.0029700246039804467, 
      0.002772922066566399, 0.002586478642643693, 0.002406893961447855, 
      0.002231546466982023, 0.0020820850814901827, 0.0019895505378044655, 
      0.0018941029108581278, 0.0017978881736046759, 0.0017031192347132407, 
      0.0016101925522052304, 0.0015213588897101862, 0.001434479868135434, 
      0.0013532305786684543, 0.0012764300122074547, 0.0011976255125160746, 
      0.0011267559661279915, 0.0010605235498578507, 0.0009965749070422016, 
      0.0009333429320854264, 0.0008819150039362945, 0.0008293982360957884, 
      0.0007760007892741788, 0.0007257792167230659, 0.0006891506991159359, 
      0.0006521375157483976, 0.0006138659985137724, 0.0005752041180047121, 
      0.0005413374913759196, 0.000508881686015582}, 
     {2.0157330071648247, 1.2281854087162636, 0.8455622960137442, 
      0.6131904771810833, 0.47120984883454825, 0.3678760450530349, 
      0.29833462227684876, 0.24033147365437696, 0.19941818473599165, 
      0.16730064083076354, 0.14165335322219433, 0.1202976673365654, 
      0.09972278815537951, 0.08638891055507975, 0.07546605356964936, 
      0.06625081308838818, 0.05813615712109378, 0.05111681782263199, 
      0.04494225526603072, 0.03965040126030432, 0.035268669666835124, 
      0.03199373989659531, 0.028895061333106282, 0.025974561931123713, 
      0.023392443320989394, 0.021127783120606532, 0.0191167779194651, 
      0.01729116378389875, 0.01561745423910724, 0.014135063995399377, 
      0.012780185454488446, 0.011498250507151057, 0.010609243058122811, 
      0.009775458625002363, 0.009000333606985003, 0.008351584583923263, 
      0.007805097922028788, 0.007261012129817052, 0.00674281567396991, 
      0.006258757574825107, 0.005821583061568653, 0.005388643625625671, 
      0.004974718507578136, 0.004602476101751781, 0.0042819350038268795, 
      0.003964765290137004, 0.003659819551469315, 0.0034276152674548965, 
      0.003202331616724438, 0.0029877301866980564, 0.002794236033168384, 
      0.0026052586668587623, 0.0024258326441027674, 0.002252772762240455, 
      0.0020974223812265974, 0.0020071855670890696, 0.0019138784768820468, 
      0.001818857354059367, 0.0017241855232849783, 0.001631411790249687, 
      0.00154255821200656, 0.0014545144474956862, 0.0013733399573518678, 
      0.001295931121778416, 0.0012177874832472004, 0.0011449192153639807, 
      0.0010767660541662533, 0.0010131440022490398, 0.0009481339213066108, 
      0.0008957852239169615, 0.0008433727875440393, 0.0007899918286272342, 
      0.0007395336168177314, 0.0007028627669041802, 0.0006655753558944969, 
      0.0006270267286436826, 0.0005880069515979282, 0.0005536495986737076, 
      0.0005207423047750109}, {2.010919614529806, 1.2312890360971593, 
      0.8347279760822396, 0.6151475354066316, 0.47240493297811814, 
      0.3690800602113635, 0.3002958614577556, 0.24076630030355145, 
      0.20003577141678744, 0.1678398369250439, 0.14195290671020874, 
      0.1205745757160597, 0.10014179406215261, 0.08662347727512927, 
      0.07571077524697917, 0.06642853872729378, 0.05840339835726769, 
      0.05126312652128341, 0.045160832499442666, 0.039819492342690554, 
      0.03547263926150129, 0.032213396438874144, 0.02920530393686399, 
      0.026324813604173776, 0.023652743049419847, 0.021323049260836658, 
      0.01924751732585502, 0.017432454784674367, 0.015723395425089434, 
      0.014237666396349574, 0.012848691098946013, 0.011572505716419067, 
      0.010678065351099933, 0.009853721660168888, 0.009075547989122433, 
      0.008387952472126047, 0.007841489214302102, 0.0073093302409307824, 
      0.006793979928320426, 0.006295586760445469, 0.005860701747011157, 
      0.00543998008846172, 0.005024234852697373, 0.004632330162996342, 
      0.004314511155886453, 0.004000170541122403, 0.0036939091653435136, 
      0.003449767859991553, 0.0032250431962859896, 0.003011982617532209, 
      0.0028107758339179258, 0.0026231892978769863, 0.0024423345996551667, 
      0.002269898340833184, 0.0021113556465867196, 0.0020232539799045104, 
      0.0019319779465203691, 0.0018382846510964044, 0.0017446071648012805, 
      0.0016521732119602018, 0.0015623798151647803, 0.0014746412973317858, 
      0.0013923198674877725, 0.0013142293776766674, 0.0012366818770625611, 
      0.001162127442905817, 0.0010923853494178655, 0.0010288117895946186, 
      0.000963967875023622, 0.0009090505247059971, 0.0008566713675418859, 
      0.0008032302110603756, 0.0007532486679921911, 0.0007162371794478732, 
      0.0006786048221535672, 0.0006397098255223894, 0.0006003072528409736, 
      0.0005655937154980926, 0.0005321642991053263}, 
     {2.016327334978009, 1.222874974706202, 0.8376257004501035, 
      0.6169866623529624, 0.4735216189811432, 0.370309298931879, 
      0.30203271075716137, 0.24143730169728284, 0.2005458522937345, 
      0.16820157574611988, 0.1423123985660436, 0.12100921603743844, 
      0.10068098586145294, 0.08709590035298216, 0.07601977349125681, 
      0.06664722384908034, 0.058567457686538205, 0.05150757981036988, 
      0.04530365285413318, 0.04002796758928939, 0.03564266478164416, 
      0.032357635426002264, 0.02942303757321378, 0.02662832877223814, 
      0.023944681497089983, 0.021532298124305613, 0.01943281117998529, 
      0.01754869869266211, 0.01585533967703658, 0.014320460192708356, 
      0.012933369751757358, 0.01165616348114733, 0.010733214567663121, 
      0.009927308661727906, 0.009148890754796335, 0.008442438547121792, 
      0.00786600226336995, 0.007351340204790044, 0.006839010479304637, 
      0.006351058101018748, 0.00589798704870125, 0.0054835803820399605, 
      0.00506885220050069, 0.0046775433951863205, 0.004342524570140271, 
      0.004034605084128839, 0.0037303050198323087, 0.0034658984767132078, 
      0.0032452302799332606, 0.0030333333489825118, 0.002828803535228271, 
      0.002639142209112336, 0.00245681752109227, 0.002283936170294268, 
      0.0021240984278233952, 0.002037974420212716, 0.0019485777744392809, 
      0.0018563734515925226, 0.0017634129067122598, 0.0016713646565164311, 
      0.0015812583050713307, 0.0014942112150129637, 0.0014100794203238502, 
      0.001331451972548109, 0.0012545169161621897, 0.001178465444495255, 
      0.0011087034334869821, 0.0010436639328827158, 0.0009789550807684055, 
      0.000921762650926864, 0.0008693328061735537, 0.0008157698268848947, 
      0.0007666671233811768, 0.0007292793475033574, 0.000691233945152557, 
      0.0006519258512983327, 0.0006121107148248869, 0.0005771400148349139, 
      0.000543141053556286}, {2.011570139627163, 1.2261212072595564, 
      0.8400564668344075, 0.6186324120297724, 0.47470825747033907, 
      0.37156901573579204, 0.2928057548918596, 0.2420467159377524, 
      0.20111022408004853, 0.16855419445184514, 0.14272993105566747, 
      0.12135156281256175, 0.10109742160477733, 0.08744845107759658, 
      0.07635519634326188, 0.06696019243892538, 0.058639091017024796, 
      0.051697064711005936, 0.04550711765111247, 0.040224982435097194, 
      0.03580778388917195, 0.03247079763376203, 0.029556949645016806, 
      0.026850191996537577, 0.024235045544668255, 0.02176612636624555, 
      0.019594070585916723, 0.01767143048128984, 0.015966549619587198, 
      0.01438626917707834, 0.013014695094734702, 0.011733944686642614, 
      0.010809045315766057, 0.009988218553235775, 0.009222794530830093, 
      0.008487991282889493, 0.00788126992326174, 0.00738490960291205, 
      0.00688235242266963, 0.0063988017145422925, 0.005934141071008711, 
      0.005520596062734893, 0.005115380119576499, 0.004723946821669196, 
      0.004369078576355728, 0.004065889647260583, 0.0037629150472136483, 
      0.0034819568957844605, 0.0032622991931458276, 0.003050803854113311, 
      0.0028481584211430674, 0.0026509795564896767, 0.00247097868900081, 
      0.0022958535013327115, 0.002135839094413838, 0.0020515403453047376, 
      0.0019638761815861353, 0.0018732167009767886, 0.001781120163610183, 
      0.0016893137936044374, 0.001598836492814691, 0.0015124532260630732, 
      0.0014267564990164952, 0.0013477490783466717, 0.0012713054753636704, 
      0.001193942250206933, 0.0011241260797135813, 0.0010577731621619181, 
      0.0009932192054121363, 0.0009339634683534101, 0.0008814022990727361, 
      0.0008276551015634107, 0.0007797934515637985, 0.0007419891380009219, 
      0.0007034650470271886, 0.0006636795010303394, 0.0006234252865200135, 
      0.000588276843890297, 0.0005536626226584465}, 
     {2.0166351939494134, 1.2293316081332637, 0.8423981425648357, 
      0.6201234018567412, 0.475922905926363, 0.3727983925305125, 
      0.2935814279901378, 0.24267499997069175, 0.20167734113510685, 
      0.16906393774654527, 0.14304615262249212, 0.11790595116953494, 
      0.10169463768539094, 0.08773506741981515, 0.07675808212262987, 
      0.06720702475781963, 0.05898669980352999, 0.05184069273189051, 
      0.04563755363123763, 0.04040507855227538, 0.0359741192410256, 
      0.03257680443234726, 0.02963442777374592, 0.02699802722561851, 
      0.02446425934978133, 0.022010023149331176, 0.019782135357051315, 
      0.017823921695877827, 0.01608823653587547, 0.014483994301378214, 
      0.013081683117482909, 0.011805189292214914, 0.010902916324143435, 
      0.010044595158801708, 0.009283442825326943, 0.008557982361749171, 
      0.007916633987056002, 0.007409064954852039, 0.006920544422252289, 
      0.006438278697885863, 0.005974462182664373, 0.005554256627379613, 
      0.005157315472333279, 0.004765685775910021, 0.004396943353135593, 
      0.00409357132976692, 0.003794596857639608, 0.003508565536678134, 
      0.003273867776233163, 0.0030635162346501917, 0.0028633500478869012, 
      0.002668403216810618, 0.002482719804259554, 0.002306707154851902, 
      0.0021468117117830403, 0.0020641225568762667, 0.001978048699195548, 
      0.0018888964386452062, 0.0017977245115686985, 0.0017062887220607608, 
      0.0016162499427363156, 0.0015295079755730731, 0.0014435988944003855, 
      0.0013631678843365365, 0.0012871085674445947, 0.0012090124251417104, 
      0.001138718178160267, 0.0010712006864701756, 0.0010067055718505189, 
      0.0009456861988751332, 0.0008929162274395582, 0.0008389221251164469, 
      0.0007926265145584427, 0.0007543616566239547, 0.0007152955279922206, 
      0.0006749703929801255, 0.0006342473064244639, 0.000598989882456554, 
      0.0005637162249765116}, {2.021546776909512, 1.2322656025000063, 
      0.8445615570907077, 0.6215954319003651, 0.4768626126968, 
      0.37413683518873053, 0.2943424812693366, 0.24334995390052688, 
      0.20208911539330288, 0.16941377958514414, 0.14339774727923257, 
      0.1182058540605199, 0.1020078781862251, 0.08807273505980157, 
      0.07701557199657932, 0.06740263174329936, 0.05923283931758654, 
      0.05204950213195347, 0.04579710520112406, 0.04060846922845457, 
      0.036106084557613896, 0.03268209946893926, 0.02969078446878566, 
      0.027079012979062157, 0.02462758303762492, 0.022239173502594065, 
      0.019972668045546205, 0.017967345404378218, 0.01618670043464752, 
      0.01459527816983351, 0.013124821235311671, 0.011872965331199576, 
      0.010983895424089219, 0.010118653663468119, 0.009340264147288042, 
      0.008624637589301376, 0.007957385953690731, 0.007424862738091027, 
      0.006952835616048417, 0.006476709572892434, 0.00601953625228893, 
      0.005588222255771478, 0.005193715228591696, 0.004803625641958339, 
      0.004430750644375044, 0.004118092053339979, 0.0038235942737849245, 
      0.003537390227900908, 0.0032940176553435487, 0.0030743495368930206, 
      0.0028750668444710316, 0.002682376369129151, 0.002492887117643092, 
      0.0023162381955393494, 0.002157504250922053, 0.0020758714994380707, 
      0.0019912504352354405, 0.0019034725230687298, 0.001813247364594561, 
      0.0017225433505306542, 0.0016326963487087024, 0.0015454985317148874, 
      0.0014597185606702971, 0.001378247699626447, 0.0013020119726314073, 
      0.0012240962342096008, 0.0011525824612864813, 0.0010839974611308108, 
      0.0010194679151128393, 0.0009569565119148454, 0.0009039032499279797, 
      0.0008495996538067413, 0.0008051603584602323, 0.0007663879279908059, 
      0.000726718551288809, 0.0006857937580664439, 0.0006447537127606449, 
      0.0006092625488747792, 0.0005733069968904515}, 
     {2.0164926227135513, 1.2351626164519776, 0.8465829763134327, 
      0.6235028793128369, 0.4779522978682179, 0.3755104750557625, 
      0.2952053136514659, 0.24399971907124815, 0.20273179034027874, 
      0.1700125512468191, 0.1437845381302651, 0.11864037474986913, 
      0.10235088157453553, 0.08837119119851294, 0.07721417922997027, 
      0.06772026910266044, 0.05954972370313986, 0.052252472681384554, 
      0.046003560646574876, 0.04076256549938999, 0.03626318596075758, 
      0.032802482047798565, 0.029751757664812924, 0.027111517535382285, 
      0.024731321875755125, 0.022418047522176958, 0.020167154700336854, 
      0.018118676208301866, 0.016301655384064476, 0.014696544454422486, 
      0.013184144022395464, 0.011934961965692006, 0.011047044959488392, 
      0.010200226122010714, 0.009413208105833838, 0.008682181875432557, 
      0.00799506960185273, 0.007434430618491599, 0.006977907555569456, 
      0.006512049240132083, 0.006058428505355377, 0.0056249089497086915, 
      0.0052257189813054005, 0.004841456807951814, 0.004470442948375941, 
      0.004140231054502764, 0.0038511275423274375, 0.0035615433114359256, 
      0.003319140099510524, 0.003094673981104659, 0.0028840513774220245, 
      0.002692687623912105, 0.0025056546405097775, 0.0023245518508639164, 
      0.0021681228984081554, 0.002086919343141947, 0.002003618131199481, 
      0.0019170859982220647, 0.0018278685989093692, 0.0017377460588341193, 
      0.0016481983019709648, 0.0015605322851269775, 0.0014748814213651467, 
      0.001392815831447769, 0.0013160893625703781, 0.0012382746541545974, 
      0.0011657027626120386, 0.001096209306145109, 0.0010315507459351739, 
      0.0009677934873447311, 0.0009143852674512523, 0.0008597099972641369, 
      0.0008173849026325713, 0.0007780554855921437, 0.0007377236384664628, 
      0.0006961410402071174, 0.0006551751658428755, 0.0006190763431054505, 
      0.0005825200419749282}, {2.021409978920437, 1.2379440246505569, 
      0.8485493683386993, 0.6244865202759805, 0.4790514826333553, 
      0.3744763503153718, 0.2959762495035733, 0.24454223432544764, 
      0.20322633071686524, 0.1704047147734786, 0.14412021980642828, 
      0.11902252652380461, 0.10273563795531844, 0.08866244016146872, 
      0.07745349295988768, 0.06794200689339995, 0.059716618098932896, 
      0.052422942524295524, 0.046253041064291005, 0.04087532118158588, 
      0.03643666741731041, 0.032883253106576686, 0.029819759627253084, 
      0.027134565713531452, 0.02478137929087831, 0.022543421269821125, 
      0.020347016842545945, 0.018268838939644184, 0.016424001373473118, 
      0.01477843533050184, 0.013283687403731712, 0.011979791835958426, 
      0.011099536507004078, 0.010276194457156298, 0.009475686565633577, 
      0.008744062718824773, 0.00805827298661079, 0.007459706910373358, 
      0.006996193217181142, 0.006543104093495088, 0.006091675432658368, 
      0.005656810374987441, 0.005256238660932851, 0.004877367327005081, 
      0.004507003288271163, 0.004166233344148097, 0.0038761509948414723, 
      0.0035889022603867327, 0.0033422527337570746, 0.0031146231131601717, 
      0.0028991366268607717, 0.0027002289388299524, 0.002515151342541185, 
      0.002331471051214619, 0.002178882288162155, 0.002097381867751345, 
      0.002015272025196468, 0.001929861303651138, 0.001841577072933578, 
      0.0017519813125974996, 0.0016627266950412145, 0.0015747027696610635, 
      0.0014891688762043182, 0.0014065669890217436, 0.0013294036797803822, 
      0.0012516103136913708, 0.0011781173813698433, 0.001107885807788412, 
      0.0010429903656008544, 0.0009782104636234107, 0.000924378274336155, 
      0.0008692698030710985, 0.0008292865391777717, 0.0007893488823696806, 
      0.0007482971856848175, 0.0007060128757622832, 0.0006652315725492553, 
      0.0006284111338068772, 0.0005921260447340013}, 
     {2.015727302641007, 1.227391854026188, 0.8503428758925076, 
      0.6257548392782598, 0.4669101573081771, 0.3751801651641767, 
      0.2968296000880968, 0.2450380513272951, 0.2038743193940169, 
      0.17065858373296422, 0.14443551808146948, 0.11948336435838076, 
      0.10310354910314089, 0.08891573206263592, 0.07769020296741898, 
      0.06820226867498107, 0.05984794676154492, 0.052568148849191844, 
      0.046457700077279535, 0.04101715399621925, 0.03655396816757133, 
      0.03302202230228132, 0.029897154205530053, 0.027161383997665968, 
      0.02478821931893114, 0.022620494179585914, 0.0204917709940422, 
      0.018420637648753912, 0.016533604438381082, 0.0148582464349731, 
      0.01336841181744754, 0.012031470156070215, 0.011155127269687787, 
      0.010337505113612873, 0.00953828294438295, 0.008813679635407311, 
      0.008113311244476694, 0.007494174755354102, 0.007008623131412585, 
      0.006569390383631137, 0.006124069599721769, 0.005693152976242511, 
      0.005290479685669289, 0.004909728672782838, 0.004540750166714799, 
      0.0041902067876393645, 0.0038989777588791965, 0.0036150439280695657, 
      0.0033611872870817116, 0.003130770987947118, 0.002915437868287065, 
      0.0027106702454887184, 0.0025214624040220857, 0.002340251376931329, 
      0.002189467210067205, 0.002107360163911041, 0.0020263175368094547, 
      0.0019419079430204825, 0.0018545225085704693, 0.0017653989948160503, 
      0.0016763822461410443, 0.001588274450565435, 0.0015027627577194388, 
      0.0014195697819155775, 0.0013420083652267547, 0.0012641567385191293, 
      0.0011898615789070802, 0.0011190184744251824, 0.0010538157746479483, 
      0.0009882157836689873, 0.000933893108075754, 0.0008807989763315261, 
      0.0008408486531849001, 0.0008002501316291178, 0.0007584229106128471, 
      0.0007153871855998102, 0.0006749010111772422, 0.0006372453978176643, 
      0.0006011909962066521}, {2.021139730642807, 1.2313711076696956, 
      0.8524055684062266, 0.6270238272618953, 0.46860102017400385, 
      0.3761172819239008, 0.29759885796366253, 0.24582454657102437, 
      0.20425723929200565, 0.17111991234204993, 0.14477050500993155, 
      0.11986819535508227, 0.10347429682886372, 0.08914583079904326, 
      0.07795221765305212, 0.06842705331640211, 0.06006343136193908, 
      0.05280154268876067, 0.046725725664279294, 0.04122599254549511, 
      0.03665586214218155, 0.033134369360148054, 0.029972653217082063, 
      0.027204771502875726, 0.024786376129056667, 0.02265411439563645, 
      0.02059322995903034, 0.018561460098254642, 0.016657339845919283, 
      0.014954732586521356, 0.013439653501545244, 0.012095255328835037, 
      0.011200382073602345, 0.010386073500202986, 0.009606530761918908, 
      0.008873530291444163, 0.008181571110167252, 0.0075282189945362525, 
      0.007016039903320476, 0.006590555899964836, 0.006154406752900167, 
      0.005727071994024949, 0.0053224082750013444, 0.0049387206991323125, 
      0.004571555096615956, 0.004217270923798438, 0.003919959121981657, 
      0.0036404599856117974, 0.00337643482372599, 0.0031442216151121197, 
      0.0029311771539224604, 0.0027252965792757284, 0.002526823004207949, 
      0.0023460065623819495, 0.002200863860524968, 0.00211694216713569, 
      0.002036846788519183, 0.0019533219929312724, 0.0018667313810275385, 
      0.0017781903870763298, 0.0016892525490383216, 0.001601084018691061, 
      0.0015157344879073082, 0.0014318824655545537, 0.0013539484519097715, 
      0.0012759593785927094, 0.0012009646673768403, 0.0011296304687893471, 
      0.001064049485192045, 0.000997813449147993, 0.000942936108123387, 
      0.0008927907864022882, 0.000852058740909159, 0.0008107390869355679, 
      0.0007680822384211836, 0.0007243783610263207, 0.0006840861961054375, 
      0.0006457742437362899, 0.0006096827570315159}, 
     {2.0301281242526263, 1.234233639396344, 0.8541752146721642, 
      0.6282727219788823, 0.470234060257825, 0.3769779560774741, 
      0.2985032088492239, 0.24641455483062083, 0.204612930938446, 
      0.17137806916391563, 0.1402482701853391, 0.12007996081921242, 
      0.10367186572679665, 0.08914010808287559, 0.07817511302769797, 
      0.06864203423347519, 0.06020367511854722, 0.052997418483433006, 
      0.04688678190141232, 0.041399267609403205, 0.03681486179053531, 
      0.03325573583945626, 0.030053644195431814, 0.02725795137718733, 
      0.024795667563729588, 0.022650397842547233, 0.0206552252467042, 
      0.018680141434763004, 0.016772506720236693, 0.015048822967183094, 
      0.013508047896968418, 0.012177378510228477, 0.011253008537920876, 
      0.01042920005000813, 0.00966743322663073, 0.008925497999435754, 
      0.008241993442228687, 0.007576958623226539, 0.007026152283286423, 
      0.006606937641398265, 0.00618092922364768, 0.00575720884503174, 
      0.005351241951721081, 0.004969157225033613, 0.004602665986270192, 
      0.004250045825775728, 0.003941561749302423, 0.003673511619276494, 
      0.003406120860378246, 0.0031588463140856554, 0.0029433720124591983, 
      0.0027374216308556315, 0.002539147160315145, 0.002348981782846935, 
      0.0022114956211228437, 0.002126264558119625, 0.002046939977721682, 
      0.0019641874654995127, 0.001878313258816071, 0.0017902588442562678, 
      0.0017014269599544896, 0.0016132536608897284, 0.0015279481939997164, 
      0.00144355409672104, 0.0013652615331211388, 0.0012870565178337596, 
      0.0012114506985407844, 0.0011397387603473998, 0.001073708250427603, 
      0.0010070036968255333, 0.0009515122301014839, 0.0009044601008268778, 
      0.0008629927190749869, 0.0008207937678299734, 0.0007772546335744217, 
      0.0007328499925548913, 0.0006927626426259865, 0.0006546701273768374, 
      0.0006175949173740707}, {2.015839805280011, 1.2369648630637977, 
      0.8404766891728802, 0.6149342440018426, 0.47194153766802405, 
      0.37782187576325604, 0.29922559040922836, 0.24707597700672912, 
      0.20512240042434568, 0.17171625739562782, 0.1405108953233974, 
      0.12043889433535607, 0.10378627099347636, 0.08926131387028624, 
      0.07833737998321484, 0.06879710054109905, 0.06032377631334521, 
      0.0532079136149338, 0.04700667864809517, 0.041542458179046685, 
      0.03697820903289733, 0.0333296844488112, 0.03017679600988238, 
      0.0273108189458745, 0.02481672108648618, 0.02263415364178914, 
      0.020681742170341036, 0.018767112272819176, 0.016880962988228578, 
      0.015131162819789039, 0.01355999789829027, 0.012250248634953857, 
      0.011295208658920896, 0.010472424707628283, 0.009717547298066712, 
      0.008975331685112607, 0.008299855757709437, 0.007641766228646017, 
      0.007057297407567664, 0.0066192301991871835, 0.0062044865996269, 
      0.005785751777116074, 0.005377372477038944, 0.005000163889088641, 
      0.004632456659094007, 0.004281041422632776, 0.003971970977753355, 
      0.003705039685870883, 0.0034391137030512376, 0.0031854874964420982, 
      0.0029542770083139554, 0.002746521508973733, 0.002548890329655395, 
      0.0023557979185410563, 0.0022232393635805213, 0.0021354279202323596, 
      0.0020566666125522537, 0.001974577537438425, 0.0018893139601942176, 
      0.001801679564965573, 0.001712998953843979, 0.001625006796998894, 
      0.0015394595096398875, 0.0014546255729552776, 0.0013759786248334696, 
      0.0012974800855066833, 0.0012213390749764355, 0.001149356438898235, 
      0.0010828037105923497, 0.0010157834980727425, 0.0009596255914764325, 
      0.0009157821699717736, 0.0008735321162210947, 0.0008303906426616755, 
      0.0007859178889949335, 0.0007408090449859895, 0.0007009050853237704, 
      0.000663008990202021, 0.0006248750922711618}, 
     {2.021247764052436, 1.239638149963844, 0.8426493043604929, 
      0.6166317048262129, 0.47391041225099806, 0.3786178017506152, 
      0.299839679920819, 0.2474774969289479, 0.20552782283256274, 
      0.1719644806401964, 0.1405383184236568, 0.12121961863066417, 
      0.10423047814091312, 0.08992576226226823, 0.07857724108510099, 
      0.06876444958658427, 0.06035140896159803, 0.053355831692127514, 
      0.04714370972628812, 0.041640190303134095, 0.037103565120364564, 
      0.03340954015913846, 0.030253276549149135, 0.027365820534703118, 
      0.024832373218584426, 0.022624011487143728, 0.02067683990784175, 
      0.018821569892977248, 0.016976474782133842, 0.015221124120224248, 
      0.013634607439208073, 0.012321589953513283, 0.011335130686010941, 
      0.01052423384307638, 0.009758724418461404, 0.009032380978690914, 
      0.008351803957502771, 0.007700387411138862, 0.007091265583699241, 
      0.006628061494645356, 0.006224579052671011, 0.005811480058729207, 
      0.005406443178630128, 0.005028684239784895, 0.004660151191092517, 
      0.00431718366612873, 0.004003614432323842, 0.003735119053382119, 
      0.0034705563643994174, 0.003211721420416844, 0.0029808584985509656, 
      0.00275773635827434, 0.002556058142694422, 0.00236368008072088, 
      0.0022348377595943782, 0.0021444702934817024, 0.002066086623841125, 
      0.0019845556575604473, 0.001899800265566274, 0.0018125179116807802, 
      0.001724083426204291, 0.001636089933965873, 0.0015503161269143702, 
      0.0014651305624496368, 0.0013861249293238226, 0.0013072563751409247, 
      0.0012306450877571755, 0.0011585142329808733, 0.001091383291816296, 
      0.001024146999850935, 0.0009703079475359932, 0.0009267308272353316, 
      0.0008836397729234709, 0.0008395048637170222, 0.0007940483668350521, 
      0.0007491729453620919, 0.000709067705565973, 0.0006707196650424427, 
      0.0006314757324291198}, {2.0261256281370232, 1.2421949719357892, 
      0.8448608387622154, 0.6182068506170679, 0.47640691867734963, 
      0.37935770584339745, 0.300700415524024, 0.24799191405295715, 
      0.20597979617605217, 0.172137107750718, 0.14128018329178163, 
      0.12170292764892927, 0.10463427608745153, 0.09037096012149609, 
      0.0789353619245837, 0.06881987497979382, 0.0603532669124794, 
      0.05352150905246159, 0.04733235206585788, 0.0417789151675908, 
      0.037309849565266055, 0.03358282236670948, 0.030308414046154447, 
      0.027453593820517205, 0.02489647074675763, 0.022628864743994392, 
      0.0206552079699609, 0.018846798620955126, 0.017052745325361003, 
      0.01530245443154853, 0.013703150794872825, 0.012380454299462638, 
      0.011403409411482646, 0.010567859283744235, 0.009795249142679032, 
      0.009083872766770399, 0.008398339537035648, 0.0077539768247479254, 
      0.007130688770605667, 0.006634002701178865, 0.006241378346374085, 
      0.005836333111611895, 0.005434570076711935, 0.005055329832309292, 
      0.0046935551331812875, 0.004355678031837478, 0.004033783351785641, 
      0.003763958477257133, 0.0035006423905537504, 0.0032370885148666293, 
      0.0030064804100270372, 0.002781178276816, 0.002568680215377453, 
      0.002369014802788033, 0.0022457309637274312, 0.0021534887387735253, 
      0.002075251364675717, 0.0019941765437940166, 0.001909830081421037, 
      0.0018228304731023313, 0.0017345746669376696, 0.001646552263102694, 
      0.0015605586728846001, 0.00147509633611462, 0.0013957205121104784, 
      0.001316406682519527, 0.0012393883943161352, 0.0011671938148063445, 
      0.0010994456027778336, 0.0010320859074225651, 0.0009813571131771876, 
      0.0009372787292428313, 0.0008932885919740024, 0.0008481104735730331, 
      0.0008016329580324516, 0.0007572053664679391, 0.0007172674015781075, 
      0.0006777813621263526, 0.0006376057936036055}, 
     {2.0180794957101305, 1.2298220221139704, 0.8471456400001828, 
      0.6196669989306965, 0.479735547653927, 0.3800872160872801, 
      0.30148646292329667, 0.24844854822882856, 0.20638087065755073, 
      0.1728158225441339, 0.1419009140716435, 0.12211819253420474, 
      0.10497489322778762, 0.09072354886741149, 0.07921925080041395, 
      0.06915358911237728, 0.060594793033870525, 0.0536646812258632, 
      0.047484945167010316, 0.04192324046219777, 0.037457671749449986, 
      0.03373196584324965, 0.030393502885009985, 0.027539262590939508, 
      0.024928534104639244, 0.022651836221875672, 0.020635618462147242, 
      0.018845839099542454, 0.017104413198552444, 0.015376664183213313, 
      0.013758486255790845, 0.012432000236354795, 0.011470723770141225, 
      0.010602437678345669, 0.009838151286939581, 0.009128189138260806, 
      0.008442087615338897, 0.00780283985450541, 0.0071791190278930874, 
      0.006646284254500372, 0.006255326868153124, 0.005858674446357722, 
      0.005461411755315493, 0.005087221456169702, 0.004735300494785459, 
      0.004392420297471339, 0.004063300399348061, 0.0037926731408104335, 
      0.003529543315121145, 0.0032649016010858887, 0.003031284615516862, 
      0.0028039334782417077, 0.002590137886586299, 0.002384506296516268, 
      0.00225603636058856, 0.0021624469315837578, 0.0020842045081418065, 
      0.002003487079995334, 0.001919453335823629, 0.0018326660068677303, 
      0.0017445208564409896, 0.0016564361019632938, 0.0015702214911372941, 
      0.001484544510909235, 0.0014047809013780213, 0.0013249478712496635, 
      0.001247594221574427, 0.0011753928950142113, 0.0011069554265568198, 
      0.0010395898180035282, 0.000992002437380537, 0.0009473975603171329, 
      0.0009024506453806582, 0.0008561805775199527, 0.0008087580245484703, 
      0.000764660744047343, 0.0007248101429222017, 0.0006841594684930583, 
      0.0006431014637960394}, {2.0226099409771288, 1.2327720661983053, 
      0.8494047152903766, 0.6211133867847204, 0.4785193271431025, 
      0.38075262051155523, 0.3022033992934907, 0.24903550129613056, 
      0.20645451726566477, 0.17325928183326345, 0.14235544486591722, 
      0.12255464105661051, 0.10541425504642082, 0.09104735393487981, 
      0.07944049274705442, 0.0694586313156956, 0.06101705761934176, 
      0.053756782992331324, 0.047622819401924074, 0.04203405367554626, 
      0.037560691452719855, 0.03389392591883129, 0.030530420981997458, 
      0.027623248408853836, 0.024990124938011688, 0.022667109784343508, 
      0.02062675074799543, 0.018825441979766537, 0.017131780511773945, 
      0.01543980362710374, 0.013822211749375812, 0.012487391704898217, 
      0.011530869252315083, 0.01063213348254166, 0.00988316187654964, 
      0.009165738937356747, 0.008482688992417858, 0.007849414425110153, 
      0.00723186553013196, 0.0066824840597913705, 0.006266893684865243, 
      0.005878934783817357, 0.005494053271100744, 0.00512438437367049, 
      0.004774955456983747, 0.0044289769892180576, 0.004100406713585518, 
      0.0038213186083295076, 0.0035574400045650873, 0.003292987812437938, 
      0.0030556010665268034, 0.002826085084183283, 0.0026110408638544457, 
      0.0024042177246665704, 0.0022672859157138003, 0.0021714100609365014, 
      0.002092982853021122, 0.0020125271220169326, 0.0019287127844572457, 
      0.0018420696219849592, 0.001753963299616794, 0.0016657776256907603, 
      0.0015793333377774827, 0.0014934917129702297, 0.0014133176183512707, 
      0.001332892873805341, 0.0012552438340201373, 0.001183106139028481, 
      0.0011139072026561316, 0.0010493675004886321, 0.0010022155291834762, 
      0.00095711884084249, 0.0009110973149674422, 0.0008636874898022798, 
      0.0008154424392624468, 0.0007726367505697286, 0.0007316942247932066, 
      0.0006897959049577988, 0.0006525508798522839}, 
     {2.0271652252514634, 1.23583001262725, 0.8514546962632435, 
      0.6226442642946676, 0.4783209778979969, 0.38149309970065065, 
      0.30291643263555984, 0.24954672279359846, 0.20641099998765627, 
      0.17362599889959018, 0.142933036729732, 0.12290852481411063, 
      0.10572361398869407, 0.09129414505445504, 0.07974264521782998, 
      0.06967188691743369, 0.06134286247194647, 0.05394667996115887, 
      0.04769499214715896, 0.042134154052983847, 0.03767490780324067, 
      0.03399837034424167, 0.030653780015053242, 0.027680087569421405, 
      0.025085445452756195, 0.022722166953582364, 0.020638649117062327, 
      0.018803479890808647, 0.017137359773397566, 0.015488893342539604, 
      0.0138750293686084, 0.012553108440251532, 0.011580284301455931, 
      0.010671788190550183, 0.009921412526230099, 0.009203392104765947, 
      0.008527741605679555, 0.00789204874940396, 0.007280283388090058, 
      0.006719244876720868, 0.006276501681451544, 0.005906943477300602, 
      0.005531747320100553, 0.00515983752480152, 0.00481276633248169, 
      0.0044649903832756, 0.004136296590780958, 0.0038490244710092537, 
      0.003584712699686857, 0.0033205902225629455, 0.003079230302916079, 
      0.002847767623645737, 0.0026314190466587453, 0.0024233897947812024, 
      0.0022793835051445393, 0.0021801848000660095, 0.0021016170463700975, 
      0.0020213302217431508, 0.0019376447356906764, 0.0018510750736185232, 
      0.001762937163034379, 0.0016746075176700685, 0.0015879180004769993, 
      0.0015019501683769647, 0.0014213386461887651, 0.0013402511350939011, 
      0.001262339247004207, 0.0011903255304969878, 0.0011202928654096525, 
      0.0010597072356768884, 0.0010124888476501462, 0.0009663920994651253, 
      0.0009191994099906989, 0.0008706028566273183, 0.0008220602006610606, 
      0.0007800923668981365, 0.0007378685106856994, 0.0006947670414151278, 
      0.0006617659410186382}, {2.0316550456654987, 1.2387918803903093, 
      0.8534089848649796, 0.6242649342412767, 0.478930201361084, 
      0.3820946954164999, 0.3035223793334391, 0.2499469592403866, 
      0.20716970458183168, 0.17396842924847813, 0.14340648043489487, 
      0.12328535118599104, 0.1061631702144294, 0.09155406260671449, 
      0.07997346495557354, 0.06992730745576468, 0.06160532940556784, 
      0.05420953160062969, 0.047668114541177586, 0.04219521051114572, 
      0.03778533124277739, 0.034067960979118316, 0.030758696149024087, 
      0.027720404475282658, 0.025148546536866385, 0.0227704518493022, 
      0.020658154482180727, 0.018792589638624332, 0.01712348854165727, 
      0.015520139767374637, 0.013924472113963372, 0.012608129288545891, 
      0.011627172860970533, 0.010731322336149028, 0.009953548875767007, 
      0.00924291099509255, 0.008568798277494395, 0.00793272893575087, 
      0.00732545048016523, 0.0067520007018130115, 0.006298890055287907, 
      0.005939685372068082, 0.005567713125006066, 0.005196387967646466, 
      0.004848975946130895, 0.004499937107328196, 0.004170834808709559, 
      0.0038759630525383223, 0.0036112587448003833, 0.003347461930992707, 
      0.003102237705216674, 0.0028693097394762567, 0.0026514356449248056, 
      0.0024420314151856392, 0.002290790711158827, 0.0021890560984014636, 
      0.002110132231160297, 0.0020299242770518157, 0.0019462797024194297, 
      0.0018597033681813106, 0.0017714721281042929, 0.0016829515479679744, 
      0.0015959948484293562, 0.0015099282286646337, 0.0014288488441849788, 
      0.001347029004869129, 0.0012688803975904814, 0.001197040694359647, 
      0.0011261021554194526, 0.0010702054356499016, 0.001022366394597941, 
      0.000975165726660953, 0.000926727264850935, 0.0008769076148620367, 
      0.0008292861990292033, 0.0007868248608441816, 0.0007432910041831368, 
      0.000699178594247467, 0.00067078100343121}, {2.0231360021613827, 
      1.2415811842996085, 0.8553827130335581, 0.6256270607751132, 
      0.47986974239308416, 0.37065470420982793, 0.30421206637373327, 
      0.250290738764076, 0.20775070242297589, 0.1681388266518067, 
      0.14393656546271644, 0.12362240672479848, 0.10644380870825383, 
      0.09195694000750013, 0.08026247640899248, 0.07017603477255861, 
      0.061836224061628954, 0.05442224257139375, 0.04775300622073498, 
      0.04218552707238985, 0.03786336678736483, 0.03413552522990892, 
      0.030841165691050523, 0.027827212216683352, 0.02519516528005718, 
      0.022812034688587474, 0.020690729727131707, 0.018791020165343023, 
      0.017101160266407744, 0.015533157129166576, 0.013966002774983494, 
      0.012657838680066381, 0.011665177651069489, 0.010783761552305489, 
      0.009979260327028578, 0.009277346997203052, 0.008605201204983603, 
      0.00796965051371032, 0.007367849130814046, 0.006798083773465059, 
      0.006338046361075005, 0.005970633167641657, 0.005603609158072246, 
      0.005233809695932443, 0.00488380934002477, 0.004536563065587896, 
      0.004204102878105368, 0.0039029059435008156, 0.0036370481741953547, 
      0.0033734434095843884, 0.0031246976568325177, 0.0028913104405555523, 
      0.002671401751133931, 0.0024601772571035546, 0.0023015965517643277, 
      0.002197942598737185, 0.0021185486264289418, 0.002038332114965103, 
      0.001954642987790761, 0.0018679832131397853, 0.0017795929697242607, 
      0.0016908310872446525, 0.0016035793203414408, 0.0015174308376056335, 
      0.0014358503133327066, 0.0013532300846571463, 0.0012748653772413554, 
      0.0012032391837754675, 0.001131322893283536, 0.0010802382531780025, 
      0.0010317437658221894, 0.0009833812220564299, 0.0009336508196132337, 
      0.000882749032211836, 0.0008366924056191721, 0.0007928126581003376, 
      0.0007479069175050482, 0.0007063657754086416, 0.0006793764587846595}, 
     {2.0272808334776906, 1.244138858453014, 0.8571000288196292, 
      0.6271458604192901, 0.48083505672515686, 0.37155612340547006, 
      0.30496920058891414, 0.2505471728315787, 0.2081981407597871, 
      0.16871879100920448, 0.14452780781248803, 0.12406220616065385, 
      0.10662308895698813, 0.0921892986357768, 0.0804118257278432, 
      0.07046676850230729, 0.06205291583555043, 0.05462117620802971, 
      0.04796253570722333, 0.04209415315305696, 0.03790532237984853, 
      0.03423343967491958, 0.030935151137386232, 0.027918951320537705, 
      0.025211151922493503, 0.022868626069245473, 0.0207314000841112, 
      0.018814906674307394, 0.017089262688358975, 0.01552979810548599, 
      0.013997598633807224, 0.012711504921828615, 0.011710959641114294, 
      0.010829870313325878, 0.010004202495811246, 0.009312927766664683, 
      0.00864196023118372, 0.008007921658634612, 0.007427747869175837, 
      0.006856490934074443, 0.006377949356774751, 0.006000080803083684, 
      0.005637773946994058, 0.005270459293397454, 0.004917576738498228, 
      0.004572158269078761, 0.004236244021181011, 0.003929132902530664, 
      0.0036621821184950097, 0.0033986308661639233, 0.0031466805761435675, 
      0.0029126961152872426, 0.0026908466016201896, 0.0024778558206001496, 
      0.00231188003478849, 0.00220665419890279, 0.002126882046706193, 
      0.002046572014617006, 0.0019627552112594757, 0.0018759444421549206, 
      0.0017873200688558865, 0.0016982635630723457, 0.0016106833569450062, 
      0.0015244599451601636, 0.0014423427186519735, 0.0013588555342039128, 
      0.0012802906332414514, 0.0012089205097032653, 0.0011398846275923102, 
      0.0010897709515243507, 0.0010406389423614443, 0.000991007594020128, 
      0.0009399396856811055, 0.0008880296455469217, 0.0008433441922306179, 
      0.0007980451156319271, 0.0007517632619726054, 0.000715513750220582, 
      0.0006875152103849116}, {2.031268960284242, 1.246506962320967, 
      0.8591736107092871, 0.628663989063583, 0.4817823419118411, 
      0.3725867037239032, 0.305500498616164, 0.2515727595454402, 
      0.2086249515591189, 0.16939032030521892, 0.14486021591389253, 
      0.12442840809778821, 0.10694563669795319, 0.09241036768891465, 
      0.08056534169555069, 0.07078766208290138, 0.062280113077090374, 
      0.05481453565409296, 0.048154231975135194, 0.042173134743171505, 
      0.03798657728737702, 0.03436433373048249, 0.031059120029937638, 
      0.028052247502805133, 0.025293767670679992, 0.02294241439594879, 
      0.020754476822271568, 0.01883429443327737, 0.017091279703555725, 
      0.015511837744623176, 0.01401720708576463, 0.012757329188415885, 
      0.011761188106023007, 0.010872243645579099, 0.010030875490880192, 
      0.00934461726498313, 0.00868971571123752, 0.008066027922653877, 
      0.007487211230152834, 0.0069183848723144425, 0.006422502970142949, 
      0.006028290884472812, 0.005670473685541229, 0.005305553218505229, 
      0.004950534709496968, 0.004606430553934267, 0.004267384945687278, 
      0.003954734790001594, 0.003686785465704231, 0.0034231084542377488, 
      0.0031682606818760196, 0.002933522380870061, 0.00270980968125871, 
      0.0024950901618312252, 0.002321699379755566, 0.002215225527475609, 
      0.002135144366869285, 0.002054658176033579, 0.001970632780879237, 
      0.0018835975392760365, 0.0017946698665747129, 0.0017053898821766233, 
      0.0016173223955443967, 0.0015310148739592282, 0.0014483284328167326, 
      0.0013639154062219788, 0.0012861721660926955, 0.0012141435226464888, 
      0.0011496846109000944, 0.0010987713937671095, 0.0010489760867422539, 
      0.0009980136540881544, 0.0009455638364114788, 0.000894802063287999, 
      0.000849205805695077, 0.0008024509713756071, 0.0007550221903613334, 
      0.0007241764204008565, 0.000695197639084759}}


==> anc/spin-boson-tcl4/datasimpletcl2_gamma01_thetapi2_modifiedtcl2_4096.mx <==
dataNsimpletcl2 = {{0.028918630605146545, 0.030182471042332626, 
      0.020829749196865532, 0.011138005057453937, 0.004704834576650885, 
      0.0014481028198553014, 0.00021615996955508254, 5.919612819812388*^-15, 
      5.115546236584385*^-15, 5.059845221377112*^-15, 0.00017371731822255626, 
      0.0006614505746055308, 0.001501983421507324, 0.0026280850043482566, 
      0.004008989868818813, 0.005661548061188636, 0.00757462266427851, 
      0.009641275852560959, 0.01181905550042268, 0.014071250377376394, 
      0.01641922749379016, 0.01893592401734049, 0.021693611316872436, 
      0.024287925951292547, 0.027041117892330376, 0.02981705030662909, 
      0.03259085265097605, 0.03536651294666646, 0.038123015402249986, 
      0.04086559378152178, 0.04359738262636709, 0.04629908180825447, 
      0.04900098322761115, 0.051763675999550895, 0.05449390035291102, 
      0.05720652441259799, 0.05994032457105545, 0.06262332705910943, 
      0.06528609208702406, 0.06798706433526092}, {0.06536022482272552, 
      0.07534563550887441, 0.05839187117712985, 0.03668057547578746, 
      0.019985888979992317, 0.009603001077715334, 0.004002203859325731, 
      0.0012939751178359798, 0.00024322206372105748, 4.4668742753869765*^-15, 
      4.18478059336142*^-15, 4.010372195885861*^-15, 0.00001786440022170238, 
      0.00022296045356455518, 0.0006362087031186771, 0.0012810646644200764, 
      0.002135537810289122, 0.0031429286422268972, 0.0043206907814508436, 
      0.005658411066701389, 0.007187563234234038, 0.008816654616338133, 
      0.010503373345174205, 0.012234962572444835, 0.014006713837393214, 
      0.015840081878868567, 0.01791723003868618, 0.01987461713082815, 
      0.02188345275302739, 0.023999681344057527, 0.02615343563894861, 
      0.028310247274131506, 0.030472563035331447, 0.03263203162641428, 
      0.03479056981112952, 0.036935179199594624, 0.039072167137040335, 
      0.04119586305233955, 0.04329204152787364, 0.04540773223510437}, 
     {0.10508639795423669, 0.1303955678273232, 0.10954407598962634, 
      0.07623297194494688, 0.04788353790905972, 0.02815866769408426, 
      0.015645971459133504, 0.008157516320346558, 0.003969328634192512, 
      0.001681025389795393, 0.0005624229751670581, 0.00009610167859598964, 
      3.604479239053842*^-15, 3.604914086111176*^-15, 3.162669970385052*^-15, 
      3.4310782718580807*^-15, 0.000018628101413996692, 
      0.00014325110238231145, 0.00037581646161601815, 0.0007064028007579071, 
      0.0011636589202265553, 0.0017207018526275597, 0.0023499244168093594, 
      0.0030529345914857863, 0.0038235931528916647, 0.004659616879168619, 
      0.005578516777808096, 0.006610629944402033, 0.007722959759807663, 
      0.008868711295003866, 0.01006895507473493, 0.011390875415234775, 
      0.012851367040488127, 0.01402622597379876, 0.015071132498088755, 
      0.016196678586004567, 0.017375211211230774, 0.018580118765803063, 
      0.019801570311654616, 0.021092466059951624}, {0.14441044302347628, 
      0.1844705431549022, 0.15907216637810745, 0.11550879258528286, 
      0.07709621529432725, 0.049267010737870764, 0.03073980928410132, 
      0.01874242358995335, 0.011192064592817384, 0.006436152336778994, 
      0.0035429874097120066, 0.0018269079451321106, 0.0008249991130766573, 
      0.00029646714066851754, 0.00005712925669135952, 
      2.6726936139850896*^-15, 2.8001379475537803*^-15, 
      2.5932755655706807*^-15, 2.720342883318471*^-15, 
      2.7423575727983577*^-15, 2.765584905476561*^-15, 
      0.000035720940438355164, 0.00012029037019513356, 0.0002545160724192891, 
      0.0004344557609960386, 0.0006692486174937925, 0.0009499314608622843, 
      0.0012985414295932673, 0.0016834946252712248, 0.0020965612126371525, 
      0.0025270548002661046, 0.0029899504524949403, 0.0034658305007490182, 
      0.003965690217682718, 0.004494265530114186, 0.005051305661692915, 
      0.005654563835838351, 0.006354956360113311, 0.0071643391066416795, 
      0.007940915396696445}, {0.1830220172450342, 0.23460454782119147, 
      0.2027131731486904, 0.14894041642873446, 0.10176246386743167, 
      0.06759084771976069, 0.04437428642975188, 0.02907578399130464, 
      0.01895810963525876, 0.012239140618306272, 0.007755689588671281, 
      0.004854101581430964, 0.002951113463197461, 0.0016753017503538742, 
      0.0009013112325747565, 0.00045420485150457577, 0.00017004492068774463, 
      0.00003250447616049996, 2.3801357624536048*^-15, 
      2.238457458230298*^-15, 2.134913973202745*^-15, 1.975476843824141*^-15, 
      2.3480607529837086*^-15, 2.5092351580792616*^-15, 
      2.33341148581781*^-15, 2.3375862369917216*^-15, 
      0.000019388018605142774, 0.00006373052106867293, 0.000133108199325785, 
      0.00023047195044683137, 0.00034847285539212243, 0.00047912327233310455, 
      0.0006352204197996914, 0.0008108107221415162, 0.0010252716084152209, 
      0.0012792946157988894, 0.001537992579441554, 0.0018085567662935607, 
      0.0020869554630313903, 0.0023732326552144186}, 
     {0.220896474534504, 0.28033039510278557, 0.24019315031338545, 
      0.17603424458698827, 0.12117832881653895, 0.08191484255305262, 
      0.05527006602673693, 0.03750949058596334, 0.025587889551889054, 
      0.01746143278297173, 0.011966071726849735, 0.008073417269552968, 
      0.005457728235465591, 0.0036336633183633713, 0.0023477919377678687, 
      0.0014349614869221513, 0.0008729395517105923, 0.0005221983574651951, 
      0.00024138932290780862, 0.00010310521035424805, 
      0.000015790214035981765, 2.1380977500978667*^-15, 
      1.9809657910568195*^-15, 1.929572442895533*^-15, 
      1.7422835977110693*^-15, 2.0142020288760415*^-15, 
      1.764439470598965*^-15, 1.837087858083457*^-15, 1.851636140488393*^-15, 
      2.0201838854697546*^-15, 1.957245816537982*^-15, 3.706169883578906*^-6, 
      0.00002657332825525382, 0.000059962624734124614, 0.0001087950030553452, 
      0.0001713339385101505, 0.00024669793635302245, 0.00032911297422720434, 
      0.0004129247552218926, 0.0005096104839958214}, 
     {0.25783429758745097, 0.32247054709323353, 0.27231286004419003, 
      0.19776477646554444, 0.13645489812025474, 0.09292459520174233, 
      0.06381352587440868, 0.04413903787327368, 0.031014643372856622, 
      0.021809662623348228, 0.015508677950455262, 0.011078928032872387, 
      0.007798064697150446, 0.005535088441288107, 0.003925212887330525, 
      0.0027178978233860732, 0.001838175786013192, 0.0012059148328245565, 
      0.000781732795346813, 0.00047917937074406407, 0.0002618529430833777, 
      0.00015139570389971266, 0.000057324815540002536, 4.048366865737698*^-6, 
      1.5843595747228925*^-15, 1.7931495862165742*^-15, 
      1.4898832724460369*^-15, 1.520524845480077*^-15, 1.68858250409022*^-15, 
      1.5167206061536969*^-15, 1.7097725881365144*^-15, 
      1.6319323950856218*^-15, 1.6288962868805008*^-15, 
      1.5682747321347245*^-15, 1.642740752336168*^-15, 
      1.7690217075621155*^-15, 1.6936745547757142*^-15, 
      3.5390341724630308*^-6, 0.000021529321717351818, 
      0.00004305283376905409}, {0.29453686458587003, 0.36128482843746257, 
      0.299732005014451, 0.2157312292981724, 0.1482508306546135, 
      0.10118981750009858, 0.07032694023701733, 0.04921388245394568, 
      0.03528887036864434, 0.025360944751889297, 0.01839981772276551, 
      0.013549702880777418, 0.009941301620258592, 0.007243039038093967, 
      0.0053358925881566285, 0.003942083955005593, 0.002864152680911187, 
      0.002039655850495393, 0.001417033917616971, 0.0009920889487290761, 
      0.0006673546602714837, 0.0004267347451841047, 0.0002712162486922748, 
      0.00017208631042990905, 0.00008934128627384944, 
      0.000021488555011246795, 1.411863225938355*^-15, 
      1.508514748303157*^-15, 1.475069481135777*^-15, 1.487467505071349*^-15, 
      1.4842725743871473*^-15, 1.5121359176214123*^-15, 
      1.3389541528546313*^-15, 1.4125129570911567*^-15, 
      1.3810884040430297*^-15, 1.4142568480576263*^-15, 
      1.3741064103681056*^-15, 1.4718611006525929*^-15, 
      1.439053474618736*^-15, 1.3881711571289151*^-15}, 
     {0.3300734892187718, 0.3971830273913271, 0.3237270623910644, 
      0.23024707175829634, 0.15719998761415235, 0.1073432278392303, 
      0.07607971573021938, 0.053071308682160305, 0.03883852460407558, 
      0.028366749807898085, 0.020723977685376316, 0.015572619666871922, 
      0.011748627335920546, 0.008771376066655252, 0.006584985821218761, 
      0.004997320585755417, 0.003795087501292799, 0.0028737182558065365, 
      0.0021441786334427835, 0.0015128955704619032, 0.0011144780028864401, 
      0.0008026739128973205, 0.0005554698812461659, 0.0003876550163648399, 
      0.0002590109527517958, 0.00016386504967063535, 0.00010446286519856677, 
      0.00004013625043500358, 5.906213546955862*^-6, 1.3148284944753625*^-15, 
      1.2376605892923493*^-15, 1.3743160377399953*^-15, 
      1.251411675601229*^-15, 1.3425026449002027*^-15, 
      1.239699661367232*^-15, 1.2738974352864844*^-15, 
      1.4255314511357576*^-15, 1.238974754073761*^-15, 
      1.2959085548005174*^-15, 1.2765429302997256*^-15}, 
     {0.3647030665229989, 0.4302813987791334, 0.34514930657998133, 
      0.24149682704018485, 0.16533282997223683, 0.11291605365605331, 
      0.07900712660713649, 0.05665512992243665, 0.04176042526801593, 
      0.030768262776438404, 0.022583782835269257, 0.017305388583541585, 
      0.013301314313446411, 0.010127941798154953, 0.007661440015415202, 
      0.005926615539055592, 0.004597778554239634, 0.003585433985183808, 
      0.002778030627016111, 0.0021019439737642175, 0.0015471014726028936, 
      0.001177407217667192, 0.000891841531377193, 0.0006497168295650469, 
      0.00046501671397199064, 0.0003411449860753435, 0.00023524754487051563, 
      0.000151497732187282, 0.00010140091641557927, 0.000049480920195823904, 
      0.000013858347694024949, 1.1513629495235869*^-15, 
      1.209909747186735*^-15, 1.2702550879396513*^-15, 
      1.1397572374994806*^-15, 1.2239696012992024*^-15, 
      1.0811987001930936*^-15, 1.1681977738335831*^-15, 
      1.2937893931091803*^-15, 1.19170194898899*^-15}, 
     {0.3983064672333072, 0.4608135992537542, 0.36343107367623617, 
      0.24975873165366735, 0.16948341701649025, 0.11664349804423278, 
      0.08212321294046615, 0.059099758924921024, 0.04357728714895375, 
      0.03225322008790394, 0.024478998776134426, 0.019365116544005148, 
      0.014967229947758716, 0.011392487233592444, 0.008623340107568753, 
      0.006710623661951243, 0.005301371722816072, 0.00423160514109088, 
      0.003333528807366531, 0.0026110843502790467, 0.0020280683033369606, 
      0.0015375564152098169, 0.0012228609427993994, 0.0009294957842332298, 
      0.0007056092362558814, 0.0005196843544350748, 0.0003943057307805976, 
      0.0002958650459251011, 0.00020674970225816448, 0.00013542738939958856, 
      0.00009047110921378185, 0.00005011977617900812, 0.000019010372431356, 
      5.01076862643476*^-7, 1.1088864940311402*^-15, 1.0141188717954127*^-15, 
      1.1299729582791636*^-15, 1.0510371417364384*^-15, 
      1.0668885026885608*^-15, 1.1061087321219066*^-15}, 
     {0.4311261445334168, 0.4896505019705404, 0.378406187441364, 
      0.25776642192765226, 0.17391450821453927, 0.1197837465099672, 
      0.08469492401340575, 0.06118268871214414, 0.04533927929809266, 
      0.03384657187985331, 0.025706930918338446, 0.020117327963337026, 
      0.015838370274194748, 0.012577223440417097, 0.009589221147788827, 
      0.007374682084437598, 0.005911518683898228, 0.0047696462027130085, 
      0.0038582064235675693, 0.003096625033586504, 0.002445114531546639, 
      0.0019201242768490058, 0.0014866803424960278, 0.0011965337333287986, 
      0.0009498098764108946, 0.0007229128567804927, 0.0005597903329112134, 
      0.0004331295195993135, 0.0003345556580694344, 0.0002513754442213192, 
      0.00017701836049109607, 0.00012059960217378755, 0.00008785080243531226, 
      0.00004946996384080311, 0.000020221465607734505, 2.99409684867232*^-6, 
      9.723995875307447*^-16, 9.80289379296984*^-16, 1.0310778591577906*^-15, 
      9.257197981971979*^-16}, {0.46324711555691195, 0.5173676363721984, 
      0.3910294124946255, 0.2639962164088364, 0.17765461600639407, 
      0.12244333207456415, 0.08682236782537921, 0.06282853852640746, 
      0.046858194661687606, 0.03525267383347019, 0.026797770766446793, 
      0.020997111203081766, 0.016476650152792465, 0.012901300805217054, 
      0.010064252088044177, 0.007919327273990645, 0.006443406090183995, 
      0.005265228278263162, 0.004308325322770967, 0.003503254680244714, 
      0.0028374395946560334, 0.0022496495018619446, 0.0017549577351198811, 
      0.0014169209926439032, 0.0011505414771959153, 0.0009240003465870268, 
      0.0007204618919889939, 0.0005759765235032832, 0.0004614712231887213, 
      0.00035948939024745734, 0.000281471532015855, 0.00021186962088214518, 
      0.00014754747855650762, 0.0001098111486153271, 0.00008296734471327346, 
      0.0000511833386925753, 0.00002246908779483156, 2.5732564706052985*^-6, 
      1.0287641498492278*^-15, 8.265243915795644*^-16}, 
     {0.4946700608799579, 0.5437557885682867, 0.40328809034220364, 
      0.269162983698568, 0.1806689004471079, 0.12462930346175867, 
      0.08872820837656904, 0.06445568038997754, 0.04815373241389854, 
      0.03633455338537204, 0.02782847169071706, 0.0218052635630296, 
      0.01719893107886263, 0.013532855459764629, 0.010651319038103178, 
      0.008596376019181395, 0.00714993632526861, 0.005804934002815783, 
      0.004750685999415512, 0.0039022006763127187, 0.003188946376751949, 
      0.0025944924368238222, 0.0020662705695527273, 0.0016152884894673537, 
      0.00134217282552474, 0.0010981380435639925, 0.0008911481618327366, 
      0.0007075034524896821, 0.0005731745638377379, 0.0004723723393049306, 
      0.00037690863143490156, 0.00029936723849929804, 0.00023521134744261798, 
      0.00017441484293979795, 0.0001208450303754846, 0.00009247625925365659, 
      0.00006957869977478254, 0.000042476147949897116, 
      0.000016519661634849876, 1.5708605516630424*^-6}, 
     {0.5255327694896538, 0.568350639634072, 0.412923205556449, 
      0.27378786194563615, 0.18329590201982915, 0.12660244971245294, 
      0.09023263235383239, 0.06577541168513559, 0.049331752230558204, 
      0.03733246648355493, 0.02869053852978123, 0.022498045198849483, 
      0.017867513656174967, 0.014130215747342382, 0.011229538700081799, 
      0.00902464170062638, 0.007645056109853789, 0.0064781238328625555, 
      0.005299761642582715, 0.004315265531343901, 0.0035404894998550575, 
      0.0028947491651222772, 0.0023433215517787258, 0.0018635978932537345, 
      0.0014993309234330094, 0.0012584620003920416, 0.001040525071950346, 
      0.0008501356136612868, 0.0007063317039408627, 0.0005745076066111302, 
      0.0004754458401989315, 0.00038631169379626357, 0.0003060028654534303, 
      0.0002475340078797998, 0.00019291729210364772, 0.00013834617929917693, 
      0.00009604421791427304, 0.00006972040641188744, 
      0.000049169882650409796, 0.000025340959045837697}, 
     {0.5557440427325554, 0.5904945026511809, 0.42138524767000823, 
      0.2774452268961733, 0.18545482837944027, 0.12823442246242206, 
      0.09162383008729635, 0.0669500002622203, 0.050323339342138285, 
      0.03826367540078517, 0.02944857667025165, 0.02320548664354742, 
      0.018381204680172347, 0.014693224722084747, 0.011692300441138725, 
      0.009442844920764366, 0.007920810924570898, 0.006764572316760614, 
      0.005800230895573449, 0.004809438531221387, 0.00390911431559249, 
      0.0031949300499550535, 0.00260460803764421, 0.0020957477275526716, 
      0.0016704957730061907, 0.001383753011923793, 0.0011630036190356805, 
      0.0009745812954285215, 0.0008082481923821554, 0.0006908351699734756, 
      0.0005745520743471865, 0.0004728379469733891, 0.0003912395925560539, 
      0.00031151138206495725, 0.0002549781799199016, 0.0002039531364238549, 
      0.0001538739241493639, 0.00010970115448545261, 0.00007692435049992785, 
      0.000053433637769594773}, {0.585280420529651, 0.610281467242797, 
      0.42918850516990514, 0.2805656377701574, 0.18737406479912733, 
      0.12954504271691158, 0.09264002019051948, 0.06737199882154753, 
      0.05122851811206633, 0.03904690707983669, 0.03015969334307857, 
      0.02377873607796146, 0.018941064888906366, 0.01514669424848082, 
      0.012154197762879302, 0.009819627438780938, 0.008193522110232663, 
      0.006949884715214381, 0.005970696786637875, 0.005157069583924494, 
      0.004315829906321751, 0.0035144187597987743, 0.002860281930935293, 
      0.002318404979070447, 0.0018518066156420693, 0.0015329310735219034, 
      0.0012774783579236107, 0.0010694077453238695, 0.0009031128041509381, 
      0.0007752812448365049, 0.0006688851854175915, 0.0005654375019027552, 
      0.0004655448071185604, 0.00039027351865032647, 0.0003162341904749622, 
      0.00025852941538215, 0.00020993070141869232, 0.00016331823166639074, 
      0.00012015430294309157, 0.00008659471500104595}, 
     {0.61424587696919, 0.6286393874221559, 0.43649973267057823, 
      0.2831963766187276, 0.18886207324694493, 0.13112741353957955, 
      0.09407418597323566, 0.06891372393507976, 0.051868677831499094, 
      0.03964626327260657, 0.0307643848456879, 0.024287832747111774, 
      0.019476082040016027, 0.01561742137060675, 0.012539842945221036, 
      0.010192037530162906, 0.00845058417143998, 0.007156479295811326, 
      0.00609892642728499, 0.005263223406607201, 0.004563352219536869, 
      0.0038345666951450524, 0.0031261377764521345, 0.002533992692467973, 
      0.002040617551406474, 0.0016504317739108876, 0.0013987306676568336, 
      0.001170416670549536, 0.0009848413792489397, 0.0008567372966775917, 
      0.0007417592506531212, 0.000643787240123849, 0.0005493008207523755, 
      0.0004552996971278353, 0.00038420059779565576, 0.0003145261903179409, 
      0.0002594323477729108, 0.0002124232129716478, 0.00016860024189869674, 
      0.00012701515645599634}, {0.642645437528786, 0.6459241921542578, 
      0.4427313997394535, 0.28558634321048454, 0.19074199040396772, 
      0.13233456484946413, 0.09510926368358409, 0.06980410983770247, 
      0.052697688347695774, 0.04047065756123488, 0.031011122442822742, 
      0.02474675793780147, 0.019904384983736752, 0.015972584662111475, 
      0.012933473041650982, 0.01045813114652424, 0.008716623905545224, 
      0.0073681393326075015, 0.006260710966638015, 0.005355640176340004, 
      0.004635062331602162, 0.004021267071482526, 0.0033768872133550505, 
      0.002749011780964221, 0.002217494065372948, 0.0017669261149186332, 
      0.0014985768968949326, 0.0012721430667584916, 0.0010647973935556426, 
      0.0009260062014331999, 0.0008112562290528754, 0.0007078611765674835, 
      0.0006173808415202767, 0.0005289798160609125, 0.00044239440826919735, 
      0.0003745886160876114, 0.00030819323004383365, 0.0002575604019368302, 
      0.0002126563232926353, 0.00017075208236926306}, 
     {0.6704991668309087, 0.6615711915088477, 0.44781040836228786, 
      0.28751289680752457, 0.19215904675144366, 0.1336109210490488, 
      0.09604534411288554, 0.07065750856250208, 0.05335069051784404, 
      0.04109212382293543, 0.03178119257692911, 0.02515624031384438, 
      0.020280256026444513, 0.01631270289779382, 0.013306525501615075, 
      0.010800878359640102, 0.008925793740541246, 0.007584119509404758, 
      0.006429435986689712, 0.00548517616000587, 0.004699683726463174, 
      0.0040762022073825245, 0.003527273317582345, 0.002947142638770271, 
      0.0023891273465922306, 0.001910572413334263, 0.0015924697916070267, 
      0.0013575510800763436, 0.0011526448828495886, 0.0009898526852287948, 
      0.0008755962162162365, 0.0007685889855908979, 0.0006744095957163803, 
      0.000590295938474782, 0.0005057160354619474, 0.00042740827106542493, 
      0.0003622272636158842, 0.0002980167481603443, 0.0002535237331134681, 
      0.0002110575737577346}, {0.6977386273620957, 0.6766294013182456, 
      0.4523454422447916, 0.289630617515153, 0.193480250314106, 
      0.13449209492132222, 0.09699213817668212, 0.07132756327202106, 
      0.05408375150302463, 0.04167644711055601, 0.03229535473544024, 
      0.02563145487359115, 0.02037741240685684, 0.01661694199008166, 
      0.013584359711341054, 0.011065210863505594, 0.009148003363671565, 
      0.007756313404500854, 0.006609833405919363, 0.0056276361102075454, 
      0.004798149843166035, 0.004123850245879253, 0.0035761335498237625, 
      0.0030754958025135757, 0.0025459347989717166, 0.0020478829786759562, 
      0.0016771633023089383, 0.0014300216780083743, 0.0012267672775238608, 
      0.0010616991403793626, 0.000931183429436909, 0.0008278318254344042, 
      0.0007272835404346756, 0.0006414044544620109, 0.0005624804248747073, 
      0.0004802427002256124, 0.0004103639732839337, 0.0003476758020555566, 
      0.0002901924827004627, 0.00024743807264864556}, 
     {0.7245913653857667, 0.6905191858826008, 0.4563759981203157, 
      0.29140014992112534, 0.19468843141216166, 0.13538359746700152, 
      0.09790435782423562, 0.0720455405069702, 0.054626829892061024, 
      0.042236090540011484, 0.032732456564493105, 0.026025485229917725, 
      0.020849670745853227, 0.01683134040458487, 0.013871007748922247, 
      0.011317199483743427, 0.00939157347512919, 0.007931159554478326, 
      0.006758109895095794, 0.005750669555909452, 0.004917395204775646, 
      0.004204429224254399, 0.003612855896580055, 0.003124947393484364, 
      0.0026594026182787897, 0.0021726926457068993, 0.0017604620313899538, 
      0.0015058424511837996, 0.001286126981322723, 0.00113020883156824, 
      0.0009851869617724686, 0.0008761790282907516, 0.0007813795463630093, 
      0.0006864519408762703, 0.0006092045457096552, 0.0005332183978119633, 
      0.00045433631345166757, 0.00039152255962566454, 0.0003303338936674559, 
      0.0002819897957832581}, {0.751179479201876, 0.7035852777737391, 
      0.4600200611686878, 0.29294738724015257, 0.19577139364104232, 
      0.13623430432126357, 0.09877125572448438, 0.0726738007114254, 
      0.05523931720751525, 0.042723096028625174, 0.033164959574050044, 
      0.02645109164717583, 0.021210689604042456, 0.0172681174143477, 
      0.014107080794172522, 0.011553559505622427, 0.009573409586504286, 
      0.00814091116621818, 0.006899817410523493, 0.005913352059096322, 
      0.005035409780707342, 0.0042972341538203025, 0.0036801138965597414, 
      0.00317215713388138, 0.002737631111916492, 0.0022739485809438634, 
      0.0018548802688570108, 0.0015718395847123291, 0.001348439876146564, 
      0.0011883456372055057, 0.0010494754595188427, 0.0009200869801519817, 
      0.0008268071353193116, 0.0007361403080770164, 0.0006522775687916533, 
      0.0005779190284655529, 0.0005015708799823601, 0.00043205629295169914, 
      0.000370970201435186, 0.0003130907636661171}, 
     {0.777921976380926, 0.7167433173995468, 0.4633349842944977, 
      0.29448471818891475, 0.19696196786640324, 0.1370723368737131, 
      0.09976147773286491, 0.07321933546370385, 0.05583303984213757, 
      0.043267879715616776, 0.033520905324972816, 0.026709968693175767, 
      0.021563938318772305, 0.017591758364117412, 0.014276866443307333, 
      0.011733967894925252, 0.009743030158168126, 0.008301892322898905, 
      0.007066462957056723, 0.006034923991061298, 0.0051654090503608, 
      0.004410793789568063, 0.0037584090456832054, 0.003212344056977997, 
      0.002786335183763854, 0.0023815239121657093, 0.0019580533483954748, 
      0.0016323717977174829, 0.0014066304085877538, 0.0012371827550285586, 
      0.001102643171980266, 0.0009706004078616526, 0.0008673307596752202, 
      0.0007803534095269806, 0.0006915740684789687, 0.0006176538527628127, 
      0.0005448079763761378, 0.00046922337523008925, 0.00040811218492244967, 
      0.0003474793996497158}, {0.8046423194357397, 0.7296046069991857, 
      0.4659759679853357, 0.29573045039830115, 0.1980880583300405, 
      0.1379463443800861, 0.10128351834354597, 0.07368489809937373, 
      0.05662685486898933, 0.04385571320733124, 0.03391299164119325, 
      0.026905666945150328, 0.021916802930219678, 0.017876147445168522, 
      0.014556689901776377, 0.011748467553095953, 0.009869314560581603, 
      0.008416278227939068, 0.007205297888300644, 0.006129651799522944, 
      0.005272214765394051, 0.004499001577640573, 0.0038483588187213447, 
      0.003283189594783263, 0.0027919950932549405, 0.0024203309993599416, 
      0.002035831639672398, 0.0016862108438034555, 0.0014648559696367018, 
      0.00129472121128766, 0.0011513407933627482, 0.0010231904536944503, 
      0.0009045262132082696, 0.0008188929493391727, 0.0007337093803345151, 
      0.0006548190257715626, 0.0005831047513426, 0.0005081853347088187, 
      0.00044261654337310444, 0.0003819621504246803}, 
     {0.8313253814231327, 0.7414256570004127, 0.4691730819864809, 
      0.2969753991016371, 0.19932757793895692, 0.14027295212606328, 
      0.10134900879684923, 0.07486936769545054, 0.05798213355046736, 
      0.044586530052391694, 0.034254394483360234, 0.027261061108993224, 
      0.022181344008861948, 0.01814418566924176, 0.014789032213881604, 
      0.011949379695528105, 0.009932230111681815, 0.008552675118861389, 
      0.00733376905639278, 0.006261768346795149, 0.0053537691236337955, 
      0.004595113600053636, 0.0039286746169170375, 0.0033520750588185533, 
      0.0028548909349140183, 0.0024101118602197517, 0.0020664985583423987, 
      0.0017307592253187672, 0.0015184166331613162, 0.0013451134579331378, 
      0.0011933908245344625, 0.001068331008440457, 0.0009446492990420077, 
      0.0008535124013473721, 0.0007716795582418013, 0.0006891854348177827, 
      0.0006180672970617385, 0.0005448982442744303, 0.0004750866296573433, 
      0.0004137242664916921}, {0.8577114696521774, 0.7518792951156454, 
      0.471792931036322, 0.2981147865334209, 0.20127033682874995, 
      0.14073128946540872, 0.10119944256448235, 0.07546799247512183, 
      0.05842752135733079, 0.04529078246344889, 0.034575138001432096, 
      0.0275734427263319, 0.02241141433097647, 0.018379461704567984, 
      0.0150347468778348, 0.012239969949129232, 0.010047044545327002, 
      0.008688798716910159, 0.007470359952835324, 0.006422100522822119, 
      0.005470258681574722, 0.004710628292107243, 0.004019899241986291, 
      0.003432522562195405, 0.002917628616069969, 0.00246251101312745, 
      0.0020690226373813957, 0.001763542134583147, 0.0015687742988244194, 
      0.0013913611234347082, 0.0012379279100527135, 0.0011111030854021717, 
      0.00098902657323848, 0.0008879459686507677, 0.0008066704612923463, 
      0.0007229727632082541, 0.0006507526387070704, 0.0005784998525597243, 
      0.0005054657667451788, 0.00044326975315126866}, 
     {0.8836305927256941, 0.7611014780319745, 0.47402398352144637, 
      0.29913424215632317, 0.2007798763673151, 0.14100192090341465, 
      0.10168384711715746, 0.07589116355522402, 0.05830134944388354, 
      0.04513720634168067, 0.03478106632923952, 0.027877418231252657, 
      0.022756301502844495, 0.01862158980544163, 0.01531762742678218, 
      0.012456356324935598, 0.010265902686801078, 0.008806907233872471, 
      0.0076009060040820725, 0.006550905702526592, 0.005598826522530353, 
      0.00480477358220421, 0.004119529085628915, 0.00351869780603529, 
      0.0029934900093206863, 0.0025297723790564343, 0.002092791432697976, 
      0.0017906074708318146, 0.0016142671409274817, 0.0014378690699127078, 
      0.0012829615197237235, 0.0011494864106933874, 0.0010298281986099182, 
      0.0009200027725004695, 0.0008390784459506992, 0.000756826791734915, 
      0.000681808084091562, 0.0006095547404876406, 0.0005341442415819831, 
      0.00047097069284074}, {0.9089129624141159, 0.7695880611536612, 
      0.47620662488276655, 0.3001410638092168, 0.20108813588979058, 
      0.14156774374211714, 0.10232671104385305, 0.07629676463558864, 
      0.05845889656968836, 0.045046439460816864, 0.0349039611260071, 
      0.028319417974491404, 0.02307748179107278, 0.01887913423055992, 
      0.01549914573169532, 0.012648072018736618, 0.010464207945002121, 
      0.008887928874338445, 0.0077171963822782715, 0.006646181196625691, 
      0.0057264587268747325, 0.004880307802953357, 0.004208565284818557, 
      0.003594701781858124, 0.003063214942892214, 0.0025944385481516596, 
      0.0021624985456041835, 0.0018160637689990941, 0.0016541441318084678, 
      0.0014803460882171307, 0.0013236123365344445, 0.001185358573444313, 
      0.0010672449954268165, 0.0009512659361596425, 0.0008697286009398382, 
      0.0007883730982922777, 0.0007114649517989958, 0.0006385554043233225, 
      0.0005622161763076933, 0.0004968315793215978}, 
     {0.9333211523987575, 0.777731409176578, 0.47804806788057086, 
      0.3011136532018842, 0.20194924077822698, 0.14218589625023142, 
      0.10282222423846483, 0.07680712298356247, 0.058763383825557416, 
      0.04525840115492211, 0.03545349501542388, 0.029011480632417375, 
      0.0234806727484937, 0.019180193296885015, 0.015658203080589312, 
      0.01280808854699857, 0.010629250353125473, 0.00901472020555941, 
      0.007815998079690183, 0.006750608532607129, 0.005827971344788285, 
      0.0049795097428051716, 0.004285692328515695, 0.003657349302907462, 
      0.0031239292067804913, 0.002652337370496081, 0.002222260755895838, 
      0.001871048480478655, 0.0016887393987824767, 0.0015209235942484894, 
      0.0013611119217662208, 0.0012194073461709329, 0.0011026716232630572, 
      0.0009836080799581557, 0.000899232580817982, 0.0008181451346477375, 
      0.000739784759880898, 0.0006657924740117336, 0.0005882732655837893, 
      0.0005209413754657543}, {0.9566860613956796, 0.785479546268976, 
      0.4797362269296095, 0.30442029584584507, 0.20277055939433747, 
      0.14276530378363123, 0.10347266406712863, 0.07721502397955271, 
      0.05912433938007425, 0.045577445361061564, 0.035789213768865256, 
      0.02951719394597286, 0.024011977489852145, 0.019482600465934433, 
      0.015889524909693992, 0.012957135842791163, 0.010749672757630658, 
      0.009161102197363245, 0.007874766767331167, 0.006845560667185524, 
      0.005903248923842371, 0.005072504216283011, 0.004345806951767703, 
      0.003732617970956621, 0.00318591663366851, 0.002705774180703791, 
      0.0022868466153547727, 0.0019279355103250407, 0.0017283879783361357, 
      0.001559166545822602, 0.0013990849331119142, 0.0012554846340973981, 
      0.0011365640695787179, 0.001017105641548937, 0.0009278865753278907, 
      0.0008465280029729427, 0.0007668712154344878, 0.000691409468314373, 
      0.0006123276098794319, 0.0005432985823229141}, 
     {0.9789553103758224, 0.7924266914283496, 0.481580130374671, 
      0.3043490012335526, 0.20363591964783934, 0.1434304385543114, 
      0.10422823805854847, 0.0778226730687192, 0.05946890916098379, 
      0.04587734793972401, 0.03609978538336222, 0.029704899604457907, 
      0.024515944726135865, 0.019822738591112384, 0.01611800749676288, 
      0.013101438941193555, 0.0109168011471021, 0.009293245830736433, 
      0.007923675992104548, 0.006926220880988167, 0.005978627751072266, 
      0.005160448708367137, 0.004399580628640472, 0.003796470461875395, 
      0.0032404216197385242, 0.0027546021801049835, 0.002346084162077664, 
      0.0019785261254961217, 0.001766999700767651, 0.001594979700761123, 
      0.0014360495609524015, 0.0012912065634180382, 0.0011687534619474348, 
      0.0010486126160292905, 0.0009560372409416424, 0.0008736417581324846, 
      0.0007927898406968356, 0.0007154426025091807, 0.0006344238035434949, 
      0.0005638379035670606}, {1.0008515225768118, 0.799085046320114, 
      0.4830756511187415, 0.30497569435041494, 0.20445923239706498, 
      0.14411122534725704, 0.10464827105733039, 0.07815974084963345, 
      0.059980450728504324, 0.04620874119198815, 0.036370847277262496, 
      0.029811004972161093, 0.02477022362301914, 0.02019721640540227, 
      0.01632562633122838, 0.013200416795172178, 0.011058453691076931, 
      0.009421245746486756, 0.008001136054408104, 0.006982473154039905, 
      0.006061551129738131, 0.005228459419756361, 0.004472489007583992, 
      0.0038526808154602053, 0.003287688381939049, 0.0028150749087927406, 
      0.002400983413616631, 0.0020241869508234476, 0.001815635550732796, 
      0.0016328224864870754, 0.0014709108265272112, 0.0013250590227983571, 
      0.001199586230021093, 0.0010784853489200625, 0.0009834317898627155, 
      0.0008995665360717626, 0.0008175130640056823, 0.0007378497256091905, 
      0.0006553169901687255, 0.0005826170837671429}, 
     {1.0225965343291163, 0.8052878259325201, 0.484709849681479, 
      0.3057641563756473, 0.2053979126445273, 0.1447130908716153, 
      0.10517755994212075, 0.07853956824433463, 0.06021821485949317, 
      0.04663873167144163, 0.03664632618231739, 0.02994750383177467, 
      0.02481765061013354, 0.020514122159584924, 0.016552661290947658, 
      0.013382342542528342, 0.011164523117975604, 0.009545185296814584, 
      0.008118401655436239, 0.007012207507594893, 0.006126798490297551, 
      0.005292718051518667, 0.0045422866274588015, 0.0039003442214832155, 
      0.0033386490692354507, 0.0028710788313391945, 0.0024525090159154563, 
      0.002073851421396928, 0.0018817325381263522, 0.0016851313694008427, 
      0.0015075618146558553, 0.0013572915779173779, 0.0012292674320964897, 
      0.0011066186038116313, 0.0010100222051673846, 0.0009243112144949627, 
      0.0008409459266889195, 0.0007585314519169919, 0.000675011627173651, 
      0.0006012635807388468}, {1.0473681636615346, 0.811960374028179, 
      0.48633338855414493, 0.3066750957632309, 0.20595723402741914, 
      0.14532739127964103, 0.10556544553314398, 0.07893016731296601, 
      0.06053442688189581, 0.04704180444364521, 0.036894067570861604, 
      0.030096653539038183, 0.02482051124475301, 0.020672932120250467, 
      0.0167872311235558, 0.013519561442786349, 0.011261006564540418, 
      0.009673173118757927, 0.00824598411300706, 0.0070290207752467726, 
      0.00618331118591442, 0.005352985805406208, 0.00460393852417688, 
      0.0039426986535819825, 0.0034068931985360993, 0.002927261842319976, 
      0.002500648270141129, 0.0021235469618812726, 0.0019383678897001275, 
      0.0017436755589615598, 0.0015617898039524038, 0.0014007819223605254, 
      0.0012578773182092043, 0.0011330527302242772, 0.0010358916627702457, 
      0.0009478607019113005, 0.000863062312424169, 0.0007773466130926421, 
      0.0006928447471966019, 0.0006176444618513125}, 
     {1.0623261301396365, 0.8183763108364022, 0.4882860087075466, 
      0.3073168448232633, 0.2067139398961836, 0.1452492618008234, 
      0.10593206763577304, 0.07925506738737163, 0.060639547954003684, 
      0.047279639842946836, 0.03717172552310655, 0.03028927146017911, 
      0.02485236411671288, 0.020688332939051278, 0.016987032944028112, 
      0.013644181995359715, 0.011341688996990666, 0.009763232871728793, 
      0.008354983058520801, 0.007093786358306033, 0.006226454242024939, 
      0.005407811385101994, 0.004661219989983678, 0.004004519672972444, 
      0.003471195188138656, 0.002981436756722336, 0.0025470036673136305, 
      0.002166131786795068, 0.0019867873131998383, 0.001795811797612212, 
      0.0016130817626821355, 0.0014480070231154953, 0.0012974405657461088, 
      0.0011629753646343595, 0.001061054252412756, 0.0009704046470043372, 
      0.0008836839800995503, 0.0007941241839930428, 0.0007091273731778887, 
      0.000632254313683531}, {1.083122818535786, 0.8244566098123857, 
      0.4929197040312807, 0.308323749839127, 0.20742883486011912, 
      0.14623707809649572, 0.10652588918532664, 0.07981969822611568, 
      0.06085300034311854, 0.047602138029972096, 0.037516182038712265, 
      0.03042475211336661, 0.024946353318047922, 0.020646382985150563, 
      0.01711261857414238, 0.013765877007031411, 0.011476125698844798, 
      0.00984181963473866, 0.008444833109266204, 0.007181180916582968, 
      0.00625687509249647, 0.0054624690769071674, 0.004736227638932266, 
      0.004064008168693886, 0.003530066355612318, 0.0030317577786102673, 
      0.002590484736352406, 0.00220260091004726, 0.002028007536806741, 
      0.0018410849455629793, 0.0016574176256825034, 0.0014891690169685674, 
      0.001338204411024514, 0.0011981553083689651, 0.0010852241017692587, 
      0.0009920720227478443, 0.0009024915477775472, 0.0008136013481847608, 
      0.0007296444140689961, 0.0006541964577289681}, 
     {1.1032149529880924, 0.8297966033531368, 0.4902708250658723, 
      0.30917265677546657, 0.2073390059479802, 0.14694112103034732, 
      0.10712645663420983, 0.0802829278577318, 0.06156841392387396, 
      0.047798033216545986, 0.03772497175785501, 0.030679560179815286, 
      0.0250996212100745, 0.020646969214140574, 0.01714321807864481, 
      0.013880473244696318, 0.011584808660331364, 0.009924604299673193, 
      0.008530080666566561, 0.00728199624862234, 0.006277678582038697, 
      0.0055326404924620695, 0.004813525421822418, 0.004136846031325614, 
      0.0035851384028500336, 0.0030796091303530093, 0.002631698451872486, 
      0.002233597492614262, 0.0020628518482409294, 0.0018796238890876839, 
      0.0016955600502164315, 0.0015247910965058317, 0.0013734566194430926, 
      0.0012306046196718743, 0.0011094314441917842, 0.0010125406166090565, 
      0.0009192425312307847, 0.0008334601688311386, 0.0007488397526832936, 
      0.0006723850263416852}, {1.122860365061557, 0.8344385439602221, 
      0.4909782453026374, 0.30993307188863717, 0.20856888055705217, 
      0.14762746409140096, 0.10771715781427381, 0.08074252509152358, 
      0.06203586577633913, 0.04784211121584103, 0.03790662022169767, 
      0.030863793889662944, 0.025207699463289313, 0.020697814087108562, 
      0.01710536332685991, 0.013970149017836437, 0.011669035705287692, 
      0.009981950729297341, 0.008607102945265158, 0.007369157105663275, 
      0.006338943271891433, 0.005604388290380546, 0.004884415260108579, 
      0.004204512754378423, 0.0036373863590149894, 0.003124997230372373, 
      0.0026716256329235425, 0.0022600017447144, 0.0020919852649521563, 
      0.001911958025107057, 0.0017283485473698328, 0.0015552669395574416, 
      0.0014034869116434222, 0.001258353048895645, 0.0011326547540628604, 
      0.0010317819496425621, 0.0009336913520111798, 0.0008497474978203176, 
      0.0007644224795772809, 0.0006869509330675489}, 
     {1.142050849658628, 0.8392095948498959, 0.4920601193964082, 
      0.3107354002209867, 0.20934825117375003, 0.14826567883907746, 
      0.10810528359791677, 0.08099621603401118, 0.0624550268277962, 
      0.04823221287568795, 0.03802344786487594, 0.031077891840082944, 
      0.025304094255714407, 0.020760602076400705, 0.017094998034012068, 
      0.0140202396828158, 0.011764283023280253, 0.0100330060993803, 
      0.008691173523038666, 0.007488214140155849, 0.006423320865809397, 
      0.005671121653440386, 0.004951017394533864, 0.004267721677433191, 
      0.003687070103344443, 0.0031684952047129965, 0.0027099882320282646, 
      0.0022854675129720115, 0.0021159429079372744, 0.001938520330456264, 
      0.0017560846565770332, 0.001581829251739474, 0.0014285063249782886, 
      0.001281482239871754, 0.0011519141632173606, 0.0010490007232064975, 
      0.0009480580344265015, 0.0008625545703931632, 0.0007765236098225578, 
      0.0006976865609930363}}


==> anc/spin-boson-tcl4/datasimpletcl4_gamma01_thetapi2_modifiedtcl4_400_antipodal.mx <==
datasimpletc4 = {{0.36874541905907476, 0.19456730048429058, 
      0.11416018433612628, 0.07045833101972433, 0.044452568486213956, 
      0.028295723469156153, 0.017865765116829316, 0.011057959735927545, 
      0.006622562445300437, 0.0037732055523664425, 0.0019943005466930355, 
      0.0009272970513931368, 0.00034855180031267627, 0.00007053150720339255, 
      0., 0., 0., 0., 0., 0.000015013028083623453, 0.00011087412629205012, 
      0.00028110211951430306, 0.0005180997361204157, 0.0008453832305875056, 
      0.0012493691243582565, 0.0017460928306903475, 0.0023089490779913263, 
      0.00293819428126783, 0.0036321451201352696, 0.004378969558543132, 
      0.005184838068525911, 0.006055678071024317, 0.0069975664563793035, 
      0.008010308600215472, 0.00904282164821635, 0.010104559045842175, 
      0.011184073786802612, 0.012289019074990915, 0.013176043920573234, 
      0.014309815433490353, 0.015444258542958392, 0.016615712468114188, 
      0.01781605005920135, 0.019102997637532516, 0.020498736172743115, 
      0.021722439135761464, 0.023026072322916747, 0.024374011862094497, 
      0.025723522115331965, 0.027072158811520544, 0.028444804667877424, 
      0.029811045308500695, 0.031177950265722898, 0.03256049415953377, 
      0.033928127953868514, 0.03528525488304676, 0.0366522899597797, 
      0.0380171256910939, 0.03935902959362667, 0.040708315294869485, 
      0.04205635503511196, 0.04340176496538538, 0.044720919536666806, 
      0.04604478327912472, 0.047362334637167006, 0.04869063237301233, 
      0.050027356832349906, 0.05137809701105901, 0.052715017823851566, 
      0.05405431505601981, 0.05540157165268857, 0.05674942397352524, 
      0.058087862309862626, 0.05942836376115723, 0.060757729833817664, 
      0.06207845644948571, 0.0633802734487396, 0.06466710028050138, 
      0.06596891738668831}, {0.5703544060903407, 0.3085567722221235, 
      0.1850093492948214, 0.11709232404545654, 0.07595281194254132, 
      0.04997895751109558, 0.0329435375396049, 0.021496207410525103, 
      0.01384723364253575, 0.008651772332718508, 0.005236584089418274, 
      0.0029949319403578395, 0.001577520091689176, 0.0007391636876297597, 
      0.0002665634784497599, 0.00004688213555795184, 0., 0., 0., 0., 0., 
      4.4153720932423035*^-6, 0.00007492246076945541, 0.00020882561884051631, 
      0.0004094516948676928, 0.0006738031544717554, 0.001016211164976983, 
      0.0014220558479234799, 0.0019057558665011472, 0.0024396665048654655, 
      0.00303242440490583, 0.003672339083263275, 0.004357615415474811, 
      0.005098240443586959, 0.005889093396478931, 0.006737311736775895, 
      0.007655043904456563, 0.008452803529412566, 0.009400654313638103, 
      0.010367515174534712, 0.011344075082211857, 0.012335581830497981, 
      0.01335187530483119, 0.014364199596499656, 0.01540824999487999, 
      0.01646086966251878, 0.017530520305414823, 0.018595842155258224, 
      0.019738014188100436, 0.020999081359427796, 0.022216151689593636, 
      0.02344824000771281, 0.024667087911538224, 0.025891964839559346, 
      0.02714110930074658, 0.028374270697157644, 0.02961331175467107, 
      0.030866216918665968, 0.03210725339782177, 0.03333808792014175, 
      0.034576016750065296, 0.03581430721185155, 0.037040411217063106, 
      0.038251733416042245, 0.039492061538581896, 0.04071068135444486, 
      0.04192747219250936, 0.043128716064125015, 0.04432729004505468, 
      0.04552040681210834, 0.046742271948666245, 0.04792849321198478, 
      0.04911015382493923, 0.05030753740374502, 0.05151841844510735, 
      0.05274446812844672, 0.053945698920471956, 0.055141224072961285, 
      0.05635375582581064}, {0.7626221392311052, 0.4273168508713802, 
      0.26495220974165223, 0.17307102820433554, 0.11609925822207422, 
      0.07935136680869802, 0.05458678434266249, 0.03748965383138702, 
      0.025614145217920267, 0.01738086647058452, 0.011568379483741432, 
      0.007506796426674095, 0.004698495147738995, 0.0028224939338447677, 
      0.0015671482508309818, 0.0007920607555233043, 0.000331229288224124, 
      0.0000901898158435846, 1.3785484376249713*^-7, 0., 0., 0., 0., 0., 
      3.1361476543409483*^-6, 0.00006155659371671549, 0.00017455965979898055, 
      0.0003314069425042962, 0.0005377908364651504, 0.0008028123690257682, 
      0.0011167120246171561, 0.0014954303801558485, 0.0019281536276701764, 
      0.002362685426920672, 0.0028620609402854567, 0.0033994363546859044, 
      0.00396725102302236, 0.0045711678756174615, 0.005223945818784027, 
      0.0059131117191485, 0.006642618059214051, 0.007427166799738001, 
      0.008234085095896028, 0.009051300593911217, 0.009874974359558801, 
      0.010713982492661159, 0.011568373156134596, 0.012419105150753097, 
      0.0132923049440192, 0.0141833576801028, 0.015080746461377107, 
      0.01606049493446649, 0.017128438978022284, 0.018146434446542466, 
      0.019038555694503842, 0.019890480797185663, 0.020815057725786502, 
      0.021800898367878203, 0.022814175113189936, 0.023853297118227753, 
      0.024892225224499645, 0.025932515996720962, 0.026987095164987707, 
      0.02804667979750615, 0.029094902457390825, 0.03014406304779791, 
      0.031194540474157085, 0.03224939347903113, 0.03329603416687175, 
      0.03433164058385409, 0.03537770357558909, 0.03642333629811212, 
      0.03746064865920342, 0.03848708112632721, 0.03951712404903394, 
      0.040541052280802174, 0.04156177930793245, 0.04258218159131674, 
      0.04361318302312838}, {0.9206554185654803, 0.5315300072275972, 
      0.33880983278779775, 0.2276018075980403, 0.15755947963815953, 
      0.11077064617931241, 0.0789918257707413, 0.05678226348667298, 
      0.04066892244527014, 0.02887116948039081, 0.020462505631682407, 
      0.014262545127695099, 0.009920590968229687, 0.006630431616180266, 
      0.00442061299820699, 0.002750547358137286, 0.0016597752593786735, 
      0.0009188801902118814, 0.00046054910551098643, 0.00017679585421129587, 
      0.0000337749791094015, 0., 0., 0., 0., 0., 0., 0., 
      0.000016371091929480788, 0.00007904886207061451, 
      0.00017714028670479456, 0.00030923139234688077, 0.0004887390167499991, 
      0.0006753493094710794, 0.0009220731733202217, 0.0012056619650737815, 
      0.0015360239317127114, 0.0019047146862130847, 0.002288731666288398, 
      0.0027108874922864117, 0.0031433410162263788, 0.0035966500235999448, 
      0.0040889859725738685, 0.004598611896496865, 0.005132304841022211, 
      0.005697229576962115, 0.006296220238590828, 0.006933167390171424, 
      0.007596551059196425, 0.008268216979709022, 0.008955249634551818, 
      0.009649042841669826, 0.010345076428391206, 0.011061394018886025, 
      0.01179848613284703, 0.012547342874515924, 0.013361280533849156, 
      0.014274968206134426, 0.015139559850587637, 0.015909259418599976, 
      0.016587795428147017, 0.017235026523193715, 0.01791372329793756, 
      0.01862036596137685, 0.01933802376142992, 0.020067354166756413, 
      0.02083832118580771, 0.021631524265543163, 0.022445085538161304, 
      0.023263530365563792, 0.024105216329038153, 0.024939513557479, 
      0.025781750190725018, 0.02661612576643098, 0.027472056253342515, 
      0.028326214961378417, 0.029164745742585815, 0.0300108594175604, 
      0.030862041135515706}, {1.038259920765755, 0.6146209299662796, 
      0.4003308610158449, 0.27476768814042124, 0.1949041412475852, 
      0.14060090062364575, 0.10260317926420436, 0.07590172078196132, 
      0.05604454846299696, 0.04161248761159782, 0.030777314043161242, 
      0.022557381541773898, 0.01638026346987991, 0.011933835133953102, 
      0.008400084792312665, 0.005953645320475428, 0.004120299445619365, 
      0.0027115818258346205, 0.001731380900289143, 0.001033493160575525, 
      0.0005913932578129506, 0.0002846107119863876, 0.00010834663715293333, 
      0.000013888415708571827, 0., 0., 0., 0., 0., 0., 0., 0., 
      0.000013355243795021982, 0.00006048331539584492, 
      0.00013566043434555877, 0.00023125626933887325, 0.00035412978524170663, 
      0.0004988812476989582, 0.0006668543788297225, 0.0008649502065003617, 
      0.0010850328055453141, 0.0013468233224628937, 0.0016356620077943064, 
      0.0019443023190514712, 0.0022674891754067387, 0.0026021388018581237, 
      0.0029428865499961047, 0.0033199370674429143, 0.003705743603124499, 
      0.004093908231684792, 0.0045041864255566475, 0.004938201987955699, 
      0.005371261416097016, 0.005844757916480127, 0.006326364086370222, 
      0.006852754382973166, 0.007404015273287741, 0.007963161389444692, 
      0.008533275548158204, 0.009118389441083308, 0.009717798723167746, 
      0.010338821577752295, 0.011009139886328203, 0.011726290804779172, 
      0.012398323015220898, 0.013001285657629105, 0.013537554129156405, 
      0.01401775293603263, 0.01451876503657043, 0.015055552496472089, 
      0.01561208339346802, 0.016175587578349044, 0.016747042475792763, 
      0.017329553899815792, 0.017917680020654664, 0.018503996222465038, 
      0.019097297188424647, 0.019690511149292628, 0.020285108630947846}, 
     {1.1195043764234187, 0.6760441482188753, 0.44735647291947456, 
      0.3128530774826989, 0.22515857565963865, 0.16582367715947693, 
      0.12322073766925455, 0.09302614297384826, 0.07021750766670035, 
      0.05345476150587151, 0.04064667599081855, 0.03077871401056827, 
      0.02346942731259949, 0.01757940144587137, 0.013253248073618565, 
      0.009877698420366957, 0.007165975709852499, 0.00520982215964165, 
      0.0037377356927683694, 0.0026045870411730947, 0.0017565041164179541, 
      0.0011234694093374478, 0.0006878734501954142, 0.0003918499709930391, 
      0.00018764476374735078, 0.00006860548396593266, 6.226924004204548*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 3.466730570313159*^-6, 
      0.00003297951193812626, 0.00008272518751254593, 0.0001538088080141279, 
      0.00024040907603743895, 0.0003284600985751472, 0.0004448885104302927, 
      0.0005753456504021901, 0.0007197919983943282, 0.0008870543691293729, 
      0.0010787220203641364, 0.0012817826851200167, 0.0015180677787742045, 
      0.0017625349233377566, 0.0020167469633165045, 0.0022726881456162466, 
      0.0025560208592971707, 0.0027857816995395315, 0.003069280484143247, 
      0.003364461059761917, 0.003669325612878506, 0.003974813590700066, 
      0.004293372462405888, 0.004624733790521706, 0.004963469762977738, 
      0.005312789953120709, 0.0056729180285363424, 0.006050749860933093, 
      0.006450114281927384, 0.006891527847803926, 0.007355797271069074, 
      0.007840904562599858, 0.008343881286000152, 0.008869074896809624, 
      0.009373680097733456, 0.009839636668522875, 0.01027221952281674, 
      0.010691525825185899, 0.011075700182649667, 0.011446512325962756, 
      0.011838125125710544, 0.01225418306201169, 0.012689480941079134}, 
     {1.1718241267259601, 0.7193991564125533, 0.4829657632029394, 
      0.34099341051124316, 0.24876122984981178, 0.18524903206940754, 
      0.1402707739794023, 0.10741970705151911, 0.08319337008946334, 
      0.06451708497693341, 0.050037524176258286, 0.0388044520226842, 
      0.029951088860212395, 0.02337152906991986, 0.018185235851750643, 
      0.013883177379468776, 0.010685985297160548, 0.008131632850267804, 
      0.006150064338628816, 0.004585350831527161, 0.0033296009136636606, 
      0.0023903239871705603, 0.0017053939678617035, 0.0011795161191322893, 
      0.0007644843232698581, 0.00048039955420091374, 0.00026574570893587307, 
      0.00013141241691147845, 0.00004593133927609239, 2.188039496402866*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.000010575413329404204, 
      0.00003898809489059213, 0.00008056581094818827, 0.0001392954645240141, 
      0.00020318451096869306, 0.000275325628677877, 0.00035741411531771405, 
      0.0004539586640115098, 0.0005590099704235879, 0.0006788828335163796, 
      0.0008030071646359972, 0.0009514311119480402, 0.0011120597556206098, 
      0.0012792284241443103, 0.001468004010819396, 0.0016664665482482438, 
      0.001869404491045952, 0.002079328998596336, 0.002295311059600385, 
      0.0025171659736423005, 0.002744359036001759, 0.002975638523608569, 
      0.003207573530595028, 0.0034467226351506744, 0.003694297030056099, 
      0.003943055992097006, 0.00419230213343888, 0.004446413951967532, 
      0.004705524972523609, 0.0049725031322813, 0.0052457699321726, 
      0.005523545152421334, 0.005804323718270454, 0.006097606900104666, 
      0.006469242773038689, 0.0068655252303780395, 0.0072593990474857486, 
      0.007624335237452988}, {1.2031300295766596, 0.7492154014250918, 
      0.508499026077724, 0.3627212258875144, 0.267861106015248, 
      0.20126537996557398, 0.15382485804638604, 0.11907734220397018, 
      0.09327436480800967, 0.07334828461052169, 0.057704958348145596, 
      0.0459549668040411, 0.03615325648063399, 0.02879661765941695, 
      0.022546928584736975, 0.017916300279748738, 0.0141865757252795, 
      0.01117764709740847, 0.008600521225947339, 0.0066840138220665675, 
      0.0051581215612325655, 0.003956414412022977, 0.002983616745965905, 
      0.002197223344984095, 0.0016131149471916503, 0.0011656323796614756, 
      0.0008032066051906657, 0.0005433833042784598, 0.00032584481387616833, 
      0.00018615062818124611, 0.00009013325859547061, 
      0.000026140649337862143, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0.000012728424121984105, 0.00003612460983434124, 
      0.0000758594902154977, 0.00011533626339762723, 0.00016413268596588912, 
      0.00022126352418483375, 0.0002840172183392435, 0.0003510112846951338, 
      0.00042074521942303544, 0.0005103203525154733, 0.000606108873125101, 
      0.0007056280274985414, 0.000812522402966552, 0.0009290222512483778, 
      0.001057568266677307, 0.0011945575116950949, 0.0013466229327506948, 
      0.0015038989732564303, 0.0016696756028404848, 0.001839482353001888, 
      0.0020104750009791762, 0.0021896800946706423, 0.0023702619228895376, 
      0.002550828005864921, 0.0027379845888476154, 0.0029287654302665445, 
      0.0031177593632794424, 0.0033087100799107753, 0.003502816722267873, 
      0.0037011370477700693, 0.0039046803242934053, 0.004110855123731862, 
      0.004315922588666619}, {1.2181268084621846, 0.7677646665161758, 
      0.5260597856523871, 0.37834249848936774, 0.282309204665944, 
      0.2135447639603426, 0.16570210248701167, 0.1295567080516869, 
      0.10126531517288667, 0.08036052532032517, 0.06474696999882171, 
      0.05152896668962638, 0.04162686100922133, 0.033173488734317594, 
      0.02685100358849714, 0.02167356889028434, 0.017196828291644452, 
      0.013863055728339286, 0.011130067882738078, 0.008875374112195425, 
      0.007050851110356646, 0.005593230157006884, 0.004403570819589818, 
      0.0034380180588345064, 0.002640780131910903, 0.001985072804972704, 
      0.0014656032298504054, 0.0010898501379940917, 0.0007763976409139901, 
      0.0005597299189039513, 0.00036101105349008525, 0.00022504053297300528, 
      0.00013113603213375444, 0.00006152455095722112, 0.00001475935716319099, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0.000010960782232772442, 0.000029765431401963804, 
      0.000059540173424755746, 0.00009121054426965321, 
      0.00012658135814807778, 0.00016810051235758433, 0.00021658305704662026, 
      0.0002684594378213039, 0.0003209013631910382, 0.0003826953043515012, 
      0.00044848292035188156, 0.0005163160046724735, 0.0005974153959675994, 
      0.0006785503911828101, 0.0007638093299390837, 0.0008513963547012952, 
      0.00094866847071641, 0.0010601162949057195, 0.001174154463778396, 
      0.001297538492270314, 0.0014290612509315157, 0.0015637434757998798, 
      0.0017048799639253279, 0.001848687621323052, 0.001994164474586564, 
      0.002144876049932777, 0.002297153818639692, 0.002446822798351303}, 
     {1.221750003231077, 0.7782536935784541, 0.5385498920125288, 
      0.3905231050347616, 0.29154460797120046, 0.22273174358347242, 
      0.17386176404285894, 0.1366001697865786, 0.10868945832311777, 
      0.08698150461720798, 0.06977590971836808, 0.05681717857493765, 
      0.04563387696253956, 0.037383201653443686, 0.03060555302009777, 
      0.024579622275940616, 0.020139028712805485, 0.016485025027986138, 
      0.01351248659643414, 0.011017054279705802, 0.008930319022453908, 
      0.007213976106820414, 0.005699824151523598, 0.00458585814011301, 
      0.003677518862728907, 0.0029128396428824456, 0.0022773121735368412, 
      0.0017520445464877382, 0.0013580516269356482, 0.0010294615517484965, 
      0.0007514303024049249, 0.0005715498564300321, 0.000404001861790914, 
      0.00025059349274501874, 0.00016258150420574505, 0.0000933246416992585, 
      0.000039537439063822705, 7.736811096677176*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 6.189830655794343*^-6, 
      0.000018946030891794918, 0.000040118771999407554, 
      0.00006621438150842748, 0.00009501791236736501, 0.00012726990634230433, 
      0.0001617069344596201, 0.00019574057207010116, 0.0002350847656524182, 
      0.0002810241182819844, 0.0003319191010959111, 0.00038464621594496394, 
      0.00044226565612485134, 0.0004966703798080872, 0.000554976422786629, 
      0.0006162168306710243, 0.0006832694993302649, 0.0007578753693508571, 
      0.0008349252319187692, 0.000915518772200018, 0.000997582371686791, 
      0.0010902322481569637, 0.0011893888183562573}, 
     {1.2171823708832807, 0.7831836422762344, 0.5448595923058436, 
      0.39739076771640636, 0.2991456190502236, 0.23101147672350955, 
      0.17981863032449247, 0.1433090927021968, 0.11340925302486991, 
      0.09236618510205352, 0.07469506939751451, 0.06028074693999355, 
      0.04962651021951611, 0.04094928929762897, 0.033287761297077105, 
      0.027551465175985054, 0.02276821753444165, 0.018865026684867444, 
      0.015640625884785715, 0.012933782660032337, 0.010475549234223308, 
      0.008606263626229686, 0.00709986610337508, 0.005812306805734354, 
      0.00475429002417109, 0.003892608407017561, 0.0031501851447527512, 
      0.0025224403853103365, 0.001988738828815898, 0.0015736219982889522, 
      0.0012413643190564358, 0.00095602686569983, 0.0007292322209098961, 
      0.0005665576710712494, 0.0004247676767697543, 0.00027303696842651687, 
      0.00018492606688885228, 0.00011886029833350041, 0.00006398645276021672, 
      0.00002108659144011045, 2.51735905318351*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      1.5112712309639509*^-6, 9.948374698916934*^-6, 0.000024295387332552015, 
      0.00004238976309946241, 0.00006637717936611685, 0.00009250026504006859, 
      0.000120258311492147, 0.00014539527711418792, 0.00017619132777850054, 
      0.00020764012504524525, 0.00024375171687179668, 0.0002798905171966957, 
      0.00032164708538793326, 0.00036278216022895843, 0.00040793930728632525, 
      0.0004559864456654692, 0.0005020170324280485, 0.0005512175234571558}, 
     {1.2069117183988405, 0.7841796950066888, 0.5488013355370212, 
      0.4029038872019826, 0.304256652554453, 0.23582718551959803, 
      0.1856491759833103, 0.14719812351318967, 0.1183669471610529, 
      0.09566643698961524, 0.07873190329750657, 0.06408354635312359, 
      0.05299394268795193, 0.04326363665113882, 0.03611438460117654, 
      0.03015609987137892, 0.02511751248018876, 0.02095084972264741, 
      0.017168570015988465, 0.014427901173201968, 0.012078804674740453, 
      0.010092713848719292, 0.008376259390749244, 0.006979521616585955, 
      0.005830391500204039, 0.004830416226082695, 0.004005578634354766, 
      0.003288365714370573, 0.0026882994014677773, 0.0021697073732798357, 
      0.0017387678333013693, 0.0014007287932846536, 0.0011232322495923243, 
      0.0008785495322600929, 0.0006907749678822881, 0.0005419902632469373, 
      0.0004186113268377818, 0.00030189911502750445, 0.00019890831394630756, 
      0.00013787004536893605, 0.00008475691009443911, 0.00004049419432726464, 
      0.000010622499124269755, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      3.464924915527745*^-6, 0.000012081371271586983, 
      0.000024477690604374214, 0.000041963704580285505, 
      0.000060999669335475015, 0.00007989079065015905, 
      0.00009921950145579464, 0.00012333518948635241, 0.00014768378293669032, 
      0.000175428718440368, 0.00020449370328663036, 0.00023665857232116685}, 
     {1.1926332171767713, 0.7816715659313229, 0.5497134557929052, 
      0.40609425706022445, 0.30735450935216446, 0.2388970902898805, 
      0.18861263951483942, 0.15149841860844607, 0.12229052394434121, 
      0.09931248439777261, 0.08093927330178187, 0.06725264555689241, 
      0.05482450640766259, 0.04589506981763977, 0.03852698880832431, 
      0.03237204977291854, 0.02719336196583059, 0.022355884980681237, 
      0.01886537586083228, 0.015962597822094162, 0.013499223721889195, 
      0.011418054996468233, 0.009608466323137914, 0.008052337067553301, 
      0.00678150365909736, 0.005693868369192734, 0.004797879206199869, 
      0.004050463510977645, 0.003363590130697363, 0.0027855818277552416, 
      0.002293891774152696, 0.0018783649159230618, 0.001535269169765088, 
      0.0012518990445773443, 0.0010086454087227907, 0.0008019209773094524, 
      0.000643947654979344, 0.0004967598046477575, 0.000383388622228302, 
      0.0002895682011434392, 0.00020331431129971822, 0.0001490474748741255, 
      0.00009829162738535235, 0.00005594863245814846, 0.00001983782599298406, 
      4.34020746783309*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      4.332202569443111*^-6, 0.000012846415110755183, 
      0.000023618358299747066, 0.00003986666052150853, 
      0.000054704239894762946, 0.00007047050226846596}, 
     {1.1754637236223127, 0.7761987922842448, 0.5498573560986587, 
      0.40741848216518667, 0.3109579040480996, 0.2404029202867446, 
      0.19206205451474948, 0.15309380587741195, 0.12397722509483766, 
      0.10070459189145393, 0.08377771709264305, 0.06982519189835656, 
      0.057327784466356585, 0.04809970673532801, 0.040539918220855425, 
      0.03424927802745128, 0.02841370195009507, 0.024010198043282707, 
      0.020370284196010432, 0.017358887555469788, 0.014770938265290481, 
      0.012589099421020877, 0.010704737254401717, 0.009061097640565178, 
      0.007673132545127298, 0.006528839587836458, 0.005542794628748836, 
      0.004714321651867824, 0.0040131581422876575, 0.0033997219675704275, 
      0.002836491769857428, 0.0023014404438223487, 0.0019117472976874286, 
      0.0015789859482443352, 0.0013162062826818227, 0.0010823356042266724, 
      0.0008844163099888946, 0.000720288074358956, 0.0005813442212742499, 
      0.000464206695701571, 0.00036542345364745654, 0.00027561493589923006, 
      0.00020383106309944735, 0.00015866534988767667, 0.00011064378659114693, 
      0.00006818020981444808, 0.00003232910385434287, 
      0.000011398855716680811, 1.5281714480300246*^-7, 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0.}, {1.1562088813299276, 0.768761816450178, 
      0.5468533334276672, 0.4072991897552116, 0.3113313941500857, 
      0.24315032107919282, 0.19297019862369497, 0.15577467478407883, 
      0.12656230687357573, 0.10320404064727062, 0.08600123109056683, 
      0.07074791726221541, 0.05940035978880392, 0.049935517482064956, 
      0.04225656825584278, 0.03522080767551714, 0.029999858738944975, 
      0.025490412147040377, 0.02167706581130987, 0.018550313215545677, 
      0.01592509845509371, 0.01364454778541795, 0.011718753287518674, 
      0.010000332516488929, 0.008502984872682617, 0.007264614295959134, 
      0.006244659310771571, 0.005221233915029676, 0.004467843564885547, 
      0.003833148307834079, 0.0032689955371984283, 0.0027843243983885838, 
      0.002351093284191988, 0.001971159561050987, 0.0016450076459614098, 
      0.0013804845036233353, 0.0011600473132036132, 0.0009687798142011053, 
      0.0007917050567303741, 0.0006534932779014013, 0.0005373781003595209, 
      0.0004378749192432592, 0.0003480485695202054, 0.00026736909517200216, 
      0.0001975348253189617, 0.00016009438368755, 0.0001193400741760775, 
      0.00007766373198981116, 0.00004198055115206198, 0.00001749038344144721, 
      3.938570860451129*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.1358312836006117, 0.7606327431583954, 0.5438943642335654, 
      0.40604304389869167, 0.3108169520802432, 0.2428182346010277, 
      0.19488103161366005, 0.15576024922906606, 0.1285383848999051, 
      0.10511780576975133, 0.08618000008624939, 0.0726363992644539, 
      0.06114816510700072, 0.0514359203529188, 0.042981818069115635, 
      0.03673570456624033, 0.031395507428968954, 0.026781655076532136, 
      0.02281539271217344, 0.01960488796393034, 0.016925317642006478, 
      0.01459211969081197, 0.012571900613641924, 0.010836907413884257, 
      0.009062366645828865, 0.0077525181040405955, 0.0067078456800687206, 
      0.005830266005298852, 0.005038336932596563, 0.0043439809884462215, 
      0.003746974545588904, 0.0032237040612829657, 0.0027855885853584235, 
      0.0023952429891850313, 0.002010476517973373, 0.001680769525653214, 
      0.0014367730093518272, 0.0012200736970809575, 0.001026467004885425, 
      0.0008617803087590976, 0.0007165566244105546, 0.000597837172861982, 
      0.0004957771467391375, 0.0004087460568063285, 0.0003275530256724758, 
      0.00025353276287996135, 0.00019092575788669242, 0.0001556455435805515, 
      0.00012160671714589455, 0.00008423209905847329, 0.00004908026782640684, 
      0.000023472711494738202, 7.924046874017987*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0.}, {1.1144072752337602, 0.7513228587287556, 0.5398171783916651, 
      0.4037295430024559, 0.3113616483044075, 0.2440128895387031, 
      0.19420999560138733, 0.15743729333043657, 0.1283697309367474, 
      0.10657017771283446, 0.08794787676394066, 0.07437768992801834, 
      0.06268116190466065, 0.05177958249325787, 0.04448259526120439, 
      0.03816035295044399, 0.032659096575781255, 0.027937449856455094, 
      0.023799698859585536, 0.020549847370146944, 0.017819407136002496, 
      0.015449485262113195, 0.013006546008481015, 0.011286382370089297, 
      0.00976756023967077, 0.008423886545724197, 0.007303890201384222, 
      0.006359845945901769, 0.005539549675464873, 0.004837411381746769, 
      0.004208111377948163, 0.003651920268666009, 0.0031591102914355074, 
      0.0027412943247058855, 0.0023651300565117606, 0.0020300481521048526, 
      0.0017006291035320358, 0.0014670124859280619, 0.0012568484702958557, 
      0.0010690848639237707, 0.0008973486163489364, 0.0007648522042004082, 
      0.00064682681621594, 0.0005475051173710766, 0.0004573187478829517, 
      0.0003772462337349111, 0.0003043359811559041, 0.00023683970922017995, 
      0.00018233274981377043, 0.0001477728387683057, 0.00011904727253444006, 
      0.0000870776805240673, 0.000053744596616785156, 
      0.000027711919527793893, 0.000011521145525852233, 
      1.1319555590499908*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1.0927398900055416, 
      0.7411421510243916, 0.534859208104037, 0.4006776680716341, 
      0.3094165141815342, 0.24454822703673368, 0.19521842420259614, 
      0.15863302509752258, 0.12973587234529274, 0.10784530925893097, 
      0.09010712288183834, 0.07649709640534745, 0.06250951469141604, 
      0.05346443375035459, 0.04617581426134462, 0.0396866343538225, 
      0.03402055147732223, 0.029046738805006883, 0.024675303611819355, 
      0.021393689044246354, 0.01812994974722158, 0.015814527518295183, 
      0.013772844557096887, 0.011989877792084184, 0.01043645576949756, 
      0.00903355269144263, 0.007818508123228846, 0.006860026398966507, 
      0.005991420701020836, 0.005270299349316523, 0.004625175406489091, 
      0.004057631336594633, 0.0035282962354545658, 0.003077774411609547, 
      0.002672213673259722, 0.002316959922922468, 0.0019912232968536878, 
      0.0017015557866366608, 0.0014882585917759556, 0.001283949697260995, 
      0.001100760712733585, 0.0009361060530533368, 0.0007919587070996329, 
      0.0006863417940180423, 0.0005870005699201777, 0.0004958178633330378, 
      0.000417819521857786, 0.00034626887488027093, 0.00028042462381026693, 
      0.00021817175061787132, 0.00017245664391054433, 0.00013843047541863343, 
      0.00011356718758517154, 0.00008594608806050501, 
      0.000055861780485371576, 0.00002976572683662318, 
      0.000013277149600313815, 2.194937094378291*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {1.0707119544158161, 0.7302221283622226, 0.5277321611640441, 
      0.39705564519752073, 0.3087629268788083, 0.24260628970411757, 
      0.19566678153026082, 0.15952900692518235, 0.130950137569924, 
      0.107960466310042, 0.09103025839871191, 0.07627538458080946, 
      0.06303281232059504, 0.0543122570161178, 0.04698402537449678, 
      0.04058880858105, 0.03498634334320616, 0.029975079963478382, 
      0.02543360690069023, 0.021635461720996674, 0.018971506337108993, 
      0.016618546705831704, 0.01452186094529735, 0.012631256890754707, 
      0.011048703326633364, 0.009613405216766095, 0.008327669433602856, 
      0.007307003211551377, 0.006432951268537252, 0.005684746967565931, 
      0.005002098315554034, 0.004407128912947117, 0.003864136049749707, 
      0.0033916523713697806, 0.0029862628667554018, 0.0026065515562717217, 
      0.0022592117474193978, 0.0019491366624654026, 0.001677804149234477, 
      0.0014818222531469798, 0.0012979025659506371, 0.0011175581394372198, 
      0.0009560000336823315, 0.0008240346809472148, 0.000713914676960619, 
      0.0006225036051016389, 0.0005335417471387192, 0.0004526627369314945, 
      0.0003812485889203559, 0.0003152194310862555, 0.0002543992158530635, 
      0.00020281993615866266, 0.0001610933076350591, 0.00012890144017680023, 
      0.0001064703934575608, 0.00008224028757631771, 0.00005545923311484763, 
      0.000029589300768339925, 0.000013804097369071212, 
      3.566466696545978*^-6, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0.}, {1.0485700858787648, 0.71888095993986, 
      0.5230663108530885, 0.394816933804261, 0.30585060272236153, 
      0.24234018993646247, 0.1934077467333948, 0.15906760362704997, 
      0.1305665554736292, 0.10838987469289184, 0.09125553561449794, 
      0.07523249352284292, 0.0639722712787592, 0.054992767722811746, 
      0.047398163465128824, 0.040786265827535174, 0.0350371130562295, 
      0.03006164675474629, 0.025384341212033236, 0.022555836838935278, 
      0.01993481217616304, 0.017481749412277658, 0.015237068604480083, 
      0.013275054971801165, 0.011622222567689227, 0.010138579070183644, 
      0.00881786022479081, 0.007712378159657404, 0.006831928191743684, 
      0.0060487457945924625, 0.005364745940077177, 0.0047377450984348, 
      0.004176647851150621, 0.0036995310283786907, 0.003253160867070533, 
      0.002865693831850199, 0.0025152820635658216, 0.0021918077352049738, 
      0.0019032308833968527, 0.0016502968520873407, 0.0014455496145278357, 
      0.0012817347468528067, 0.0011217003510232224, 0.0009652056677911369, 
      0.0008440265312839781, 0.0007371223827875029, 0.0006403940343183943, 
      0.0005613727029189757, 0.0004817507761686801, 0.00040985264760586004, 
      0.00034548927722532954, 0.00028594722923128927, 0.00023080813633959574, 
      0.0001870694842929588, 0.00014892118346820568, 0.00011905276918754669, 
      0.00009860710030262006, 0.00007698419923526326, 0.00005298786756108547, 
      0.000028049929306958252, 0.000013547582255418397, 
      4.018860953811446*^-6, 8.752067542916464*^-8, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1.026830173146966, 
      0.7081115538096159, 0.516568940186798, 0.3903223130085931, 
      0.30448838536352396, 0.24165967111058642, 0.19386096469748348, 
      0.15810737693164106, 0.1310526627171967, 0.10879641907639553, 
      0.09166561959537373, 0.07595710432039278, 0.06470873622990288, 
      0.05559489815056769, 0.04790677275860106, 0.041267517735504904, 
      0.03552178494627011, 0.029910709624450943, 0.025980461213196665, 
      0.023029717367790893, 0.02053387110515995, 0.018218319752284374, 
      0.016029285059106974, 0.013978989958060257, 0.012207524170522894, 
      0.010659861023883305, 0.009276073730783324, 0.008084721375404834, 
      0.0071896078467732424, 0.006387254596915315, 0.005685367609703707, 
      0.005061811165725422, 0.0044977439093683725, 0.003985737033871767, 
      0.0035170015825080935, 0.003098745028453245, 0.0027320342550494377, 
      0.00241984149260132, 0.0021245254697477185, 0.0018502844189386674, 
      0.0016097462282275519, 0.001419714713905654, 0.0012679013207380066, 
      0.001116884843388205, 0.0009687046468043583, 0.0008547449071610834, 
      0.0007528003286382283, 0.0006585857189525066, 0.0005724681143862553, 
      0.0005032225496068273, 0.0004325935544962252, 0.0003682107853463599, 
      0.0003101557809785443, 0.00025648736847012216, 0.00021060778610196458, 
      0.00017152596120318265, 0.00013666077469006149, 0.00010927997530842462, 
      0.00009049749041467169, 0.00007084939105967292, 0.00004903884819591666, 
      0.000025950755408343795, 0.000013306846690845295, 
      5.621114444968184*^-6, 3.511826996982492*^-7, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0., 0., 0., 0., 0.}, {1.00521201218959, 0.6961175083769915, 
      0.5097072674470934, 0.38727319374730274, 0.30080217274290516, 
      0.2386617207598678, 0.1953161426099477, 0.1578109287236763, 
      0.12943183591455584, 0.10906350702309582, 0.09195835330655397, 
      0.0765322547916219, 0.06526537449272647, 0.05610480177774348, 
      0.04837582359792082, 0.04172379534781807, 0.03522300489231622, 
      0.030518792764617705, 0.02657448257065206, 0.023474694675016488, 
      0.02083934142864152, 0.01857240692739846, 0.016577574483748428, 
      0.014684930835620062, 0.012867647332114228, 0.011183750260824616, 
      0.009714242903624576, 0.00842250381846348, 0.007506685850619631, 
      0.006709282526170041, 0.005996982898736826, 0.005355814407360226, 
      0.004769093727849387, 0.004252442561625947, 0.003771741069869221, 
      0.003334134399874305, 0.0029658127638384963, 0.0026293222156347942, 
      0.0023275370845125916, 0.002050284592283999, 0.0017875680100305994, 
      0.001568448542446383, 0.001389215085760738, 0.0012406719636451546, 
      0.0011068064269110231, 0.000972298430007618, 0.0008561379137513401, 
      0.0007584516014615865, 0.0006697666129032659, 0.0005859038231334915, 
      0.000511219471687893, 0.0004483762287263021, 0.00038546173890477344, 
      0.00032817079370873244, 0.00027548840057698646, 0.00023206555873279446, 
      0.00019132875077732762, 0.0001559350965558582, 0.00012427997000606997, 
      0.00010438343798695529, 0.00008488210612623854, 0.0000642520163245371, 
      0.00004411477099753409, 0.000027113025548529922, 
      0.000015917434924422706, 6.747443925259056*^-6, 1.1319973393583704*^-6, 
      0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {0.9838727622606627, 0.6849349407053164, 0.5026232764491799, 
      0.38230126860307173, 0.2990423732447655, 0.2374091809154496, 
      0.19339759002238643, 0.15757782631397044, 0.12959809981050616, 
      0.10918645048580367, 0.09044619060513, 0.07694500411424499, 
      0.06571520566279708, 0.056495243577696336, 0.048776233535782566, 
      0.041186762694362195, 0.035718199296441766, 0.031044090984600897, 
      0.027080599534313046, 0.023882675410959533, 0.02116147316074466, 
      0.01876379356629496, 0.01665796888150056, 0.01485645804106004, 
      0.013233703698662395, 0.011663412283610508, 0.010145099275569247, 
      0.008772064021220464, 0.00781255320567529, 0.007005943519285331, 
      0.006285642162126175, 0.005634484917062096, 0.005039770575164315, 
      0.004504416722015741, 0.004015593210395992, 0.0035733937525515586, 
      0.0031904151174259967, 0.0028337519279066437, 0.0025084435843353353, 
      0.0022205122121397255, 0.001967303523377523, 0.0017214125554436159, 
      0.0015331982795642038, 0.0013531796917071607, 0.0012112151125125616, 
      0.0010818249656154013, 0.0009598535287637638, 0.0008574767830881388, 
      0.0007663668056372974, 0.0006799675844987646, 0.0006015144568969244, 
      0.0005256698455124113, 0.00046213491934820727, 0.00040323376550196457, 
      0.0003457275813730288, 0.0002942686077644788, 0.0002475100181282713, 
      0.0002097742182790123, 0.0001721276245750425, 0.00014058152091120293, 
      0.00011794378390147858, 0.0001020157837455884, 0.00008448360693089898, 
      0.00006524553613329771, 0.00004563434341956461, 
      0.000029628093578607396, 0.000017449066808928725, 
      8.225684376840514*^-6, 1.3213703215705919*^-6, 0., 0., 0., 0., 0., 0., 
      0., 0., 0., 0.}, {0.962830089308083, 0.6736706932224208, 
      0.4952251513137875, 0.378739210369035, 0.2969766523284385, 
      0.23711389044339645, 0.18988837358516517, 0.15719443961313534, 
      0.12955238456109583, 0.10916365605940388, 0.0906727590892708, 
      0.07724074958198786, 0.06602031346184621, 0.056798701410351676, 
      0.04790861357958301, 0.0415847031818383, 0.03617648149466778, 
      0.03148929705270257, 0.02749772436601454, 0.024245271263632524, 
      0.02147259390266601, 0.019020201010564817, 0.016853144519114696, 
      0.01492718656047738, 0.013234456625934822, 0.011761441186348112, 
      0.01040667297784227, 0.009078514457043187, 0.008105782029498777, 
      0.0073009132815311795, 0.00656745908915305, 0.005897790632510967, 
      0.005291852119479445, 0.004740506630075757, 0.004243038785265131, 
      0.003780646955949503, 0.0033822360230982684, 0.0030263933113246354, 
      0.002696045730594529, 0.002390855463691826, 0.002114005755828051, 
      0.0018733283094334884, 0.0016678591734946612, 0.00148345329160902, 
      0.0013141882942430028, 0.00117925863855374, 0.0010535538503097846, 
      0.0009432762813210015, 0.0008562468565218598, 0.0007686485148416878, 
      0.000685557177003708, 0.0006099577663485805, 0.0005386246702264036, 
      0.000471568071520689, 0.00041536825045714303, 0.0003605991580451799, 
      0.0003079039092475154, 0.0002617010028152845, 0.00022377594394527509, 
      0.00018825105423634757, 0.00015457663787463898, 0.00012726772929194012, 
      0.00011204449369553145, 0.00009758107325273961, 0.00008162352936655782, 
      0.00006412630265688942, 0.000046086507259260074, 
      0.00003060470420276776, 0.000018112338868927526, 8.312736710669802*^-6, 
      1.009979676232231*^-6, 0., 0., 0., 0., 0., 0., 0., 0.}, 
     {0.9424551390578302, 0.6623869137597789, 0.4893032297416521, 
      0.3732547932863166, 0.2927494352428255, 0.23313751519584436, 
      0.18910767729752775, 0.15442068487828778, 0.1293626305870709, 
      0.10686060226083255, 0.09089274141483013, 0.07744969501859993, 
      0.06625420616797378, 0.05704394220277547, 0.04833483216560256, 
      0.04202437245481363, 0.0365141411089345, 0.03181719808413607, 
      0.02786580959860684, 0.024563263457031723, 0.02174809944892836, 
      0.019287248032281278, 0.017084408524575084, 0.015121364668459217, 
      0.013378697511254384, 0.01181973008960954, 0.010433115212172047, 
      0.009276448881859158, 0.008416626313248153, 0.007607186421625506, 
      0.006854288373897494, 0.006169632552009346, 0.005547230540197066, 
      0.004978453127922816, 0.004468157021232855, 0.003996402655372581, 
      0.0035639851140648452, 0.003196898727957723, 0.002866720479268857, 
      0.002556448635496622, 0.0022672734821499946, 0.0020019110722656083, 
      0.0017909758249349647, 0.001608332842614012, 0.0014286557732245435, 
      0.0012719477928708712, 0.0011439826940329103, 0.001031871985759022, 
      0.000930871358131774, 0.0008476500848182372, 0.0007675921638156812, 
      0.0006877110829545223, 0.0006116663113618181, 0.0005451353257156333, 
      0.0004798010795483694, 0.0004223350925303027, 0.0003707523171758904, 
      0.0003202117277633118, 0.00027327196137981284, 0.00023583736298241065, 
      0.00020122886893685034, 0.00016754531277837987, 0.00013838047224011335, 
      0.00011829710782809049, 0.00010460332636690311, 0.0000913251738455371, 
      0.00007662564382464126, 0.000060539627264866646, 0.0000439576415501154, 
      0.000029231338413750804, 0.000016914139851946248, 
      6.690875298901236*^-6, 5.284230022439829*^-7, 0., 0., 0., 0., 0., 0.}, 
     {0.9224530536604973, 0.6511267687513245, 0.48178960891691464, 
      0.36960791227792167, 0.2914265674992314, 0.23168926566112488, 
      0.1882047207870724, 0.15399496761919138, 0.129009781941813, 
      0.1068970164810421, 0.09091449416831311, 0.0775247429463914, 
      0.06639360044158962, 0.05591641333957481, 0.04858928885874671, 
      0.04229684832538648, 0.03684097462149905, 0.03212468504054766, 
      0.028161744066768763, 0.024812976846886676, 0.02201981802685157, 
      0.019525924802688395, 0.017320294073698263, 0.015342770690307296, 
      0.013577758088892156, 0.012013392654279392, 0.010617957122003129, 
      0.009457321601080452, 0.00867168205454708, 0.007913249383787386, 
      0.00716089499563659, 0.006450141737348324, 0.0058043961466280325, 
      0.005216025468982987, 0.004681328831376108, 0.004198286937338316, 
      0.003747510948279332, 0.00336264072312238, 0.003031119413213235, 
      0.0027215307632260832, 0.0024336174558576597, 0.002153672496754197, 
      0.0018990272614222534, 0.001705776780980997, 0.0015373508308865616, 
      0.001371675335346827, 0.0012409166080942107, 0.0011207685211361987, 
      0.0010099167015579758, 0.0009170321291951047, 0.0008317834136321706, 
      0.0007606024195426918, 0.0006858267675736661, 0.000613831486250923, 
      0.0005458404924136673, 0.0004718932260571393, 0.0004141015249232022, 
      0.0003674663796881736, 0.0003213158419752976, 0.0002755508595562381, 
      0.00023907158552961827, 0.00020628687887296743, 0.00017468370890724727, 
      0.00014304250766097176, 0.00012399756336491097, 0.00010924157737636497, 
      0.00009409369794191602, 0.00008046065004489733, 0.00006708115006448523, 
      0.00005338446296306726, 0.00003939153755175978, 
      0.000025564136473366084, 0.00001354503274172969, 4.842896043300016*^-6, 
      0., 0., 0., 0., 0.}, {0.9028529058297494, 0.6399302156354072, 
      0.47557091255317263, 0.3657048282649863, 0.2871237604773651, 
      0.230066764298155, 0.18714461172588426, 0.1534162035081524, 
      0.1285833124629967, 0.10676294962164845, 0.09073794438847134, 
      0.0774585708474541, 0.066401270451338, 0.056127523034276684, 
      0.04883024671182012, 0.042433768671720634, 0.037097317264452916, 
      0.03239274960248924, 0.02841273682559637, 0.025097117597664777, 
      0.022249730822841613, 0.01973486820124997, 0.017538720269188315, 
      0.015552822974353947, 0.013791300839669163, 0.012220053353670247, 
      0.01083268179464691, 0.009636201467357877, 0.008779961620874868, 
      0.008068404112103836, 0.0073997605999801975, 0.006725364939322064, 
      0.006063912878909495, 0.005453323802674216, 0.004899804283075661, 
      0.0043918363056052075, 0.003931318713014206, 0.0035277255000288627, 
      0.003177385544584409, 0.0028620236754371233, 0.0025755769615672212, 
      0.0023019947033140645, 0.002040347605959419, 0.0018043848173380007, 
      0.0016257042113777974, 0.0014183969342637312, 0.0012874994124076541, 
      0.0011723457013092728, 0.001066852239123603, 0.0009642851473276939, 
      0.0008758402148169378, 0.0007952576721200755, 0.0007289801589707781, 
      0.0006627630453415537, 0.0005950832660390482, 0.0005310525409355019, 
      0.000473535777902212, 0.0004185041475523246, 0.0003695077350216458, 
      0.000326494977571902, 0.0002826858854720546, 0.00024623029471471797, 
      0.0002149288883253539, 0.00018480739001772162, 0.00015461110701065622, 
      0.0001327181024929347, 0.0001188059200581057, 0.00010492391514737437, 
      0.00009064048106732087, 0.00007598217752635694, 0.00006097407107653191, 
      0.000046085248640172216, 0.000032919296617812954, 
      0.00002034886081415943, 0.000011006681950254116, 4.095903998302397*^-6, 
      0., 0., 0.}, {0.8837135578345822, 0.6286376117799307, 
      0.46810192924808147, 0.3599820649252187, 0.2845110078275625, 
      0.22829660665923399, 0.18600824107287192, 0.15269998045963398, 
      0.12800946565925836, 0.10656570413325338, 0.09072733778990594, 
      0.0774585459538021, 0.06493277684566223, 0.05631370887005685, 
      0.0490337901227306, 0.042719177614320515, 0.03726554227331868, 
      0.03258843595347469, 0.028623627784751332, 0.02527002522341043, 
      0.022463987887821234, 0.019957441630494344, 0.01771085759361569, 
      0.01574493101689976, 0.013986615048689172, 0.012424510446848362, 
      0.011039062725393995, 0.009821592402245179, 0.008910124299409418, 
      0.008132050460736754, 0.007479726278956641, 0.006888130091553622, 
      0.0062875133476724965, 0.0056835111381211036, 0.005111973982981993, 
      0.004588867101428407, 0.004112168308433547, 0.003686361137090972, 
      0.0033355727198211213, 0.002923050692706833, 0.0026228696367796844, 
      0.002357594141752753, 0.0021068083593732342, 0.0018699110666333674, 
      0.0016649439036904648, 0.0015059347299453754, 0.0013778208026794317, 
      0.0012560492167502935, 0.0011399296255270308, 0.0010425897255540578, 
      0.0009461066752786199, 0.0008560971120174996, 0.0007799493694253534, 
      0.0007149600162335984, 0.0006541704018876299, 0.0005917574899748299, 
      0.0005295087361190734, 0.0004733116778506685, 0.0004195221491728948, 
      0.00036892342681742185, 0.0003280268885198709, 0.0002869537030403338, 
      0.00025102476446152433, 0.0002216280851708996, 0.00019239795219531952, 
      0.0001638049093872357, 0.0001391758295958695, 0.00012517411284516944, 
      0.00011245499586402807, 0.00009930502916443568, 0.0000857519897148537, 
      0.00007182208391252887, 0.000057540033025514636, 
      0.000042929155086517123, 0.00002958727050564325, 
      0.000018384939679649825, 9.741077855618396*^-6, 2.429576756335372*^-6, 
      0.}, {0.8650090809649131, 0.6177594074109609, 0.4617502921306866, 
      0.35617787998716316, 0.27987318574806946, 0.22644681658552235, 
      0.18476674132879434, 0.15188938860729762, 0.1250832126410457, 
      0.10632488034435493, 0.09055175068851358, 0.0773380458371737, 
      0.06504598853865695, 0.056483568292516065, 0.04913589315465216, 
      0.042867441767572324, 0.03743021284803825, 0.032802464579192364, 
      0.028777585121280553, 0.025425641563117662, 0.022638749512369355, 
      0.020119307555210478, 0.01790724287853913, 0.015923323456744885, 
      0.014176485397347597, 0.012594790988026575, 0.011229557794948412, 
      0.010015053430896668, 0.009050763764755446, 0.00826598358290189, 
      0.007618170395572161, 0.0070224601276664385, 0.00642626163995035, 
      0.0058506208389028395, 0.005304388964152188, 0.004659642679762509, 
      0.004171982267751617, 0.0037359723012413346, 0.0033892275353309548, 
      0.0030665010761985745, 0.00276815835976741, 0.002482220567208239, 
      0.0022289741903528254, 0.001984607145738969, 0.001757674642878855, 
      0.0015790657183896648, 0.0014536389646361142, 0.0013379896020243101, 
      0.0012259002695186663, 0.0011145614482613309, 0.0010164484989536385, 
      0.0009235174863181303, 0.0008366499111147549, 0.0007626113049420714, 
      0.0006978141294021398, 0.000641849113634619, 0.0005841364154716144, 
      0.0005251762545822047, 0.00046954300386817596, 0.0004190514486101006, 
      0.0003680841911809854, 0.0003267041686539525, 0.0002880658674534846, 
      0.00025477504966658557, 0.0002261283636484715, 0.00019794413013133477, 
      0.00017079374484595816, 0.00014421385126048986, 0.0001296645627039822, 
      0.00011708923845158564, 0.00010497187332415836, 0.00009242896536531403, 
      0.00007948753713200168, 0.00006617307824099972, 0.00005250963074859144, 
      0.000038635810703346873, 0.0000262824537003159, 
      0.000015522464426598326, 7.014275701322514*^-6}, 
     {0.8467618676096014, 0.6069116559712632, 0.454292601125497, 
      0.35303744277214655, 0.2772659677407031, 0.22447930572526378, 
      0.18341484707373606, 0.1509710615321576, 0.12468523015400797, 
      0.10598096878548136, 0.09039831098296318, 0.07727612625184696, 
      0.06502249641908596, 0.056524245841866744, 0.049249946914333737, 
      0.0430683887609676, 0.037525998692974065, 0.032944280846281725, 
      0.028949067100048954, 0.025593176323270347, 0.022716896529690167, 
      0.020265435412424374, 0.018071740602862745, 0.01610209988888082, 
      0.014307161437333127, 0.012779693712278701, 0.011391079863858095, 
      0.010187728654769098, 0.009185208994248704, 0.008384790931028254, 
      0.007716280350055677, 0.006925895794621606, 0.0063945393074019904, 
      0.005871702288412106, 0.005356459966802701, 0.004848149294387122, 
      0.004353105051677755, 0.00391816681274966, 0.0035402660327843102, 
      0.0032049220856045085, 0.002898623150514597, 0.0026104269846201067, 
      0.0023388921054414633, 0.0020999639788287366, 0.0018682044070238435, 
      0.0016657715240181725, 0.0015221657128313346, 0.0014048997380928206, 
      0.0012950521977878118, 0.0011915744203798428, 0.00108607745854096, 
      0.0009915561997700002, 0.0009019049726251144, 0.0008170180682187805, 
      0.0007438086679123039, 0.0006791813014673138, 0.0006268590373508867, 
      0.0005733060719187791, 0.0005180709528550057, 0.00046383187895863986, 
      0.0004154791684246144, 0.0003668874372811243, 0.00032317572146365117, 
      0.00028668378996222, 0.00025666793440740424, 0.00022893549166334154, 
      0.00020225338504203244, 0.00017598575766417796, 0.0001495626608241235, 
      0.00013236079385983007, 0.00011941017860290365, 0.00010798938725492535, 
      0.00009635959626062146, 0.00008431462831230696, 0.00007188047187153823, 
      0.000059081642967528936, 0.00004594127061706421, 
      0.00003293817135650856, 0.000021400522793979526}, 
     {0.8289687836396692, 0.5968167997668103, 0.44798849668843954, 
      0.34787148371892895, 0.27454266583634007, 0.22027110244229672, 
      0.17972846278571095, 0.15003837097132888, 0.12418546510798217, 
      0.10560573331125883, 0.0899463695963762, 0.07532321877919784, 
      0.06497175018223812, 0.05648901978914317, 0.04928247187921733, 
      0.043030380370972454, 0.03764948711945545, 0.033147789228618295, 
      0.029084202332565413, 0.025694943816108602, 0.02291162214202306, 
      0.02039790944154569, 0.018188810505447756, 0.016215442645105035, 
      0.014496382692281255, 0.012924608006997846, 0.011526046912475742, 
      0.010345106249478993, 0.009322522738549782, 0.008228088750297187, 
      0.007579233880471277, 0.007009585873133974, 0.00650760548325037, 
      0.006019965935106869, 0.005537793603833323, 0.005060557269443204, 
      0.004587918550086376, 0.004124680878477942, 0.003709043922356839, 
      0.0033459101713465417, 0.0030255442231924765, 0.0027314787845572237, 
      0.0024594992426133604, 0.0021947469324883097, 0.001969112656566019, 
      0.0017493740912203591, 0.0016062228938995733, 0.0014680984865497355, 
      0.001354575280724666, 0.0012503344638052395, 0.0011544655178575558, 
      0.0010558823637770859, 0.0009640343698448413, 0.0008800593346797933, 
      0.0007976505070798334, 0.0007231267493470195, 0.0006595435364735447, 
      0.0006100445403233075, 0.000560142215938246, 0.0005084959470787152, 
      0.0004569634113934934, 0.0004094772661791708, 0.00036342845701367935, 
      0.0003181744974619788, 0.00028374648919629944, 0.0002571905306206698, 
      0.0002304526502659894, 0.0002051318385457232, 0.00017971791466462467, 
      0.00015438297771071252, 0.00013324707708562908, 0.00011984243863868288, 
      0.00010865690229734659, 0.00009784362960302273, 0.00008660309079524392, 
      0.00007496153487129148, 0.00006294372846286228, 
      0.000050573042453233574, 0.00003787153343146055}, 
     {0.8117462899936133, 0.586227268484322, 0.4405542575457251, 
      0.3421440086211024, 0.27176406314151375, 0.2184928928166337, 
      0.17845199365766146, 0.1489907356714871, 0.12378821871551421, 
      0.10513717602945026, 0.08955363212942986, 0.07519542129233195, 
      0.06491933205525056, 0.05644556624399044, 0.04929958485134835, 
      0.043062902094500435, 0.03769904064155553, 0.03315324495897449, 
      0.029131499321930977, 0.025886664096984674, 0.02303853884705214, 
      0.020536135904464684, 0.018278447327324306, 0.01632263516380569, 
      0.01462186131369498, 0.013065237642778622, 0.011650265629780537, 
      0.010150023239719176, 0.00914281453865707, 0.008359707299990943, 
      0.0076831125635483735, 0.007084952179740721, 0.006565980845300183, 
      0.006106875321344157, 0.0056580299350571725, 0.0052121134015101905, 
      0.004768918367614894, 0.004328372769434048, 0.003895031701630313, 
      0.0035015521078875754, 0.0031555131908592472, 0.002848571381440266, 
      0.002565850123434365, 0.0023082393130762664, 0.0020556717374906885, 
      0.001837741139379477, 0.0016751503514284768, 0.001545147172520172, 
      0.0014157426245005808, 0.001303368603615556, 0.0012052776744510725, 
      0.0011156602532111093, 0.0010236246140156134, 0.0009348837383308939, 
      0.0008557788679302708, 0.0007774514162070326, 0.0007027542414319889, 
      0.0006404148581372823, 0.0005920643564082742, 0.0005453381655822556, 
      0.0004968294864337829, 0.00044787090947124783, 0.00040158665523542733, 
      0.00035777310983737404, 0.0003172784100443776, 0.00028344535271063176, 
      0.00025718851323440484, 0.00023108757098832394, 0.00020682951719524362, 
      0.0001822622836485828, 0.00015786969678320203, 0.00013314079983051813, 
      0.00011897881006220357, 0.00010735609477484018, 0.00009713577854916777, 
      0.00008660938230393295, 0.00007567406302383395, 0.00006435464318976791, 
      0.0000526745527923006}, {0.7949763483725821, 0.575891893439599, 
      0.4343912302090367, 0.33783484163846655, 0.266889984669044, 
      0.21661614249053207, 0.17713133214618573, 0.14802924387874708, 
      0.12305396653453765, 0.1046013792604716, 0.08912896146687106, 
      0.07507521262337667, 0.06481756692342079, 0.05641680369702937, 
      0.04928055932874848, 0.04303612274359432, 0.03777384393450995, 
      0.033175385176228034, 0.029204493357426822, 0.025959652832600207, 
      0.02317290589810332, 0.020621938949953632, 0.018409174506051937, 
      0.016459728538640816, 0.014717189983717991, 0.012757096999844834, 
      0.011450764370026928, 0.01029739320936543, 0.009299143418754492, 
      0.008478238409625742, 0.007791943771873672, 0.007170353277434045, 
      0.006619870035588386, 0.006145084247090003, 0.005724968411756317, 
      0.00531034797250312, 0.004896581932763971, 0.004483723768438433, 
      0.004071915147810197, 0.0036663595844243987, 0.003296555749009406, 
      0.002965978136832425, 0.0026728968329612947, 0.002405582105548018, 
      0.0021572664453934874, 0.0019183664954357492, 0.0017335098665924968, 
      0.0016048061734950138, 0.0014835800022966125, 0.0013622979529035496, 
      0.0012558212851559933, 0.0011604962390758741, 0.0010759871994719082, 
      0.000989692157661714, 0.0009053847850944811, 0.0008297849708411645, 
      0.0007552947553769729, 0.0006824824385581636, 0.00062184846568928, 
      0.0005734194444458572, 0.0005294310692442773, 0.0004836417993243705, 
      0.00043707803220136357, 0.0003922351483878275, 0.00035270701456359063, 
      0.0003156875179110147, 0.0002823443429706557, 0.0002570692399058508, 
      0.00023107465282190195, 0.00020759730058955705, 0.00018383280153229029, 
      0.0001602423203415429, 0.0001360627967411411, 0.00011659934363181246, 
      0.00010439705779878572, 0.00009444862543832311, 0.00008454915085265996, 
      0.00007423636801017625, 0.00006353498664545681}, 
     {0.7786632923845554, 0.5662156641948822, 0.42816815465033375, 
      0.33361389498173344, 0.2641585356958556, 0.2146157820429771, 
      0.17570465267357127, 0.1445324171074696, 0.1223369091257956, 
      0.10400063295136337, 0.0867657882389304, 0.07486434060078075, 
      0.06462732176271345, 0.05630255964532517, 0.04921598996298979, 
      0.04296665966842417, 0.03774546195679225, 0.033245292165748334, 
      0.02925007990298111, 0.025975842057350595, 0.023177733935281532, 
      0.020711669134990982, 0.018520824192562162, 0.016577025855973832, 
      0.014347126226937275, 0.012824300585568316, 0.01158797672889833, 
      0.010451706994214258, 0.009411005343302907, 0.008583906825873039, 
      0.007890207044060626, 0.007264700007253204, 0.006692090782828153, 
      0.006184382968612765, 0.005748688260977193, 0.005362301440358184, 
      0.00497772726499042, 0.004592343103306338, 0.004206407847158235, 
      0.003820230792279309, 0.0034402747962467874, 0.0030930765634325542, 
      0.0027798079156028214, 0.002501395832904374, 0.0022468124160632437, 
      0.0020074062445797347, 0.0018005743862657027, 0.0016580215308396908, 
      0.0015370677366170656, 0.0014222867761809269, 0.0013084986337179305, 
      0.0012080638009872163, 0.0011160976496166625, 0.001036060492378775, 
      0.0009547676547699176, 0.0008749616878050842, 0.0008026278594679657, 
      0.0007316956601844671, 0.0006610591150090321, 0.0006084843749292745, 
      0.0005572630473967347, 0.0005128260433154355, 0.00046937170758574315, 
      0.00042499683492319, 0.00038468894727186273, 0.0003487314466191285, 
      0.0003127843526937249, 0.00028072078730199956, 0.0002561169485262513, 
      0.00023062285563081597, 0.00020762110150200977, 0.0001845921041970719, 
      0.0001616702100356443, 0.0001381464111014398, 0.00011910994862466759, 
      0.00010135674886535898, 0.00008995622867078584, 0.00008060047942086424, 
      0.00007083016739112963}, {0.7627762471589415, 0.5561682527015401, 
      0.42090516587363763, 0.328007536761211, 0.2613652659215267, 
      0.2125432946426928, 0.1742517897712953, 0.14363521309471933, 
      0.12151588976259427, 0.1033693914342459, 0.08642419901900747, 
      0.0746284782149228, 0.0644126856380628, 0.0561668147271194, 
      0.049103607925762474, 0.042871015548777446, 0.037738331117990166, 
      0.0332611612249299, 0.029264559604105258, 0.026051796921744547, 
      0.02320331096360478, 0.020804956013476025, 0.018673935093372677, 
      0.016197016307986707, 0.014498234489958621, 0.012964932252020972, 
      0.01169810351563328, 0.010568359099041497, 0.009524879048593983, 
      0.00867243816359623, 0.007986066058827476, 0.007345346259726701, 
      0.0067695411653196265, 0.00624161823906956, 0.005775120508240476, 
      0.0053760219849541616, 0.005018679066553816, 0.004660373889205451, 
      0.004299950670295771, 0.003937826148903225, 0.003574437663423087, 
      0.0032179093714273556, 0.0028920665729389, 0.0025955866583834385, 
      0.002331694008431879, 0.0020900855661924733, 0.0018605534228826014, 
      0.001717929446312133, 0.0015846104749603525, 0.001471129007311809, 
      0.0013618109974025752, 0.0012548824633827026, 0.0011605875247558267, 
      0.0010742006606553715, 0.000996318077433854, 0.0009193561715255018, 
      0.0008440248263189044, 0.0007747158121278307, 0.000707045869207619, 
      0.0006421082940195472, 0.000594450917593678, 0.0005451338736739888, 
      0.0004972856941016235, 0.0004574916697561264, 0.0004166563242152914, 
      0.00037870250482737594, 0.00034380132259004964, 0.0003087385797913636, 
      0.00027845168506466546, 0.0002544644881795708, 0.00022964145725534388, 
      0.00020703198679921514, 0.0001846581530788316, 0.0001622788356109746, 
      0.00013929028282518366, 0.00012094565742806068, 0.00010534701115590822, 
      0.00009230010820851509, 0.00007895354116263173}, 
     {0.7473068161850774, 0.5462911868261998, 0.414976478991917, 
      0.3239598737697349, 0.2585223599418067, 0.2104155668337156, 
      0.17269420830835053, 0.14271911251652558, 0.12070950562572445, 
      0.10268481597550756, 0.08598746137548513, 0.07402565548715799, 
      0.06404418695754094, 0.05591632258534745, 0.04880693070623679, 
      0.042642185245045997, 0.037705156244654835, 0.03325724135961767, 
      0.02925213807300153, 0.026044769983945483, 0.02330067918543957, 
      0.020862009373761464, 0.018133802293164348, 0.016309316538212177, 
      0.014606637538409446, 0.013119164989333807, 0.01181353084970567, 
      0.0106652941863744, 0.009615518472074671, 0.008786184797397505, 
      0.008050980115676138, 0.007424739507329192, 0.006836675898140271, 
      0.006305867844317074, 0.005822655262034328, 0.0053951031040346785, 
      0.005026629916653279, 0.004693476359462614, 0.004358057439011829, 
      0.004019517715476435, 0.0036783916017656994, 0.0033352111985828735, 
      0.0030013284311938143, 0.002694797524419538, 0.002417114610220223, 
      0.0021642420005018766, 0.0019357376471260783, 0.0017658455409575932, 
      0.0016374635206658078, 0.001513473096009757, 0.0014064784438411453, 
      0.0013025159510853014, 0.0012018256206461353, 0.0011137553338576855, 
      0.0010325751865281896, 0.0009570547082979539, 0.0008838169502177282, 
      0.0008128696143416374, 0.0007463405563915004, 0.000682854489176753, 
      0.0006260028711850829, 0.0005799081440717758, 0.0005321797441696172, 
      0.0004855200498098504, 0.00044689958168252567, 0.0004073543808588778, 
      0.0003719606509152984, 0.0003380168679364779, 0.00030366822788326434, 
      0.0002756308973637482, 0.00025219989259473406, 0.0002279461781103144, 
      0.0002059152351752587, 0.00018411048139997666, 0.00016215571550878827, 
      0.00013971270965379423, 0.00012454631095440427, 0.00011229371747991865, 
      0.00009960858766146566}, {0.732141217206983, 0.5371211161540917, 
      0.41114414792969667, 0.319884054138694, 0.2556691665433906, 
      0.20821835453036047, 0.17115675200331548, 0.14160278009126945, 
      0.11983863583393538, 0.10160204480717548, 0.08574292023794727, 
      0.07377752349532345, 0.06404667508827058, 0.055797018303851614, 
      0.048629683453457265, 0.0427352561406078, 0.03755059014155675, 
      0.033136784492060374, 0.029318298981868843, 0.02604181617382746, 
      0.023334971694522238, 0.020290917193631703, 0.01820850928768005, 
      0.016352361475082296, 0.014670371867164229, 0.01321852899791326, 
      0.011934601865724046, 0.010731726908274243, 0.009688114041486635, 
      0.008868598801533447, 0.008154639638835729, 0.0074890168381490235, 
      0.006909100344062238, 0.006365145022821464, 0.00587526351456889, 
      0.005428657201017876, 0.005037052891170301, 0.004698514354853002, 
      0.004385778936639349, 0.004070239734921665, 0.0037508352863161905, 
      0.0034281843828255047, 0.003102886137325435, 0.002790352438660614, 
      0.0025039005442485263, 0.002242151302539599, 0.001999476085750759, 
      0.0018104297352810796, 0.0016805339501733442, 0.0015592888816700727, 
      0.0014447487382497348, 0.001343888587985554, 0.001244620159547358, 
      0.001149572521350773, 0.0010679190844394004, 0.0009932931877695544, 
      0.0009218410717890153, 0.0008535296568123671, 0.0007877949119397872, 
      0.0007249754899086875, 0.0006640193791031656, 0.0006097750174480689, 
      0.0005649483227287734, 0.0005185248378587071, 0.0004732090512070946, 
      0.00043550549483022637, 0.00039820224983109706, 0.00036452283923481786, 
      0.0003314366883840694, 0.0002976489584486687, 0.0002723508401734111, 
      0.00024937556051579136, 0.00022582706257376177, 0.00020431831774037242, 
      0.0001829959550004416, 0.00016135593719547245, 0.0001417763111034743, 
      0.0001301164176217874, 0.00011815152401900217}, 
     {0.7174787471156086, 0.527641565741593, 0.40377505370657973, 
      0.31577488016116134, 0.2527730543671899, 0.20604302226266516, 
      0.1695774950641297, 0.140459157851086, 0.11893645168827127, 
      0.10097916203520318, 0.08536030562783817, 0.07351783796732005, 
      0.06382383081333859, 0.055627147732500694, 0.04857278372108833, 
      0.04274715443674671, 0.037555631047729826, 0.03301973786120369, 
      0.029380902352277173, 0.026042205257866175, 0.022645560025030737, 
      0.02038851616635361, 0.01833583014228273, 0.016433483343220423, 
      0.014775273722119099, 0.013373027499783852, 0.012040207404119308, 
      0.010855198605036854, 0.009769272967216795, 0.00893228880703503, 
      0.008222303410076546, 0.007563111860359834, 0.006964667754944695, 
      0.006432288515990561, 0.005929442634497253, 0.005473924502336386, 
      0.005062775215436285, 0.004702463976083104, 0.004389289777831172, 
      0.00409448921540918, 0.003796174173098398, 0.003493465621310714, 
      0.0031870393439324494, 0.002878529728101988, 0.0025856198685400462, 
      0.002317077467177098, 0.0020706147132110147, 0.0018475971419367968, 
      0.0017183505753477577, 0.0016006623869260807, 0.001487586446063711, 
      0.0013842540623018353, 0.0012905805385064265, 0.001196821718667156, 
      0.001108019497384316, 0.001033656439836876, 0.0009626866108792733, 
      0.0008930637218152737, 0.0008271035744336769, 0.0007644181069326045, 
      0.0007032484667003208, 0.0006440946421064613, 0.0005934309463424756, 
      0.0005496097313504311, 0.0005042374643824676, 0.00046038198812861815, 
      0.0004233691867580186, 0.0003896487519597751, 0.00035667571957315007, 
      0.0003240859775919865, 0.0002913568011092497, 0.0002687485345134015, 
      0.0002460159717930042, 0.000223131083741019, 0.00020225784767361268, 
      0.00018133399936771585, 0.0001599071969467271, 0.0001461194346844847, 
      0.00013472011836217906}, {0.703213408449787, 0.5187814757999517, 
      0.39698832264980966, 0.31170493038194796, 0.2498261589716133, 
      0.20207605569067133, 0.16795767173288412, 0.1392585412068646, 
      0.117927564332473, 0.09859610824838197, 0.08490629182216225, 
      0.07321067481954764, 0.06355019530328403, 0.05541886499721568, 
      0.04849395956397221, 0.042657807134732634, 0.03750319239878035, 
      0.032930373808240924, 0.029179082667072767, 0.025162493405873773, 
      0.022716512804321132, 0.02045091659400658, 0.01838882700385884, 
      0.016510502758583016, 0.014866209251448603, 0.013464190290120415, 
      0.012173997930828266, 0.010943737636886506, 0.009867542428474325, 
      0.008993879900598667, 0.008298218878225173, 0.00764174034065802, 
      0.00701811208419208, 0.0064774520860864, 0.00598337212596544, 
      0.005524954090220833, 0.005099762027332477, 0.00472177325704295, 
      0.0043897335373100045, 0.004097533564108378, 0.0038184058452398724, 
      0.00353498155656108, 0.0032468142671865, 0.0029546150168017118, 
      0.002662398414872539, 0.002388151429572615, 0.0021343580183022914, 
      0.0019025095976375854, 0.0017675758880961942, 0.0016465123397143722, 
      0.0015375212204649172, 0.001428653663624737, 0.0013336969841792803, 
      0.0012440505251250077, 0.0011532714151698837, 0.0010693266299612557, 
      0.000999454989144338, 0.0009318624648155024, 0.0008641538531745565, 
      0.0008001871945632448, 0.0007404174903175922, 0.0006812385856891541, 
      0.000623124033773367, 0.0005769368176322329, 0.0005338882847551046, 
      0.0004893415128140767, 0.0004471882046976246, 0.000413503936450052, 
      0.00038055836876330074, 0.0003482835024942073, 0.0003159634953112389, 
      0.00028685151776832764, 0.0002647138047870319, 0.0002421240869156776, 
      0.00022033574147053286, 0.0001997885177516378, 0.00017912127661780242, 
      0.0001609410758478952, 0.00014954828204253798}, 
     {0.6893173295185503, 0.5100710764964046, 0.3909725034677851, 
      0.3063112994433689, 0.2453042732420813, 0.19997570567154188, 
      0.16636317510365836, 0.13785024836839743, 0.11704174298659545, 
      0.09810209758562558, 0.08444859605568546, 0.07284820508932476, 
      0.0632558586538634, 0.05521599022827078, 0.048387588421098755, 
      0.04253423211633144, 0.037437506843741995, 0.032931095963504846, 
      0.029128459284235898, 0.02526881873834369, 0.022711244645048388, 
      0.020497988929429355, 0.01842704352768527, 0.016538732177644847, 
      0.014965142852851507, 0.013521753308366339, 0.012238419465533265, 
      0.011043873335183594, 0.009945223779358765, 0.00906300417083965, 
      0.00834882472184827, 0.007707372028432341, 0.007101892055965127, 
      0.006523144917772635, 0.006026555237740767, 0.005560529018044879, 
      0.005143100649555016, 0.004750071679758042, 0.004403301720279019, 
      0.0040969378309143635, 0.003821783440781811, 0.0035562818050737816, 
      0.0032857068350051048, 0.003010185956706858, 0.0027304478092118212, 
      0.002454423723404861, 0.0021963120415777766, 0.0019586104973667515, 
      0.0018115617105305109, 0.001693077677087526, 0.0015792266540214876, 
      0.0014760507352860192, 0.0013710232647477782, 0.0012841483625166388, 
      0.0011980176500310039, 0.0011109814743382896, 0.0010334515275592458, 
      0.0009657127736133666, 0.0009008157942376888, 0.0008350496440031052, 
      0.0007733917908182824, 0.0007157807566645497, 0.0006584225435102217, 
      0.0006011371465353896, 0.0005602285168907484, 0.0005177472496518086, 
      0.00047423063430176125, 0.0004358708432510242, 0.00040311834239428745, 
      0.0003708820268448574, 0.0003392083522845337, 0.0003070474215498293, 
      0.00028202910220193837, 0.0002602199652950946, 0.00023777157310734577, 
      0.0002172853888179737, 0.00019698164104981972, 0.00017633582457069787, 
      0.00016335688533016327}, {0.6757905831392671, 0.5011695434526874, 
      0.38516389947670293, 0.30247866523033207, 0.2425713152523511, 
      0.19793260773415935, 0.1627826363563715, 0.13687061441244316, 
      0.11609058979873277, 0.09752045053600057, 0.08391615067643825, 
      0.07240080142553844, 0.06293255717482191, 0.05492943694481507, 
      0.04818222494935276, 0.0424314030838506, 0.037321792949428605, 
      0.03290587061782864, 0.028269883110634626, 0.02536554793198087, 
      0.02271643849487145, 0.020430197888172765, 0.0184269684655138, 
      0.01659036718971278, 0.015021274241853878, 0.013589021873935611, 
      0.012279682148957263, 0.01109110098271385, 0.010006240181320519, 
      0.009135376524710172, 0.008381236311634052, 0.007752730380529641, 
      0.007154171754971271, 0.006594601945563734, 0.006072026054407084, 
      0.0056121182076536704, 0.005175904680275602, 0.004783216624218169, 
      0.004425639152447344, 0.004104416202241039, 0.0038212385663204153, 
      0.003560583008919137, 0.0033068667302602953, 0.0030473616840596355, 
      0.002782826518681468, 0.002514323155391549, 0.0022541613081403598, 
      0.002013316494129759, 0.001848771647107868, 0.0017317713132884386, 
      0.001621093957264598, 0.0015157198557464498, 0.0014160524396135705, 
      0.0013196610755132968, 0.0012359159549673211, 0.001152378943347564, 
      0.0010691632484343717, 0.0009978783310060895, 0.0009331531642539966, 
      0.0008695064007317888, 0.0008059553816908462, 0.000747320686877162, 
      0.0006904660171378266, 0.0006347445812295138, 0.0005838098188462532, 
      0.0005432196728500701, 0.0005011252695380592, 0.0004596218117537774, 
      0.00042474799494159055, 0.00039229084003051043, 0.00036076538402212647, 
      0.0003293992583899832, 0.0002984601822607399, 0.00027696923246781687, 
      0.0002552296844392484, 0.0002336233753285899, 0.00021377909047631209, 
      0.0001936453822619158, 0.00017656902049696492}, 
     {0.6625607411875113, 0.49275535792742864, 0.3786362220301591, 
      0.2986786723740236, 0.2398162187823819, 0.19590917592987134, 
      0.16134913463292647, 0.1358174701245096, 0.11513836608297018, 
      0.09690617433365147, 0.08341065567267403, 0.07198594744698043, 
      0.06268842121742378, 0.05465145653780901, 0.04804470859262614, 
      0.042274858152920106, 0.03722034292820984, 0.03183227319253001, 
      0.028316116992125634, 0.025404546234978537, 0.022763034413566214, 
      0.020408271356423605, 0.018356724981537426, 0.01661463264433406, 
      0.015056196622631138, 0.01363062919033169, 0.01230748302642089, 
      0.011117834711135534, 0.010060231633668253, 0.009177522989051695, 
      0.008443727694931158, 0.00776882918028694, 0.007196569476446595, 
      0.006643641296396333, 0.0061199249575959805, 0.005652464769335782, 
      0.005221888150393899, 0.00482254781842404, 0.004453030407091675, 
      0.00412191523936196, 0.003824942459226783, 0.0035596897869229933, 
      0.0033131167230932832, 0.0030689361304257774, 0.002818954904505056, 
      0.002563954365317778, 0.0023071706031215986, 0.0020630432032223856, 
      0.00188015536590537, 0.0017669284160586503, 0.0016571463757086135, 
      0.0015513415659680185, 0.0014539730236639058, 0.0013572967216431576, 
      0.0012693149719350339, 0.0011889147857235141, 0.0011070016113764207, 
      0.0010273726673986003, 0.0009624719192774496, 0.0009005157693019218, 
      0.0008379571713176973, 0.0007766694641050771, 0.0007207075702039597, 
      0.0006649389556167744, 0.0006101403177753211, 0.0005662405972927049, 
      0.0005258081595831358, 0.0004840458938297036, 0.0004450371485704152, 
      0.00041308812300143005, 0.0003813360645358683, 0.00035022487200141346, 
      0.0003187946998872825, 0.0002928312048222914, 0.0002715667461136691, 
      0.00024969829352103, 0.00022977472273657314, 0.00020992190045872848, 
      0.0001897231900587111}, {0.6498272791395512, 0.48419727777407556, 
      0.3731085347508967, 0.2947094197684804, 0.23727101207013643, 
      0.19382040797603695, 0.1594344785816173, 0.1346272820797564, 
      0.11415562430373037, 0.0962829476934042, 0.08300306065571388, 
      0.0715046478301478, 0.06234581716672896, 0.05445195306586991, 
      0.04793529400191103, 0.04210238678222747, 0.03712546955991689, 
      0.03180846388962798, 0.028358333445303363, 0.025436921237669486, 
      0.022806275431672574, 0.020400490643219416, 0.018311416933830333, 
      0.016598820425853818, 0.015103932783620206, 0.013693206738032648, 
      0.012391272920857116, 0.011178321605923903, 0.01011971101129377, 
      0.009257574949949776, 0.008509377441775606, 0.007823707179467922, 
      0.007216621562837655, 0.006676940772326562, 0.00616438813823969, 
      0.00567639683418495, 0.005258076245165819, 0.004852814025166129, 
      0.004487032131409602, 0.0041415049578328545, 0.0038379329639312643, 
      0.0035628021864002827, 0.00331189422161564, 0.003077407000941522, 
      0.0028413113265681814, 0.002599514178983551, 0.002352783565915841, 
      0.0021088442949706732, 0.0019174174936635723, 0.0018000119263948348, 
      0.0016896109517742274, 0.0015866577063185687, 0.0014860275596506808, 
      0.0013937063291766388, 0.001299831940968877, 0.0012203568607764021, 
      0.0011423536728200371, 0.0010627577608511279, 0.0009895616422123258, 
      0.0009277501253175755, 0.0008676838235639178, 0.0008061943611145173, 
      0.0007477766300138106, 0.0006934473356352607, 0.0006391184982712864, 
      0.0005872263593402266, 0.0005482952716346851, 0.000507881310618687, 
      0.0004674215709814418, 0.00043266666259601794, 0.00040081559492456675, 
      0.0003697534264464923, 0.0003388947969787297, 0.0003080656473646451, 
      0.0002869030883052813, 0.00026562757168004884, 0.00024486621224892226, 
      0.000225401937889543, 0.00020556630152039623}, 
     {0.637350465172521, 0.47611220078205874, 0.36763092656079127, 
      0.2908477705445891, 0.23421499711074958, 0.19172665055008514, 
      0.15807876575131996, 0.13340033436928583, 0.11112884222886091, 
      0.0956945037807513, 0.08240887371027338, 0.07108204794439185, 
      0.06189935029598192, 0.05418442957286539, 0.047627142980362844, 
      0.04197973120739677, 0.035966149031361375, 0.03179592373014566, 
      0.02833291930124702, 0.025431432159233765, 0.022842822978966754, 
      0.020489281335360203, 0.018397451766126616, 0.016620901528503703, 
      0.015135525547419221, 0.013733507507110313, 0.012430437782622164, 
      0.011231335668124072, 0.01018165677734384, 0.009335530979901868, 
      0.008576272132082506, 0.007895844450881111, 0.007263104900907776, 
      0.00672342376596488, 0.006213687030542466, 0.005723969783228321, 
      0.005278244154776197, 0.004886678097266542, 0.004517683188967967, 
      0.004173114544553561, 0.0038555825094408525, 0.003571588105736478, 
      0.0033146637578667843, 0.0030764353882207747, 0.002852106631697348, 
      0.0026228721628034387, 0.0023881009283846766, 0.0021493758642391553, 
      0.001949797190103262, 0.0018369736887741068, 0.0017242873541910627, 
      0.0016150109201813548, 0.0015182932392920076, 0.0014253274395311212, 
      0.0013351416337573094, 0.001249564375688867, 0.0011728889747055224, 
      0.0010960236583976626, 0.0010188520406890118, 0.0009535499175388424, 
      0.0008941047696885392, 0.0008345308904905459, 0.0007743742350926376, 
      0.0007196131202308383, 0.0006655767141356501, 0.0006123398458535287, 
      0.0005689489494886289, 0.0005298354638958256, 0.0004893916097475533, 
      0.0004512578755490552, 0.00041982653271882987, 0.00038853687105480216, 
      0.0003577983653954486, 0.00032669114886054503, 0.0003015427243999837, 
      0.0002806431385070909, 0.00025922962168560635, 0.00024022800836207524, 
      0.0002206042298169529}, {0.6251926170331347, 0.46816208674765253, 
      0.36223721094357736, 0.286837608534975, 0.23145194914452222, 
      0.18963262181719065, 0.1566398179924, 0.1321645637013708, 
      0.11034767358142535, 0.09488250695649468, 0.0817867604655077, 
      0.07064782757072999, 0.06154580184973684, 0.053902772057695385, 
      0.04739315724223754, 0.041809406587100584, 0.035867960657731554, 
      0.03173157220704342, 0.028312602552756916, 0.025450744500300604, 
      0.02288021992161391, 0.020519197215936827, 0.01852071466304558, 
      0.016715555526682607, 0.015152833749101076, 0.013774575775334552, 
      0.01247152006471857, 0.011264098957770696, 0.010235289989822972, 
      0.009374013227573275, 0.00865155125581252, 0.007947270853893086, 
      0.007320224584336882, 0.0067549008835122125, 0.00625795711029551, 
      0.0057818932792066124, 0.005320023081492848, 0.004918567877828273, 
      0.0045360170763139454, 0.004199323292129083, 0.0038806662788132907, 
      0.0035862035049205633, 0.0033213668885076417, 0.0030780433534773957, 
      0.002853304291906793, 0.0026359863574085068, 0.0024125643583565795, 
      0.0021838199304402926, 0.0019820687649716494, 0.0018684831390691353, 
      0.0017599866068087361, 0.0016531214791364436, 0.0015491808849037569, 
      0.0014517208548910417, 0.0013658996874114666, 0.0012775604034818838, 
      0.001200090656866627, 0.0011259670855922445, 0.0010502892783138124, 
      0.0009767798471955217, 0.0009176444377248048, 0.0008601744367928797, 
      0.000801111788747302, 0.0007433283877978751, 0.0006907031564616474, 
      0.0006376894258569655, 0.0005880795353323878, 0.0005501206119040399, 
      0.0005107216906224165, 0.00047139871155384844, 0.00043778717098849965, 
      0.0004063430538068782, 0.00037567271370725006, 0.0003449391550966654, 
      0.0003155904046270716, 0.0002948934501501776, 0.0002737613642573586, 
      0.00025436462402829603, 0.00023495186329868228}, 
     {0.6132910003524709, 0.46004439664749885, 0.35688283453002484, 
      0.28312219952798134, 0.22870420463495847, 0.18742202212254383, 
      0.15512144799973396, 0.13089774904302964, 0.10973037023545383, 
      0.09423180998495286, 0.0811980172133142, 0.07012569876712026, 
      0.06106631504775219, 0.05361734196334614, 0.04715136761827652, 
      0.04164734145855537, 0.035757341554889244, 0.031663230614497405, 
      0.02837717085690933, 0.025453104753917738, 0.02286011170977556, 
      0.020548691345688333, 0.01859144127723075, 0.01679457617514859, 
      0.01514921900894829, 0.013784862471723848, 0.012500784359739184, 
      0.011294531334082173, 0.01025613594969428, 0.009403033842727723, 
      0.008690913612961138, 0.008011117606192135, 0.0073731849720566406, 
      0.006782732703070191, 0.006291238750850842, 0.005819378721517696, 
      0.005371900182413109, 0.00495211978510985, 0.004578933833430803, 
      0.004224556865701706, 0.003898584816108589, 0.0036059172725061528, 
      0.0033334750157871327, 0.0030848682050131342, 0.0028527899798312783, 
      0.0026405929930910866, 0.002427909324805998, 0.0022094029795745713, 
      0.002012671569286901, 0.0019013019579852159, 0.0017906487945971907, 
      0.0016859721459459986, 0.0015831099991451547, 0.0014843863098190947, 
      0.0013923574822982789, 0.0013074462902929662, 0.001225430196978708, 
      0.0011522039043005746, 0.0010790740995794829, 0.0010052486682558814, 
      0.0009403628767387226, 0.0008831984399860701, 0.0008258019374726214, 
      0.0007676415940879953, 0.0007137303336739375, 0.0006610898748319605, 
      0.0006088804126263905, 0.0005690059888806805, 0.0005305871382110345, 
      0.0004909803153064721, 0.000454896888286504, 0.00042370866692236376, 
      0.0003928027713560765, 0.000362213514349753, 0.0003310813033029357, 
      0.0003085020408336802, 0.000287715597913928, 0.00026792411346590736, 
      0.0002488201340388541}, {0.6017335859945048, 0.45238925364854854, 
      0.35104559875257435, 0.2782900825278331, 0.22596437259321653, 
      0.18535187041896997, 0.15359972212000345, 0.12970023742111816, 
      0.10879157128041601, 0.09355245402989232, 0.08055286837013054, 
      0.06968604908164928, 0.060716612300896644, 0.0532807582401766, 
      0.04692464308545266, 0.040223325449675766, 0.035679954350544274, 
      0.03158889100889818, 0.028334396068000728, 0.02546987181104353, 
      0.022829634240569465, 0.02059604020535602, 0.01863856049542038, 
      0.016848611655612963, 0.015193037217585047, 0.013741476143640304, 
      0.012507253448324145, 0.011309727304845911, 0.010310898202751528, 
      0.00942267428687632, 0.008705093505374687, 0.008054519600083814, 
      0.007414612324192974, 0.006831800466811632, 0.00630699373907431, 
      0.0058535455149655415, 0.005411284284668884, 0.004984698383257995, 
      0.004611269351741005, 0.004255427091303574, 0.0039309398108542185, 
      0.003624336055348288, 0.0033486200070802583, 0.003099414156403326, 
      0.002859348675882851, 0.0026390540773309715, 0.002435672673553844, 
      0.002226829132720918, 0.002043784386358388, 0.0019310518104619482, 
      0.0018221746804710295, 0.0017158226703274237, 0.0016155270172585924, 
      0.00151722256454193, 0.0014199020045782117, 0.0013340008391259754, 
      0.0012502692193747224, 0.0011762094034384685, 0.0011050559920800706, 
      0.0010325919953172074, 0.0009608344196948993, 0.0009039963139299504, 
      0.0008482791868397836, 0.0007910135191158065, 0.0007348281301399443, 
      0.0006832080570304761, 0.0006312847359796112, 0.0005867200212731028, 
      0.0005491498855882721, 0.0005101990867843378, 0.00047194935372617784, 
      0.00044029672580628244, 0.00040925075951042666, 0.0003786340966220685, 
      0.0003477014186212377, 0.0003216552902789004, 0.0003010598537072106, 
      0.0002810429275773925, 0.0002621448512996299}, 
     {0.5905209343480659, 0.44557431257706376, 0.3459073251821281, 
      0.27468626334337953, 0.2232127827944045, 0.18354675907606904, 
      0.1520489179203857, 0.12857024064124578, 0.10794453669829177, 
      0.09274191015982522, 0.07996229059599992, 0.06921491652298417, 
      0.060386256833648747, 0.052991707263275026, 0.046746308082706786, 
      0.040134917515755625, 0.03556884444729796, 0.031492852536577486, 
      0.02826056933890464, 0.025390469890500585, 0.022786735970021038, 
      0.020594982440446708, 0.018670520463106296, 0.016887115001488325, 
      0.015233877073912026, 0.013729186700950278, 0.012467213344119281, 
      0.011350771309837733, 0.010359930069588765, 0.009459848995021676, 
      0.008722685864060413, 0.00807012795177492, 0.007457446554925935, 
      0.006872128883478969, 0.006323640965287228, 0.005871035121968033, 
      0.005438305003761187, 0.005023412359749424, 0.004633208881871287, 
      0.004286810753360231, 0.003957167157964392, 0.0036510874713809698, 
      0.0033771898670714633, 0.003144206120336324, 0.002913894789797618, 
      0.0026792636657612073, 0.0024373025561860865, 0.002237460293923887, 
      0.002074838616918314, 0.001961031430787058, 0.0018521358698927307, 
      0.0017451942589688059, 0.001643495563794663, 0.0015462641174211027, 
      0.0014524652011915365, 0.0013613234149501261, 0.001276165512309294, 
      0.0011983911485376024, 0.0011281559968708927, 0.0010576317942822854, 
      0.0009865071168119453, 0.0009239252757516467, 0.0008687033782873163, 
      0.0008127188408783154, 0.0007560687554678982, 0.0007037055017366169, 
      0.0006519920456748186, 0.0006034550673416966, 0.0005666074425927066, 
      0.0005283547827659336, 0.0004897651188227169, 0.0004561458045220109, 
      0.00042494817865700377, 0.0003942998498486362, 0.00036349078644407886, 
      0.0003343743574492279, 0.00031388161355330345, 0.00029393009094902866, 
      0.00027499500370783666}, {0.5795177770956776, 0.4406198537225288, 
      0.34083144065310944, 0.2710989504091967, 0.22049533193985016, 
      0.18145970169385317, 0.1504443907897901, 0.12711606465395064, 
      0.10703095633930643, 0.09207019304437342, 0.07940867635774823, 
      0.0687473823908313, 0.060036446829955584, 0.05277108084467809, 
      0.04651492324460593, 0.04007442338082229, 0.03546990582526362, 
      0.03133966504802256, 0.0281953584169561, 0.025322304148357195, 
      0.022811414985180398, 0.020624257732240553, 0.018673219254665575, 
      0.016890832147331336, 0.015262518250165238, 0.013732692463770228, 
      0.012449162517122976, 0.011402479337536537, 0.01039882742740622, 
      0.009493391622547262, 0.008743155177455544, 0.008081982686331207, 
      0.007479857353500222, 0.006899112877401248, 0.006364020646480929, 
      0.00587572771930191, 0.00546062708849634, 0.005050228858817667, 
      0.004655945815069906, 0.0043103078864000005, 0.003978356061214094, 
      0.003676798983031303, 0.003411174313186425, 0.0031811323549030463, 
      0.0029570822276659674, 0.0027333171278331003, 0.0025029219797409394, 
      0.002265614621954857, 0.0021047057965350945, 0.0019898623606026847, 
      0.0018809032835743957, 0.0017747527099462744, 0.001670225045296402, 
      0.0015743933205442714, 0.0014810902302208552, 0.0013884695135978086, 
      0.0013028552864743149, 0.0012193539774158152, 0.00114929239461897, 
      0.001080630017896088, 0.001010658057578894, 0.0009423413299111738, 
      0.0008873738946073061, 0.0008326945455588639, 0.0007767759739221378, 
      0.0007226425120435385, 0.000671439163140556, 0.0006202964294188961, 
      0.0005831255659344294, 0.0005454534518184594, 0.0005066460977621572, 
      0.00047134673345505937, 0.0004401473843447506, 0.00040932431587453527, 
      0.00037853324625089415, 0.0003471287434051282, 0.0003262522311282502, 
      0.00030640231087900125, 0.000287433465670128}, 
     {0.5687960071044625, 0.4319460134352173, 0.33585868879254394, 
      0.26778809438880574, 0.21643245948425568, 0.1793665307116604, 
      0.14887258312144477, 0.12586793793265327, 0.10607687585692943, 
      0.09141597870031604, 0.07874719224004904, 0.06820771467307439, 
      0.05959762858318479, 0.05245902202504297, 0.04503881505070201, 
      0.039951753779137116, 0.03538549866331261, 0.03131526225649039, 
      0.028108516607752834, 0.025257216707656533, 0.022817259139415125, 
      0.020684398470474142, 0.018687255602921837, 0.016923005594716378, 
      0.015285623823980474, 0.013763015367992338, 0.012413636749801457, 
      0.011415756588748178, 0.010432755174041205, 0.009515164745527771, 
      0.00875965453040925, 0.008093472912389172, 0.007491697317307678, 
      0.006924788081534534, 0.006391345142898275, 0.005887675534125505, 
      0.005468549763408106, 0.005069905099010796, 0.004683480925895481, 
      0.00432466221194615, 0.004001952593660353, 0.00369588223146861, 
      0.0034388365384258254, 0.0032112485132053704, 0.0029921925342509927, 
      0.0027758052166755322, 0.0025564029221121637, 0.0023296347878446256, 
      0.002130841055385562, 0.002017604927047821, 0.001907759474957179, 
      0.00180105644030708, 0.0016989510761910597, 0.0015987670008325392, 
      0.0015063217310005697, 0.001416175297485807, 0.0013295656591491047, 
      0.0012438270403900692, 0.0011691648897418584, 0.0011013509157312804, 
      0.0010325799799224345, 0.0009633946170824383, 0.0009046735704939025, 
      0.0008510241367354028, 0.0007958466977652297, 0.000740358871263243, 
      0.0006897756867837394, 0.0006387374968801155, 0.0005988420892512861, 
      0.000561637826646796, 0.0005231293341993503, 0.00048604003581851664, 
      0.00045482648138772024, 0.00042383395750451077, 0.00039289655426780505, 
      0.000361471022759918, 0.0003382292201533398, 0.00031852054797195436, 
      0.00029950993385664945}, {0.5583752160108498, 0.4244399122743774, 
      0.33101771904651683, 0.264131615272177, 0.21392177159096837, 
      0.1773046442211193, 0.14730684014771214, 0.12458844617948645, 
      0.10528287448345126, 0.09064690597308532, 0.07806016476583089, 
      0.06765572528221993, 0.059244702665841587, 0.05218578305717837, 
      0.04487674160145356, 0.03984676065341411, 0.03527446605421421, 
      0.031249654071545986, 0.027995120541441612, 0.025144626016144197, 
      0.02279654746202876, 0.02067452625750417, 0.01871789455986897, 
      0.016914499801799848, 0.015300266572311816, 0.013792974233417576, 
      0.012376878748859997, 0.01138723076855444, 0.010449504703492804, 
      0.00953537244270864, 0.00876102746964327, 0.008098545126020809, 
      0.007503797503606627, 0.006943795329806875, 0.006409730894164738, 
      0.005917734453273181, 0.0054720502331068, 0.005083929347320878, 
      0.004704428924883324, 0.004335597769679808, 0.004018678156249344, 
      0.0037081616354065236, 0.003467564783884984, 0.0032376464974849203, 
      0.003021058917300526, 0.0028096429150172107, 0.0025991970412976937, 
      0.002382432530510505, 0.0021587778486260043, 0.00204323599464538, 
      0.001933454058699091, 0.001827834558457819, 0.001724649154173786, 
      0.001624818849481851, 0.0015305602334804058, 0.0014415712224254641, 
      0.001353662102422297, 0.0012701191795042614, 0.001187041543364877, 
      0.001120253330118341, 0.0010531108790627194, 0.0009849456766802549, 
      0.000921448335827331, 0.0008679340479180891, 0.0008136914770808636, 
      0.0007586034424107318, 0.0007068066379336173, 0.0006558883067784588, 
      0.0006138703665530989, 0.0005770260746736674, 0.0005388423310767796, 
      0.0005008810534963461, 0.0004689210407404121, 0.00043774242690323593, 
      0.0004066344345518831, 0.0003751228428003567, 0.0003498582470096061, 
      0.00033033167986329815, 0.000311262622141149}, 
     {0.548179806562073, 0.4171537346893346, 0.3261024861713068, 
      0.26060591051436516, 0.2108760233772114, 0.1738255068667241, 
      0.14587140704148122, 0.12157041480006406, 0.10444627789469085, 
      0.08990815533766618, 0.07745258350506566, 0.06717239824445374, 
      0.05888304546521385, 0.051930967274644295, 0.04482569135231846, 
      0.03972412104038486, 0.0351355076176095, 0.03119186499419313, 
      0.027944068624258325, 0.02509506178055412, 0.02276196766684015, 
      0.020621910580406643, 0.01870788946600868, 0.016907899374264852, 
      0.015288001227347617, 0.013796409498731744, 0.01240496961636729, 
      0.011324413056228354, 0.01042998185809868, 0.009543595035704228, 
      0.008789004498223965, 0.008143334032771671, 0.007539688600295489, 
      0.006990782145537941, 0.006454560784565015, 0.005964855988551142, 
      0.00550360157413819, 0.005110787766601651, 0.004737266924694023, 
      0.004369988569143398, 0.004038260936850701, 0.0037360791870596384, 
      0.0034891704844710845, 0.0032613509583317834, 0.0030451859071680518, 
      0.0028368895852734083, 0.002632633795942439, 0.0024253150634312415, 
      0.0022107600539064283, 0.0020657487036463335, 0.0019575689286212405, 
      0.0018518561597877107, 0.0017486107807768885, 0.0016498873551172378, 
      0.0015525256599886591, 0.0014642337202753976, 0.0013761030083183894, 
      0.0012939563837710952, 0.0012101437303587465, 0.0011379342152218323, 
      0.0010719121850212478, 0.001004665525536459, 0.0009369304728407253, 
      0.0008836178601916881, 0.0008302186653582396, 0.0007756374833936285, 
      0.0007226842524620867, 0.000672031740706739, 0.0006283023545977325, 
      0.0005917148446590369, 0.0005537768542370793, 0.0005155809284553953, 
      0.0004824796280042112, 0.00045109779220530496, 0.0004197884015593651, 
      0.00038812852151219926, 0.0003611748598453396, 0.000341870475107979, 
      0.00032271976928213166}, {0.538262179598735, 0.4103444316794555, 
      0.3208235571126757, 0.2571365309742261, 0.20845588518506253, 
      0.17189767196030725, 0.14429400382776905, 0.12059514505020151, 
      0.10352373879977313, 0.08923873656489947, 0.07675443146007581, 
      0.0666849807065376, 0.05855865356130521, 0.05035923208725358, 
      0.044718849886241384, 0.03962301327136861, 0.03498570636494689, 
      0.031071708817773953, 0.027849742644693337, 0.025098896185527533, 
      0.022711500240310795, 0.020596193879079086, 0.018657795682643148, 
      0.016891156715045187, 0.01525483426313834, 0.013804917014825217, 
      0.012447526628066825, 0.011274704632982253, 0.010377629599984737, 
      0.009532008150210228, 0.008808637714983551, 0.008173169774527317, 
      0.007564611888998369, 0.007023267837331551, 0.006502221307103007, 
      0.005999589507163712, 0.005538374459129039, 0.00513530306816687, 
      0.004766629553383009, 0.004407069747146682, 0.004062942487732402, 
      0.003759626377281725, 0.003510720407364397, 0.0032812466964672626, 
      0.0030645892783818657, 0.0028590121451008525, 0.002658941245968039, 
      0.00245945184463129, 0.0022535064663930823, 0.002085067611706054, 
      0.0019796314325813157, 0.001874397633136138, 0.0017722847405053786, 
      0.0016726405532858973, 0.0015761221785486725, 0.001484537998558931, 
      0.001398900322987116, 0.0013155971065647249, 0.0012331645563524686, 
      0.001155251708175795, 0.0010891273044292926, 0.0010227823264450109, 
      0.0009555317187777555, 0.0008982401008714229, 0.0008455561100800662, 
      0.0007914303241879265, 0.0007375366341244179, 0.0006871366944218411, 
      0.000642211357651148, 0.0006057819838150018, 0.0005679936405637142, 
      0.0005295925539959383, 0.0004955393595682943, 0.00046393568526433525, 
      0.0004323893723068169, 0.0004005216501052789, 0.00037220598492294487, 
      0.0003531613288471835, 0.000333900974126111}, 
     {0.5285690209627014, 0.40370521953047034, 0.31617414619536954, 
      0.2537268016095579, 0.20624779204926844, 0.17000872210312956, 
      0.14274803161008873, 0.11952806437578503, 0.10263921802786058, 
      0.08849331225499421, 0.07609782661088982, 0.06618596961398053, 
      0.05826270860422065, 0.05025968959590879, 0.044624693985935125, 
      0.03950786317212001, 0.03484941097218402, 0.03093853212679383, 
      0.02774182163885221, 0.025079872033562718, 0.02263973769372416, 
      0.020542060642636605, 0.018606540869743553, 0.016889419865743327, 
      0.015278309755296832, 0.013832539982199034, 0.01248042568321549, 
      0.011245723251294632, 0.010308029026473407, 0.00949193172827063, 
      0.0088152293233581, 0.008192894898229363, 0.007600803533022974, 
      0.00704844208562673, 0.006539958041462714, 0.006035561737414168, 
      0.005577032548326516, 0.00515695618863566, 0.004789862168108469, 
      0.004437154736264584, 0.004088762462750032, 0.0037843220598302706, 
      0.0035317544849755205, 0.003298671016557439, 0.0030832570981312157, 
      0.002877816122105286, 0.002679976152385887, 0.0024858869637393558, 
      0.002288072530737511, 0.0021016300295776777, 0.001999400480450569, 
      0.0018954590704010205, 0.0017933425300745377, 0.0016934177762341004, 
      0.001598494855060398, 0.0015043036397734298, 0.00141944924440777, 
      0.0013353612145501224, 0.0012545322940386433, 0.0011741318457200967, 
      0.0011050159532715218, 0.0010396354803992815, 0.0009732963201563458, 
      0.0009122536507534508, 0.0008598482464764397, 0.0008061339295525387, 
      0.0007517862643620749, 0.0007013493442341693, 0.0006556544643266759, 
      0.0006192889551359152, 0.0005815583604575254, 0.0005429636534101073, 
      0.000508127427770346, 0.000476281102940681, 0.00044445908827342104, 
      0.00041232650643012025, 0.00038297121295181196, 0.0003642197811033212, 
      0.00034481837446967835}, {0.5191120916850033, 0.397203215695916, 
      0.31168071145191356, 0.2502948113028161, 0.20382576460893054, 
      0.16822361552291767, 0.1412199025308475, 0.1183941984658762, 
      0.10182515048645231, 0.08779827771805918, 0.07545319895011722, 
      0.0657400037318349, 0.058051696235021134, 0.05023773313145309, 
      0.04456915719921711, 0.039385960572155806, 0.03468650192249989, 
      0.030830838967060632, 0.02768345098621198, 0.025027509732353428, 
      0.022623127662965356, 0.020451179377791298, 0.01861065603184196, 
      0.01690298158245777, 0.015311522738516875, 0.013833826038142847, 
      0.012498923966802855, 0.011241211912584183, 0.010274257934791566, 
      0.009479757627917204, 0.008828640035881422, 0.008203725874809718, 
      0.007622990053399177, 0.007065096017933497, 0.006565446305877319, 
      0.006076439868493589, 0.005606538856293468, 0.005174074958302032, 
      0.004811185629907715, 0.004459975199552569, 0.004119176954080542, 
      0.0038047076484427154, 0.003544980948337327, 0.0033166366602094184, 
      0.0030957406666143796, 0.0028931202262824163, 0.002696683301644877, 
      0.00250612908192805, 0.0023154011324928495, 0.0021178914122468454, 
      0.002016586787417477, 0.0019146420110238357, 0.0018135936997771146, 
      0.0017144737440607566, 0.0016186390808533722, 0.001525447971023652, 
      0.0014380423814605234, 0.0013535501051999905, 0.001274043554799409, 
      0.0011925427071062024, 0.001120286288249828, 0.0010554200458860574, 
      0.000989688968804321, 0.0009255723932309282, 0.0008732168258165497, 
      0.00081993871141562, 0.0007657618702990713, 0.0007146318102038631, 
      0.0006687254172204381, 0.0006322829754044604, 0.0005945222634718636, 
      0.0005557312392710304, 0.0005202624358223378, 0.0004881499723714982, 
      0.00045601136028619317, 0.0004235592940371369, 0.00039361715047384017, 
      0.00037505384060153844, 0.00035547768860657854}, 
     {0.509880959621646, 0.3906766920330605, 0.3071796592772229, 
      0.24617152450783825, 0.20137753935186728, 0.1663433460185177, 
      0.13965603124246934, 0.11732168135641284, 0.10096952271653654, 
      0.08709406858483094, 0.07476094073078896, 0.06541121047052102, 
      0.05796673410469408, 0.05031787729009021, 0.04454699034437128, 
      0.039279493578212754, 0.03450773243365949, 0.030701388524184522, 
      0.027610009008471326, 0.024944877343969857, 0.022584781187174833, 
      0.02045991732422073, 0.01859651047460382, 0.01688824181016461, 
      0.015333849222144669, 0.013840989489441314, 0.012502591494332173, 
      0.011251512907872439, 0.01030002807574811, 0.009486644364010031, 
      0.008838522942986681, 0.008222906869062187, 0.007633473606099617, 
      0.007086617264316761, 0.006582270665401593, 0.0061082312381639595, 
      0.005634864800934213, 0.005203322754333346, 0.004826146041451503, 
      0.004480235958764982, 0.0041455100685871, 0.003821081398912335, 
      0.0035527621462086625, 0.0033284977386927464, 0.003111915774975569, 
      0.0029054103190097637, 0.0027102235092721686, 0.0025216135428187377, 
      0.0023363330618996147, 0.002145764609417367, 0.002031537533998444, 
      0.001932012479699823, 0.0018317937357714175, 0.0017332912165934147, 
      0.0016368151995941713, 0.0015448066311833488, 0.0014549346238334915, 
      0.001371614551689919, 0.0012919129403376921, 0.0012113331669489265, 
      0.0011370480064898298, 0.0010700314677494916, 0.001004860328386751, 
      0.0009383643320381016, 0.0008857636403877228, 0.0008328341963725057, 
      0.0007788493223823107, 0.0007270610454336139, 0.0006813919889764018, 
      0.0006447989063446667, 0.0006069240596326806, 0.0005679228493099021, 
      0.0005319555563550636, 0.0004995505007176176, 0.0004670531579030607, 
      0.0004342292270312492, 0.0004044668213018139, 0.0003856651394497303, 
      0.0003658791312023959}, {0.5008875407091175, 0.38448262716836923, 
      0.30275009840489614, 0.2429674134785867, 0.19891956718921333, 
      0.16436327703583503, 0.13816364095005704, 0.1162719359489089, 
      0.10016702417335162, 0.08639848847181386, 0.07407464871256447, 
      0.06528166444551968, 0.0566840117824714, 0.0503517894040602, 
      0.04449331706397306, 0.03914053240669653, 0.03431639234116059, 
      0.0306012916430006, 0.027531526143009518, 0.02486365366871232, 
      0.022579426130707597, 0.02047312793895355, 0.01856528607030475, 
      0.016875012558563097, 0.015319513859394479, 0.013858663691408547, 
      0.012495319059561078, 0.01124845871807853, 0.010337236058321639, 
      0.009520663940020746, 0.00883878583371956, 0.0082346314566201, 
      0.007651904506895639, 0.007104609079462572, 0.00659646849033609, 
      0.0061302127234390035, 0.005666824656561178, 0.005229271095409317, 
      0.004839257274090128, 0.004498790469764573, 0.004165999519092341, 
      0.0038394128426315803, 0.0035743854433665334, 0.003336443057137438, 
      0.003123297864371238, 0.0029161021258483555, 0.0027215075651930492, 
      0.002533468661194478, 0.002351672861866981, 0.0021675705847008773, 
      0.0020445604513034815, 0.0019475139897297787, 0.0018485960940461486, 
      0.0017505804220633702, 0.001654525340289267, 0.0015623754219669993, 
      0.0014712569597045023, 0.0013886192906251997, 0.0013083259365103365, 
      0.0012286098839213422, 0.0011527211335622084, 0.0010836107799157865, 
      0.0010189393773583275, 0.0009528288342967111, 0.000897572957620578, 
      0.0008448880838872998, 0.0007910300527751756, 0.0007386997256912099, 
      0.0006936617361239415, 0.0006568609159482013, 0.00061879157407381, 
      0.0005795576514874448, 0.0005432115390089416, 0.0005104843370250343, 
      0.00047758555667140276, 0.00044433947911051664, 0.0004151418676300008, 
      0.0003960499353738644, 0.00037601821858411835}, 
     {0.49208702197080073, 0.37838763549406984, 0.29835632336044793, 
      0.23980879750606157, 0.1964525959167759, 0.16248652027211083, 
      0.13661240888307574, 0.11522622545066555, 0.09940933540525647, 
      0.08567594119778892, 0.0734556998688901, 0.06529125409746221, 
      0.05662533173381038, 0.050199882986057945, 0.0443174376588193, 
      0.038954824011312845, 0.03408374810267153, 0.030503333958689212, 
      0.027453682769830585, 0.024866177478706272, 0.022544704935700006, 
      0.020468416592172755, 0.01852787578991676, 0.016851230167930675, 
      0.015283875574728992, 0.013857242180313515, 0.012481249096838322, 
      0.011240535606328395, 0.010363722464792472, 0.009535150533915614, 
      0.008826046666082343, 0.00824160841614396, 0.007666200890745017, 
      0.007116817461893667, 0.0066045641396713, 0.00614378881209569, 
      0.005694633973226136, 0.005256050390877716, 0.004848968920800008, 
      0.004512484025882125, 0.004181476464304716, 0.0038615752537137452, 
      0.0035893004690583557, 0.00335057471460999, 0.003129412685618449, 
      0.0029263888214502228, 0.002729064762203765, 0.0025427432900027623, 
      0.002362634042703028, 0.002183987729531808, 0.0020559267642855294, 
      0.001961172117849544, 0.001863884763442432, 0.0017669118157833234, 
      0.0016713644247010623, 0.0015789394147802114, 0.0014887114280418097, 
      0.0014041523195241028, 0.0013234422381561027, 0.0012446508019596835, 
      0.0011672829517461439, 0.00109648170007611, 0.0010320357691331581, 
      0.0009664185559360751, 0.0009087136847936699, 0.0008561739249414131, 
      0.0008023751959496486, 0.0007495980889845508, 0.0007055502763928617, 
      0.0006684839356503159, 0.0006301432036394353, 0.0005906474348155496, 
      0.0005540295817135334, 0.0005209475684677825, 0.00048760456065114393, 
      0.0004538880046762629, 0.00042563161973979745, 0.0004061999802700707, 
      0.0003858864753652925}, {0.4834997574921606, 0.3724161851567518, 
      0.2940774910369927, 0.23669954135660817, 0.19408535240879488, 
      0.1606314229284744, 0.1351423102050364, 0.11420246195512088, 
      0.0987141433996393, 0.0848426366197881, 0.07326702816927697, 
      0.06506562513052905, 0.056365439828510645, 0.04987335034922996, 
      0.043987172870042446, 0.038658847529536626, 0.03386998116419933, 
      0.030377066704416318, 0.0274160721851337, 0.024826464777147658, 
      0.02249284057683712, 0.02042964462469346, 0.018521744136574085, 
      0.016797745499936245, 0.015255972581183093, 0.013826905887206099, 
      0.012476903756185043, 0.011255949070015953, 0.010379802978323466, 
      0.009562642827285521, 0.00883009186740871, 0.00823998236309171, 
      0.007675997918477447, 0.007132011876563349, 0.00661564378448694, 
      0.006152189812880357, 0.005714757209436009, 0.005276775651304568, 
      0.004866454012889355, 0.004521497425395867, 0.004197311139001401, 
      0.003880528594251885, 0.0035976439808238087, 0.0033619355007456, 
      0.0031385018001133477, 0.00293210864404193, 0.0027366661367827067, 
      0.002549691005043224, 0.0023702531898945906, 0.002195619435229041, 
      0.002065874890228511, 0.001973231616693802, 0.0018776885777838195, 
      0.0017815235154372258, 0.0016866589277332142, 0.0015939375047443064, 
      0.0015046109623195968, 0.0014183843471020578, 0.0013374561924841865, 
      0.0012594066200493099, 0.0011808080907803019, 0.0011101246743437279, 
      0.001044241955372894, 0.0009790016566933273, 0.0009192412972995969, 
      0.0008667516394468991, 0.0008129431418126512, 0.0007597955520780284, 
      0.0007170652721563768, 0.0006796749396863508, 0.0006409891923754328, 
      0.000601197492761639, 0.0005644040842022798, 0.0005309315711472224, 
      0.0004971018132129706, 0.00046295727898393074, 0.00043592179176580855, 
      0.00041610327204770925, 0.0003954720541517302}, 
     {0.47511005634223, 0.3665670803576886, 0.28948622533127893, 
      0.2335204511989944, 0.19166755482287667, 0.15868079464318907, 
      0.1336435467778667, 0.11321620878760941, 0.09807309766800246, 
      0.08366695561906277, 0.07306193263749981, 0.06456630385316169, 
      0.055923555222673, 0.049389902103295136, 0.04351873703218634, 
      0.03823861681634733, 0.03358748345754925, 0.030280325537214905, 
      0.027390051368402835, 0.024820261478595507, 0.022504079176164416, 
      0.020408339707150426, 0.018511492082636114, 0.016739212786715602, 
      0.015213338699546662, 0.01378438911787989, 0.012459926655206018, 
      0.011257900073153419, 0.010393805239394007, 0.009584355221586557, 
      0.008842347211545072, 0.008228009698491474, 0.007681322637735082, 
      0.007144462702678595, 0.006632117812373626, 0.006160395275362108, 
      0.005728033998157716, 0.005298159837042577, 0.0048899343290354485, 
      0.004527769613569347, 0.004210095726508503, 0.003895389582846645, 
      0.0036009911406190208, 0.003371631669807862, 0.003149140840018888, 
      0.002935582423149497, 0.0027422048669234742, 0.0025538412407795385, 
      0.0023751533823732265, 0.0022030014534388243, 0.0020746138019938783, 
      0.0019839077895928586, 0.001890131638088194, 0.0017950237760387085, 
      0.0017005091612525844, 0.0016075577480672025, 0.0015190864889757865, 
      0.0014314620533490675, 0.001350413906419356, 0.0012729813702281564, 
      0.0011935124895556025, 0.0011228511265846462, 0.0010556350977023122, 
      0.0009906591848643427, 0.0009291995412570009, 0.000876669212092195, 
      0.0008227810824392777, 0.0007693221383023854, 0.0007282074776205889, 
      0.0006904340576468354, 0.0006513327487147106, 0.0006112074097545748, 
      0.0005743252967543837, 0.0005404237331340239, 0.0005060652089381332, 
      0.0004722295067990381, 0.00044599512442282336, 0.00042574470355717577, 
      0.0004047602779445752}, {0.46692507353298285, 0.3606940506877693, 
      0.28523058255010564, 0.23013423247353848, 0.1892697246904884, 
      0.15683306030164648, 0.13221732491767443, 0.11230099251198036, 
      0.09740644263954325, 0.08237626570787725, 0.07256734763071232, 
      0.06390996475283316, 0.055322575342064584, 0.04878404028730482, 
      0.042958940322907785, 0.037728477251006996, 0.033389878074280316, 
      0.030287870527939943, 0.027409480010612025, 0.0248120450199527, 
      0.022494010469813974, 0.020382374944604563, 0.018512426267141495, 
      0.016749825471946558, 0.015177496231160312, 0.013733696860523423, 
      0.012421428165064164, 0.011255769309263114, 0.010406581782655813, 
      0.009595723985516095, 0.008841917106419196, 0.008207207989177732, 
      0.007679753873688727, 0.007150696617269661, 0.006646595204530339, 
      0.00616212210307935, 0.005735636692494304, 0.005316638394939819, 
      0.004909324472734076, 0.00453365519467882, 0.004219411439736235, 
      0.003907150718061632, 0.0036070453423656685, 0.003376003602782481, 
      0.0031548568824595388, 0.002944166968839972, 0.0027437451760972216, 
      0.002557487081360769, 0.002377507529085975, 0.0022068535078115714, 
      0.0020823260868368227, 0.0019933895041086723, 0.0019013098354244903, 
      0.0018072803795912138, 0.0017132545844529654, 0.0016208705510891584, 
      0.00153228643308753, 0.0014444636677404176, 0.0013626224009615378, 
      0.0012854799337967706, 0.001206394793441081, 0.0011346485236712449, 
      0.001066335359881424, 0.0010014584885060724, 0.0009386219400509019, 
      0.0008859641960717419, 0.0008319263824656053, 0.000778199729368187, 
      0.0007389866053507198, 0.0007007555448271466, 0.0006611710186620003, 
      0.0006206717604331116, 0.0005837980438952863, 0.0005494080675688969, 
      0.0005144794192734999, 0.00048096841791958524, 0.00045583193699918264, 
      0.00043510662194602896, 0.0004137341144790666}, 
     {0.4589137644115245, 0.3551176952912223, 0.2812264650391702, 
      0.22726315525983917, 0.1869647834811838, 0.15500895401679238, 
      0.12936287749665176, 0.11150204351167459, 0.0963522395442761, 
      0.08169217447171806, 0.07194332027716142, 0.06323265087718496, 
      0.05472575444579413, 0.04822013958602357, 0.04246548540990066, 
      0.03740124725122003, 0.03347978055650651, 0.030363735915542867, 
      0.027473354414203704, 0.024842946783129833, 0.022501785576196413, 
      0.02038086484242772, 0.01848833002856942, 0.01674683706847992, 
      0.015142995122370134, 0.01372230189594114, 0.012386152319758353, 
      0.01125402865677702, 0.010405031659490803, 0.009610162957256845, 
      0.008855425653267952, 0.00819551377727449, 0.007670330861412753, 
      0.007155003078537347, 0.006653814858979756, 0.006170929129148662, 
      0.005740285718869837, 0.005330277870285258, 0.004924391261290915, 
      0.004538196610432751, 0.004225504441164444, 0.003917989682047289, 
      0.003616539965149119, 0.003375350980728111, 0.0031560779514366363, 
      0.002948353866283116, 0.0027468747650855286, 0.002559268672089657, 
      0.0023788242093752757, 0.0022078904723293762, 0.0020891707217745702, 
      0.002001841917017808, 0.0019113029801115034, 0.0018183576850195335, 
      0.0017252650140669543, 0.0016333060312309089, 0.001544338941193936, 
      0.0014568361606019252, 0.0013744602937549378, 0.0012969912661536052, 
      0.0012181999739375188, 0.0011455542075616257, 0.0010763220943206568, 
      0.0010114547423563823, 0.0009475455139524683, 0.0008946650417115914, 
      0.0008404077931971874, 0.0007877000719053947, 0.0007494158359529888, 
      0.0007106286259962801, 0.0006704959332634085, 0.0006295807282253817, 
      0.0005929151263761261, 0.0005578657303031237, 0.0005223263423499129, 
      0.0004891377738783502, 0.0004654106027519153, 0.00044416930993223093, 
      0.00042240703054120116}, {0.4511057998063924, 0.349619433889117, 
      0.2772679575172002, 0.22434399613505845, 0.18469101888746076, 
      0.15325055855788364, 0.1281240452128943, 0.1108456394089452, 
      0.09482870032590882, 0.0810611134981498, 0.07128134725733484, 
      0.06148627995344622, 0.05420541667469636, 0.04774841887867176, 
      0.04206684445418682, 0.03717747188085792, 0.03350482325806895, 
      0.030439486216739725, 0.02756571448007812, 0.024900108531872474, 
      0.022509562439376404, 0.02038846889295723, 0.018448714598361032, 
      0.01673090024215104, 0.0151030990288756, 0.01369285702743377, 
      0.012362265032510053, 0.011256758810211463, 0.010395899167246519, 
      0.009614902046158287, 0.008866895718043345, 0.008196997705366298, 
      0.007653770117130788, 0.007154067371677574, 0.006657091258659442, 
      0.0061846074343121955, 0.005742582473144088, 0.0053390964756044575, 
      0.004936168372173158, 0.004553553316498124, 0.0042288846578016955, 
      0.003926958136535067, 0.003628013080995869, 0.0033707884671537597, 
      0.0031563928402435215, 0.0029498532000819064, 0.0027504220331198118, 
      0.0025576635080656173, 0.002377701225547197, 0.0022066670902426535, 
      0.0020952855758312773, 0.002009408942614559, 0.0019202606758727627, 
      0.0018284692533705547, 0.0017361000270296996, 0.0016445913928160836, 
      0.0015553541617565477, 0.0014681583872344962, 0.0013853204574429648, 
      0.0013075902743982762, 0.0012290022754577908, 0.0011556182292410907, 
      0.001085627859731488, 0.0010206923131978113, 0.000955970549765654, 
      0.0009027922669025368, 0.0008482465241535488, 0.0007981824551493163, 
      0.000759445282950643, 0.0007200382241094126, 0.0006792949450692419, 
      0.0006379277808156212, 0.00060152748170275, 0.0005657754536225074, 
      0.0005305820926432785, 0.0004969246409836077, 0.0004747079553829613, 
      0.00045298899929990864, 0.0004310476876225433}, 
     {0.44346788617429667, 0.3441873642975565, 0.2733474188271399, 
      0.22144126598100056, 0.18235390336960308, 0.15148448062934713, 
      0.12688583992318708, 0.11030287286903447, 0.09333401347021236, 
      0.08037937614584068, 0.07062814262253388, 0.0609729236951532, 
      0.05373769339838408, 0.0473441009510167, 0.04173572029946297, 
      0.03699134143705631, 0.03345655142917451, 0.030446274698514342, 
      0.02762833129102616, 0.024969274269935393, 0.02254076963845055, 
      0.02037880923631887, 0.018442977259638654, 0.016699453229784146, 
      0.015090158415863154, 0.013651711966322411, 0.012325416412106119, 
      0.011273548133519475, 0.01038805690215227, 0.009615319693453047, 
      0.008878781530990596, 0.008190878062569072, 0.007631179795110088, 
      0.007147758370837318, 0.006660903217848517, 0.006193294260814884, 
      0.005747627123520697, 0.005343836187698989, 0.004948020530422836, 
      0.004567981123252059, 0.004230249485910088, 0.003933954975606848, 
      0.003637046450610463, 0.003377638993074879, 0.0031532673543837064, 
      0.0029481031114472317, 0.0027506180508551463, 0.0025579914235396295, 
      0.00237659708602989, 0.0022034607230628535, 0.0021007896674522064, 
      0.0020162154894639633, 0.001928313378520294, 0.0018375741702008092, 
      0.0017458849294734386, 0.0016548174235609715, 0.0015654262930999434, 
      0.0014785127748783477, 0.0013952832953318614, 0.0013173394748489436, 
      0.001238864138063145, 0.0011648818350796957, 0.001094288814525397, 
      0.001029205982376252, 0.0009638827777197452, 0.0009103594870491646, 
      0.0008554571879890427, 0.0008083002874327374, 0.0007690537610941042, 
      0.0007289655944059469, 0.0006875516665679092, 0.0006457029418846352, 
      0.000609610274855235, 0.0005731303424738713, 0.0005382950082941791, 
      0.0005050236086153935, 0.0004836996369637133, 0.000461487837884982, 
      0.00043930995079674226}, {0.43599613297180506, 0.3389148147966223, 
      0.2695045244083124, 0.21851258991231604, 0.1801031427877663, 
      0.14967127687555912, 0.1256829525779674, 0.10934222418873552, 
      0.09216557616355224, 0.07972804987946804, 0.06997397283200794, 
      0.06048926837969985, 0.05330033522868693, 0.046971691098588265, 
      0.041457995855648425, 0.036818357468131266, 0.03335015010961585, 
      0.03039145179264476, 0.02763246920870721, 0.025026675040233592, 
      0.02257877904207623, 0.02038792814982228, 0.01843205022699265, 
      0.016676789493333226, 0.01505900851761749, 0.013592545754337848, 
      0.012289571127032654, 0.011277871713904682, 0.010403003525157065, 
      0.009609475733951794, 0.008883762247648915, 0.008182046505755134, 
      0.007605659069564937, 0.007135900791257585, 0.006659676199066181, 
      0.00619683447582184, 0.0057518910157827495, 0.005346224290871395, 
      0.004957580420600974, 0.004579334665804883, 0.004233377318950401, 
      0.00393876925716447, 0.003645121485812626, 0.003388050316880445, 
      0.003156964342806153, 0.0029429213417810954, 0.0027480179606990513, 
      0.002557675829378278, 0.002372448819965588, 0.0021991679080954826, 
      0.002105785201650258, 0.002022369471778691, 0.001935574386541326, 
      0.0018458274779920088, 0.001754730646853689, 0.0016640861009312301, 
      0.0015747737810504429, 0.0014879860417454142, 0.0014044158554052208, 
      0.0013262904698841753, 0.0012478375771508583, 0.0011733785251447646, 
      0.0011023318829401355, 0.0010370220361736683, 0.0009713358684520257, 
      0.0009173743201827014, 0.000862048634806583, 0.0008180308000136961, 
      0.0007782171310969918, 0.0007373888661333563, 0.0006952464176048202, 
      0.000653752872395375, 0.0006171370775809803, 0.0005801400123977882, 
      0.0005453977071100373, 0.0005143238402487543, 0.0004923603950730654, 
      0.00046981304681735487, 0.000447148747105184}, 
     {0.42870199704963974, 0.33374861570861614, 0.26572422673043006, 
      0.21567275420675963, 0.17777779614776806, 0.14793460669145841, 
      0.1246201036466766, 0.10786298515091963, 0.09115967057811271, 
      0.07905540678385374, 0.06930843354684148, 0.059995076525983085, 
      0.05283743186231139, 0.046563062895686125, 0.04116605076995444, 
      0.03661454037090111, 0.03321460597858212, 0.030281920628217236, 
      0.027583964444339578, 0.025037162104368932, 0.02261452618935881, 
      0.020395029687975307, 0.01841919898844814, 0.016634266456655066, 
      0.01504374198471869, 0.013531159257341755, 0.012243946259735784, 
      0.011269934734136193, 0.010417737279709263, 0.009618121043353692, 
      0.008880847540763636, 0.008193888796384855, 0.007591457391455489, 
      0.0071191915981518444, 0.006655802121830267, 0.006195965010091637, 
      0.005753550508502999, 0.005346790322143876, 0.004964323560374318, 
      0.004588292504272856, 0.004236508389513864, 0.003941689403607043, 
      0.003651683142645075, 0.003394045827953301, 0.0031614233933368084, 
      0.0029423523006677815, 0.002742263203114568, 0.002554283014483504, 
      0.002368302321129681, 0.0021937910503995023, 0.0021103593979341895, 
      0.0020279636212613447, 0.0019421416353083958, 0.0018532924600261351, 
      0.0017627567754143142, 0.0016724846348766431, 0.0015832760065476363, 
      0.0014967499437655693, 0.001412773373041773, 0.0013344852537010264, 
      0.0012559654079744745, 0.001181134987951301, 0.0011097758798896738, 
      0.0010441592399828726, 0.0009783086760454804, 0.0009238391795799698, 
      0.0008680246827045138, 0.0008273482495260448, 0.0007869087609794902, 
      0.0007452835105724613, 0.000702376864020478, 0.0006614662681100383, 
      0.0006240801076297887, 0.0005875031860151647, 0.0005518396321381076, 
      0.000523302465483625, 0.0005006643354378025, 0.00047791759933171605, 
      0.00045453244551441107}, {0.4215676512677951, 0.3285387104922972, 
      0.2619553287439685, 0.21296203681628692, 0.1746820566429347, 
      0.14616435356590182, 0.12372630895471032, 0.10611224412816384, 
      0.09022245755032798, 0.07838235343291562, 0.06869998656024871, 
      0.05950192461514334, 0.05242107623523748, 0.04622352346856063, 
      0.040825023304076946, 0.036385551531074964, 0.03305350662357592, 
      0.030131716649373363, 0.027488736630746243, 0.02500195408300824, 
      0.022632383844490345, 0.0204025202509332, 0.01840238712297927, 
      0.016608862392370766, 0.015009594288128092, 0.013506062392895708, 
      0.012185312101271016, 0.011254705070477676, 0.010424690411387445, 
      0.009618464089332446, 0.008887188138855718, 0.00819959619768288, 
      0.007583744154653247, 0.007098434723370234, 0.00664807641295529, 
      0.00619495289168462, 0.005758935592660326, 0.00535122599383922, 
      0.004968121241454162, 0.004594808680913532, 0.004237692356215443, 
      0.0039430356814055875, 0.0036565490463838475, 0.0033967941919703206, 
      0.0031627240945446902, 0.0029452040935113513, 0.002737305120034133, 
      0.0025481984007260194, 0.0023645838539171175, 0.002198816312866726, 
      0.002114586125785699, 0.0020330771128544817, 0.0019480993185079364, 
      0.0018600317936456193, 0.0017701080312504899, 0.0016800872111627002, 
      0.001590997411583606, 0.0015046568101919813, 0.0014204006531857564, 
      0.0013419573707617054, 0.0012632823301990549, 0.0011881719212598497, 
      0.001116632508097264, 0.0010506297076804886, 0.0009847962816922295, 
      0.0009297519691192136, 0.000876729722363975, 0.0008362243879859913, 
      0.0007950999182437346, 0.0007526227450110998, 0.0007090109876272759, 
      0.0006686740402930239, 0.0006304104253333058, 0.0005941968359168088, 
      0.0005577167548061912, 0.0005319317121483598, 0.0005087284682498129, 
      0.00048558317500949164, 0.0004615268986209252}, 
     {0.41461271189529336, 0.3235525754420143, 0.258288631104831, 
      0.21008994657793703, 0.17262867319388048, 0.14443890603367313, 
      0.12316219456724374, 0.10458092453904946, 0.08930314112881782, 
      0.07769770455213576, 0.06806701153358086, 0.05897493862337431, 
      0.051971141921703636, 0.04588833231980291, 0.04061423961503968, 
      0.03619105160107899, 0.032885463533728794, 0.02995873025122034, 
      0.02735225163952539, 0.024926155610233137, 0.022613778964680236, 
      0.020404735031952056, 0.01838737616509919, 0.01658685257213591, 
      0.014962931285729016, 0.013477950505840506, 0.01211406029717487, 
      0.011239362983314244, 0.01042133834311069, 0.009620005800106537, 
      0.008897406114858331, 0.008198848605164432, 0.007573755877234793, 
      0.007074348689608154, 0.0066368646325218736, 0.006192773485011336, 
      0.005761187708256266, 0.005353870407767515, 0.004969423949668213, 
      0.004599089910159498, 0.004241968004068002, 0.003943089648861495, 
      0.0036599807385542145, 0.0033960034154086344, 0.0031611684000674278, 
      0.00294629713594628, 0.0027384189686297557, 0.00253958401397767, 
      0.0023581692376758528, 0.0022034326083537, 0.0021185280835045164, 
      0.0020377770317509987, 0.0019535193328881237, 0.0018661204760192854, 
      0.0017767252644016835, 0.0016869565399504343, 0.001597992105932999, 
      0.0015117589696884064, 0.0014273333060753303, 0.0013487329381549474, 
      0.001269815885898922, 0.0011945047572673058, 0.001122927151123843, 
      0.0010564396753493428, 0.0009907900474048232, 0.000935111513541005, 
      0.0008860115036561558, 0.0008447469152222441, 0.0008027601071548161, 
      0.0007593778735812825, 0.0007151061103690851, 0.0006752766215321641, 
      0.0006369424685748416, 0.0006001989233555452, 0.0005631717300442712, 
      0.0005401836473003475, 0.0005167282627625211, 0.0004927853645086633, 
      0.0004680032582656143}, {0.40785866171268154, 0.31865288263478625, 
      0.2546769644128898, 0.20733229936363837, 0.1705243727817893, 
      0.1427383108695615, 0.12243224834043186, 0.10324412598714126, 
      0.08843465566877629, 0.0769999747237508, 0.06640946121886224, 
      0.05851183009871698, 0.051547434891085056, 0.04552249919100838, 
      0.040358152758828994, 0.03602640880460712, 0.03271571792846344, 
      0.029773934963467943, 0.027182684138979476, 0.02481447206602289, 
      0.02255936190666147, 0.020392644479673358, 0.0183679551486389, 
      0.016551997759377334, 0.01491380334991088, 0.0134404669514163, 
      0.012090133111232882, 0.011220386861883157, 0.010409032836515012, 
      0.009624952478173361, 0.008900574798273433, 0.008211266938179357, 
      0.007563012003529686, 0.007047615263087491, 0.00662234043746255, 
      0.006187231735252063, 0.005760305969980717, 0.005354229946934635, 
      0.00496940201091578, 0.004602618188582238, 0.004248748319703756, 
      0.003942957123541863, 0.0036672902496869665, 0.0033990772117747786, 
      0.0031602496106438874, 0.0029442258533465865, 0.0027369142790568983, 
      0.0025372193183050185, 0.002349255666674418, 0.002207524469750213, 
      0.0021222576533392232, 0.002042119673684079, 0.0019584625922574816, 
      0.001871630625187251, 0.001782671847850372, 0.001693145222738902, 
      0.0016043044852571708, 0.0015180999283726782, 0.0014335988507099221, 
      0.0013548315515697334, 0.001275587310651122, 0.001200144295141681, 
      0.001128672436262552, 0.0010616257787281814, 0.0009962781305065435, 
      0.0009399144821276225, 0.0008948460869132275, 0.0008528163137664637, 
      0.0008098573542484373, 0.0007655185826653944, 0.0007206279715903127, 
      0.000681242383381422, 0.0006432872408998888, 0.0006054744577710439, 
      0.0005718038987520805, 0.0005480303235924256, 0.0005242506812851677, 
      0.0004995462777567253, 0.0004739464040794455}, 
     {0.4013898669093081, 0.31384977519459945, 0.2508551123483936, 
      0.20417445364515965, 0.16847871129097786, 0.14105945127142933, 
      0.1211537759338992, 0.10201881049838653, 0.08759683445490399, 
      0.0762468439424156, 0.06593781888161157, 0.05808997422649298, 
      0.051186754544780305, 0.04518220360459225, 0.040079954856535406, 
      0.035845721608467544, 0.032521783685566075, 0.029590401705304765, 
      0.02699538188456213, 0.024671227746873137, 0.02247321186077707, 
      0.020357994854788564, 0.018342243700630523, 0.01650943951789021, 
      0.014860833359423129, 0.01339040801763142, 0.01206872649925579, 
      0.011194436713324178, 0.010389806547514677, 0.009625862109621942, 
      0.008897870760284922, 0.008218240985238405, 0.007556956469184754, 
      0.00702336057577417, 0.006605087213327969, 0.006179608014877346, 
      0.0057574008665369995, 0.005352370379299835, 0.0049718869650545216, 
      0.004605765103520102, 0.004253831137792166, 0.00394529482016362, 
      0.003679289045202329, 0.003412337228072939, 0.0031627098103792096, 
      0.0029392085740128655, 0.002732628404071628, 0.002533730486012799, 
      0.00233933929326971, 0.0022111909156511535, 0.0021258026965425797, 
      0.002046151726835572, 0.0019629801907759276, 0.0018766034865351099, 
      0.0017880013920322164, 0.001698696957736677, 0.001609970426117214, 
      0.0015237153963375365, 0.0014392176978006931, 0.001360267079616451, 
      0.0012806122786820373, 0.0012051410458562425, 0.001133835593203687, 
      0.0010662254027204137, 0.0010012459422776294, 0.0009462700548136049, 
      0.0009031980927515702, 0.0008603403521331307, 0.0008163584473096868, 
      0.0007710159478206725, 0.0007269286363460988, 0.000686888478497165, 
      0.0006488839278533968, 0.0006099490378032689, 0.0005800334800641066, 
      0.000555863180065206, 0.0005312804743210597, 0.0005057913967549398, 
      0.0004806567767104747}, {0.3957144913899385, 0.3090727292434846, 
      0.24739420802001666, 0.2016343792057579, 0.1663915575519613, 
      0.1394335921772355, 0.11941309419144118, 0.10085970974226638, 
      0.08674388886471893, 0.07560528201269191, 0.06537840715598796, 
      0.05757846209916661, 0.05078615578511349, 0.044803813671147455, 
      0.0398386225244958, 0.03564008552266724, 0.0323530439467969, 
      0.02940946842324913, 0.026804827865696285, 0.024500385257675186, 
      0.022359075411688564, 0.02029653616956026, 0.018308393045123397, 
      0.016474437599107727, 0.014821723131825393, 0.013338769394988577, 
      0.012065500358251718, 0.011175592697504929, 0.010368374243531363, 
      0.00962010109256096, 0.008891630223586083, 0.008220536439120957, 
      0.007569632206227673, 0.007008259772445811, 0.006585624785358276, 
      0.006170080370034728, 0.0057534738894520245, 0.005348895090272767, 
      0.00497325108566146, 0.00460731132926333, 0.004257723190242298, 
      0.00395615666217581, 0.0036900375539735348, 0.003424386215265972, 
      0.0031720916193509205, 0.002940497810935536, 0.0027257576676453805, 
      0.0025279113078056884, 0.002334483851634808, 0.0022152750950648627, 
      0.0021291879289257708, 0.002049911313860196, 0.00196711445285707, 
      0.001881085288177755, 0.0017927588336991386, 0.0017036476024203458, 
      0.0016150183393523199, 0.0015286341956956802, 0.0014442040230553499, 
      0.001365048368588118, 0.001284901566567472, 0.0012094608607394798, 
      0.0011384066137696725, 0.0010701528619709497, 0.0010056765365110709, 
      0.0009544571309943913, 0.0009110310680851027, 0.0008672833362306969, 
      0.0008222291405018987, 0.0007759114967775038, 0.0007325628759714528, 
      0.000692859291669544, 0.0006537124690075141, 0.0006140032072368386, 
      0.0005878316734957183, 0.0005632707451307063, 0.0005378363639811618, 
      0.0005114723281011836, 0.0004881799400449344}, 
     {0.39169972352512455, 0.3045526982736623, 0.24400360259772766, 
      0.19890093538852938, 0.16433186215343346, 0.1379084101001918, 
      0.11764727240924838, 0.09975440177434076, 0.08581509182837094, 
      0.0749022213917024, 0.06480436791368012, 0.057044639754065686, 
      0.0503738735406353, 0.044508633742961774, 0.03955643488504089, 
      0.035453413983867574, 0.032160696373538175, 0.029217753832662646, 
      0.026615902190818982, 0.024312681558409988, 0.022220384700769927, 
      0.02020987908925041, 0.018260581890436636, 0.016424987386117498, 
      0.01477328309680586, 0.01327976122090864, 0.012053009661711342, 
      0.011150694694844986, 0.010343231137294885, 0.009607862947012375, 
      0.008882800330612995, 0.008221826732040456, 0.007577936300335296, 
      0.006999336707431081, 0.0065644152252380145, 0.0061585174611244325, 
      0.005747460171448288, 0.00534457061765212, 0.004972924834016738, 
      0.004607545364377885, 0.004272098000172905, 0.003966353779436052, 
      0.003699685230805444, 0.00343516948481042, 0.0031806229752250055, 
      0.0029492878855426887, 0.0027276889096900315, 0.002519717084316527, 
      0.00233402626836964, 0.0022191542684510987, 0.0021324252991940505, 
      0.002053428929408216, 0.0019708998706065906, 0.0018851143181696222, 
      0.0017969813967236494, 0.0017080261060772731, 0.0016194701005239317, 
      0.001533015615199584, 0.0014485665445694372, 0.0013691798613342317, 
      0.001288461631445914, 0.0012130957390884029, 0.0011423720641418162, 
      0.001073394607566261, 0.0010095509488759927, 0.0009621644996557768, 
      0.0009183518580137749, 0.0008736088312105254, 0.0008274343211422436, 
      0.0007802861681167063, 0.0007374967903473198, 0.0006980597188667883, 
      0.0006577186566698964, 0.0006203520670084785, 0.0005954457666081838, 
      0.0005701429901569772, 0.0005438639241437422, 0.0005167088360331381, 
      0.0004954075256584772}, {0.38433963989352043, 0.29995972728771314, 
      0.24049137605801307, 0.19632970007976314, 0.16223764927264295, 
      0.13657874212062365, 0.11604819237957707, 0.09866735427586719, 
      0.08498122779148563, 0.0742192388902629, 0.06425364244321619, 
      0.05651805635326277, 0.04990792684586546, 0.044179965090753816, 
      0.039263202635898393, 0.03528717666757691, 0.031956437187989795, 
      0.029035139557261974, 0.026426952202465454, 0.024120915740496615, 
      0.0220602757519249, 0.020101020006415612, 0.018196553988230373, 
      0.016375856213750265, 0.014714106488978307, 0.013209506267704075, 
      0.012038175096509927, 0.011119841847649062, 0.010327949801539088, 
      0.009590091371832202, 0.008877679891526725, 0.00821871729932729, 
      0.007582098894723142, 0.006993647631675229, 0.006541868088377152, 
      0.006145279855017642, 0.005740009322799756, 0.005342228040461871, 
      0.004971216292113668, 0.004618109986955088, 0.004284897594656373, 
      0.0039754485586350466, 0.0037083597020170205, 0.003444808321173892, 
      0.003188377608343377, 0.002957168641030508, 0.002734660335193725, 
      0.002523004071008257, 0.002337617325033566, 0.0022225785494786984, 
      0.0021355381106280056, 0.0020567282780864873, 0.0019743639436533835, 
      0.00188872168490783, 0.0018006994410775649, 0.0017118553324342507, 
      0.0016233418720805045, 0.0015367813338112235, 0.0014523092099857624, 
      0.0013726621374021766, 0.001291295128773477, 0.0012160416307656272, 
      0.0011457155068993262, 0.0010759343306150542, 0.0010159716898400374, 
      0.0009700086360824822, 0.000925182325227716, 0.0008792797931681212, 
      0.0008319381565245241, 0.0007845545779037955, 0.0007430761059011996, 
      0.0007024471165249244, 0.0006608460095143672, 0.0006281195430390871, 
      0.0006027481795060969, 0.0005765118293125216, 0.0005492970346769251, 
      0.0005241105459963829, 0.0005029563663638264}, 
     {0.37696606902560453, 0.2955097669914878, 0.23707924248839723, 
      0.19382568953501356, 0.16024066572596837, 0.13562525062568784, 
      0.11455186498476853, 0.09762833657010238, 0.0840931216557711, 
      0.07350924960069445, 0.06365792898993199, 0.05611003361575563, 
      0.04944713868385321, 0.0438405079421931, 0.03894927420399051, 
      0.035082749424338096, 0.031779915484886456, 0.028859871331498907, 
      0.026245323358351537, 0.02393224806409764, 0.021882895279509974, 
      0.01997269883293483, 0.01811469560819323, 0.016315919989503422, 
      0.01464985171773049, 0.013137354382912492, 0.012022113960444739, 
      0.01108754557526439, 0.01030898496238384, 0.009568854734652498, 
      0.008869819659749202, 0.008211588827668119, 0.007583119520106179, 
      0.006989546026056198, 0.006518345323601262, 0.006130547941048406, 
      0.0057321864175533775, 0.005338355021635416, 0.004980099477729525, 
      0.004629465490331927, 0.004296281277823528, 0.0039835779878736105, 
      0.0037161689733315436, 0.003453406296281245, 0.0031954247606804428, 
      0.002964206812863814, 0.002740877064772943, 0.002528479201478313, 
      0.0023406368451676994, 0.002225612795569264, 0.0021385431167793697, 
      0.002059827010955973, 0.0019775279208020954, 0.0018919347493372178, 
      0.0018039371977237085, 0.0017151527648908101, 0.0016267415964891297, 
      0.0015399265798122057, 0.0014554318067799958, 0.0013754923960547188, 
      0.0012937060189875812, 0.0012182922484661675, 0.0011484178781285999, 
      0.0010778215641334902, 0.001023574525516998, 0.0009772694241040425, 
      0.0009313937180847085, 0.0008842586834526722, 0.0008357153740761354, 
      0.0007891455618765147, 0.0007478936960495616, 0.0007059897777956259, 
      0.0006634695827344638, 0.0006356353870855964, 0.0006094860281094445, 
      0.0005823315002102301, 0.000554101923440749, 0.00053104756213199, 
      0.0005102659218551362}, {0.37051939198269057, 0.2911547965904441, 
      0.23389109402690683, 0.19136324236267802, 0.15823838340528262, 
      0.13484319088692978, 0.11316285493278432, 0.09651283634069294, 
      0.08330056474019136, 0.07268990474237923, 0.0631417660019422, 
      0.0556847538886782, 0.049053123966933336, 0.04352373495228761, 
      0.038583023911956664, 0.03486136947343238, 0.03159679006283458, 
      0.028656446576048347, 0.026057277754522563, 0.023747440597883297, 
      0.02169847737892361, 0.019827414274311245, 0.018014940423073243, 
      0.01624647878529785, 0.014588634784977168, 0.013078644702093058, 
      0.011998129698678592, 0.011061988012055213, 0.010285890857941652, 
      0.009544792492097245, 0.00885904555193812, 0.008202762730732942, 
      0.007580960516852729, 0.0069824298970084355, 0.006494476241474718, 
      0.006114654788409905, 0.005723308190178322, 0.00534608132172271, 
      0.004990070116689338, 0.004641768908289637, 0.004306386662643867, 
      0.003990858907489035, 0.003723203634888111, 0.003461051141172627, 
      0.0032018205237890557, 0.002970457025999138, 0.0027463773791798177, 
      0.0025332191109148318, 0.0023431545938329434, 0.002228309916156719, 
      0.0021414513196655297, 0.002062737401277318, 0.001980407479383263, 
      0.0018947740442641762, 0.0018067134467127724, 0.0017179311562041132, 
      0.0016295901660161557, 0.0015424564653704967, 0.0014581528557708048, 
      0.001377693750984231, 0.0012960894928332571, 0.0012202574566657527, 
      0.0011504990662209807, 0.0010790631363799183, 0.0010306907384862467, 
      0.000983906607778082, 0.000936920463737635, 0.0008885075546595569, 
      0.0008389498014068688, 0.0007940461461775493, 0.0007518447984738745, 
      0.0007086012982715997, 0.0006690067787165517, 0.000642785588243927, 
      0.0006156751004369658, 0.0005875272386569384, 0.0005606024496833671, 
      0.0005383984098601645, 0.000517143186863412}, 
     {0.3644571799315377, 0.28686148808762735, 0.23072126087134504, 
      0.18888758379450615, 0.15629402884089516, 0.1335618938727778, 
      0.11180893071279521, 0.09546667758735017, 0.08247884612735273, 
      0.07208092898490566, 0.06258348635173112, 0.05523893378167354, 
      0.04869881433278919, 0.043209698859592555, 0.03826041286528018, 
      0.03465533086443145, 0.031425308806341166, 0.02847777361363857, 
      0.025887225323794956, 0.023568890502715226, 0.021515759501438803, 
      0.01966744088422823, 0.017899451991613687, 0.0161666873050129, 
      0.014516329990630284, 0.013011928916900504, 0.01196819706826259, 
      0.01104673075286454, 0.010258525636368344, 0.009527246214442309, 
      0.008844745641419526, 0.008191935319100669, 0.007576258080828638, 
      0.006972896191812079, 0.006478790905345053, 0.0060978944301541445, 
      0.00572739464612625, 0.005355544957958417, 0.004998905844959101, 
      0.004652619284192774, 0.004315331696206521, 0.003997390175527822, 
      0.003729797719828515, 0.003467816390952411, 0.0032076093849106174, 
      0.0029759631476641677, 0.0027511906584053157, 0.0025372448514498673, 
      0.002345228148017025, 0.0022307122781820973, 0.0021442686549119744, 
      0.00206546692759137, 0.001983013315079939, 0.001897249305745576, 
      0.001809109456447214, 0.00172019906416429, 0.0016318864071187822, 
      0.0015443729092952249, 0.0014605568710914976, 0.0013792423558401348, 
      0.0012978211280270787, 0.0012226826486928261, 0.0011519897650135245, 
      0.0010860220242112828, 0.0010371674667700077, 0.0009899587574005702, 
      0.0009417216070311237, 0.00089198812325839, 0.0008416418528065348, 
      0.0007985091952541136, 0.0007549093751011025, 0.0007103583192821902, 
      0.0006764519771412653, 0.0006493962153307222, 0.0006212943396177385, 
      0.0005920671920770868, 0.0005673916750987455, 0.0005455159752114099, 
      0.0005235603605969842}, {0.35860445205835695, 0.2826422799336058, 
      0.22758593259430976, 0.18641386827679246, 0.1543431614244923, 
      0.1311437961801655, 0.11047124031988975, 0.09452552392791283, 
      0.08163985073298834, 0.07057351977602712, 0.06206475138322795, 
      0.05477675960891072, 0.04833501379892637, 0.042914717932624365, 
      0.03806279081415116, 0.034416398072160216, 0.031226777355775844, 
      0.02831946255462696, 0.025723755710947968, 0.02339709537450775, 
      0.02133737020775042, 0.019497420152282688, 0.017770237000971557, 
      0.01607577045429576, 0.014441023234610151, 0.012937516932652505, 
      0.011936150303151087, 0.011029005863300568, 0.010226951943385788, 
      0.00950584705971242, 0.008826927952520826, 0.00817827080081191, 
      0.007568848022207241, 0.006973133328939601, 0.006468772550661477, 
      0.006096757465183595, 0.00573240848103523, 0.0053635512069922465, 
      0.005006560679459815, 0.004662088509677589, 0.004323216762536009, 
      0.004003254411266929, 0.003736084722081163, 0.0034737628941703584, 
      0.0032128255726306867, 0.002980759531515862, 0.0027553384558429367, 
      0.0025405710435153456, 0.002346904215928574, 0.002232852934967851, 
      0.0021469966001094382, 0.002068018799379505, 0.0019853516721898435, 
      0.0018993692979758275, 0.0018110832915239192, 0.0017219613327967061, 
      0.001633628565947549, 0.0015456749951711169, 0.0014623522378713631, 
      0.001380110144801613, 0.0012989461948094297, 0.0012245132178177317, 
      0.001152756168063465, 0.0010928010628907532, 0.001043666463227181, 
      0.000995369410266773, 0.0009457629757680367, 0.0008946689139130167, 
      0.0008459115271135281, 0.0008020372141254475, 0.0007570149527413035, 
      0.0007114118133955211, 0.0006834788098633382, 0.000655420055418177, 
      0.0006262609832568653, 0.0005977245810743832, 0.0005744761945302326, 
      0.0005521807883421985, 0.0005296068433122548}, 
     {0.35291860473803816, 0.2784949614177056, 0.22448592958616148, 
      0.18391368971397035, 0.15238314470521222, 0.12931120739402577, 
      0.10924209619978496, 0.09353959264796581, 0.08088872185081776, 
      0.06996987201679701, 0.06159100602538523, 0.05430691720213955, 
      0.04801184981765069, 0.04259484940099708, 0.03785366064879264, 
      0.03417686924355728, 0.031010712201645307, 0.02814128145816442, 
      0.025540557412194288, 0.023230317917716025, 0.021161593738203834, 
      0.0193245943592647, 0.017629120943365717, 0.01597343391477921, 
      0.014358087995542588, 0.012894587160526053, 0.011899420296517454, 
      0.011007240690706036, 0.01019183379553968, 0.009484343384663647, 
      0.008806259079025429, 0.008162408151237343, 0.007559927673817047, 
      0.006972151328016903, 0.00647876627939424, 0.006096318543136609, 
      0.005736374640062498, 0.005370275409069335, 0.005013234383749601, 
      0.004670301389541001, 0.004330126515252109, 0.0040085199202084445, 
      0.003741647647753371, 0.0034789402120442795, 0.0032174943204009623, 
      0.002984872170666013, 0.002758835536064907, 0.0025432066644355718, 
      0.0023482198112712554, 0.002234756741253549, 0.002149644006014739, 
      0.0020703924321775887, 0.001987424827215457, 0.0019011473700708212, 
      0.0018126255361440174, 0.0017232742448629657, 0.001634812194678802, 
      0.0015464616113481943, 0.0014635239945055337, 0.0013802843559098013, 
      0.0012993854508442499, 0.0012256722208562817, 0.0011527709322783136, 
      0.0010993561608846146, 0.0010496103469545537, 0.001000037405995607, 
      0.0009489997945108958, 0.0008967544581380256, 0.000850021611218277, 
      0.0008046140094664366, 0.0007580957407788353, 0.0007179881511478552, 
      0.0006899652331283316, 0.0006608454530126393, 0.0006305437585752225, 
      0.0006043633351494871, 0.0005813973317852845, 0.0005583704762499537, 
      0.0005358667260976733}, {0.34737796142359784, 0.27455307621767605, 
      0.2214051288447134, 0.18165126146945054, 0.1504914195101751, 
      0.12757078641389075, 0.10797556962401039, 0.0925358030413445, 
      0.08012739763546758, 0.0693603079260281, 0.061139208078788226, 
      0.05376754287355767, 0.047697855677638755, 0.04227671823324684, 
      0.03761280577350827, 0.033980413313056845, 0.030778788877620197, 
      0.02795727752823078, 0.025344828250344054, 0.02306260493562907, 
      0.02100305056820608, 0.019155473786123353, 0.017477760279001036, 
      0.01585987508315138, 0.014269921268268771, 0.012854989452116534, 
      0.011858342597439156, 0.010981423560099722, 0.010155539300186691, 
      0.009460985986481634, 0.008787708761683955, 0.008145832384669033, 
      0.0075528205963461825, 0.0069883534440288225, 0.006490699199842152, 
      0.006095275034011264, 0.005739549863962681, 0.0053758703273316345, 
      0.005018950987825349, 0.0046773655843312355, 0.004336131099217026, 
      0.004013241958548945, 0.0037465437128506537, 0.003483387630189045, 
      0.0032216327820732437, 0.00298831946916295, 0.002761690521068669, 
      0.0025451557836290027, 0.0023492033286094806, 0.002236441322239728, 
      0.002152205530608394, 0.002072583852322708, 0.0019892314955959212, 
      0.0019025880869581965, 0.0018137456572817929, 0.0017240901129540868, 
      0.0016354304811923813, 0.001547440028659237, 0.0014640555800496927, 
      0.0013797505659866706, 0.0012991200449425813, 0.0012261300835558506, 
      0.0011563409175545838, 0.0011051955700138016, 0.001054873982061507, 
      0.0010039056700167873, 0.0009513941339455514, 0.0008988038772154424, 
      0.0008531467714435756, 0.0008062134163112117, 0.0007584106567809063, 
      0.000724936615931416, 0.0006958367347529663, 0.0006655904471654013, 
      0.0006355420875804796, 0.0006112381680111492, 0.0005878432076880814, 
      0.0005645662230908562, 0.000543102953967479}}


==> anc/spin-boson-tcl4/datasimpletcl4_gamma01_thetapi2_modifiedtcl4_4096.mx <==
datasimpletc4 = {{0.028645958287731532, 0.030213127985455834, 
      0.021273689613021007, 0.011724940028763786, 0.005182086871790337, 
      0.0017268861694219595, 0.00032131567672899486, 5.768136093019724*^-15, 
      5.210055665331898*^-15, 4.765674151091239*^-15, 0.00010401007625922276, 
      0.0005084688943061966, 0.0012497020229014395, 0.002298312012745364, 
      0.003595453196094528, 0.005159994578842836, 0.006993089629315144, 
      0.009023000029730045, 0.011148549947691537, 0.013367126126013353, 
      0.01566296012497062, 0.018084908872033383, 0.020776271657133513, 
      0.023379279116234712, 0.026119121041373906, 0.02888696930176793, 
      0.03165772740278932, 0.0344207204467367, 0.03717359148988688, 
      0.039915213907801256, 0.042638407755457464, 0.045334577385731795, 
      0.04801345268729976, 0.0507707495235735, 0.053490627608860634, 
      0.05618250829434517, 0.058913086575608564, 0.06160480559064561, 
      0.06426429333255199, 0.06692786302593441}, {0.06359366102810293, 
      0.07358810340429367, 0.05765857988180145, 0.03683437548166296, 
      0.0204860746639767, 0.01010228015263337, 0.0043509142874956774, 
      0.0014968604278852576, 0.00032390431136351816, 1.3785484376249713*^-7, 
      4.485685686064585*^-15, 3.976495556509074*^-15, 2.525757470554779*^-6, 
      0.00016391974605185072, 0.0005251853387811013, 0.001110970199021134, 
      0.0019211993380742354, 0.0028780860579413446, 0.003994699747917863, 
      0.005268368980892869, 0.006730369866701966, 0.008325306478899666, 
      0.009975827066014036, 0.011668087009974057, 0.0134045254260147, 
      0.015199207741871529, 0.017221174387900474, 0.019199761803204707, 
      0.021063366574738143, 0.0231093086539188, 0.025205890740376054, 
      0.027325145380224337, 0.02944559402158489, 0.031562273599130844, 
      0.0336812797626745, 0.03577585827381683, 0.037886617053882216, 
      0.03997047086715566, 0.042037431745856335, 0.044098127973042626}, 
     {0.10041452188356725, 0.12436240357055406, 0.10493449759866547, 
      0.07363870168150921, 0.046713973473707204, 0.027758451696899125, 
      0.015574083719173334, 0.008204362541848025, 0.004051784797395583, 
      0.001731380900289143, 0.0005913932578129506, 0.00010834663715293333, 
      3.380526038709775*^-15, 3.2589798084527566*^-15, 
      3.6135612878397826*^-15, 3.694941769014777*^-15, 
      0.000012578595498261014, 0.0001285756554997592, 0.00034834769582463374, 
      0.0006644196492355233, 0.0011004409181855912, 0.0016446333129039683, 
      0.002251900803129892, 0.002941675308055001, 0.0036846383801125075, 
      0.00449142115396632, 0.0053755838553927165, 0.006364573517164091, 
      0.007455660031175357, 0.008575696265825028, 0.009745916892465244, 
      0.01102520584762543, 0.012448482301659134, 0.013623090871637636, 
      0.014631697251419688, 0.01571633826477854, 0.016855946174476034, 
      0.018020326368469987, 0.019203126756648512, 0.020419409929255963}, 
     {0.13548946008413476, 0.17178303487404623, 0.14808376321920733, 
      0.10804599329434561, 0.07257428816617006, 0.046658233095856316, 
      0.029250321096669498, 0.01788900674819517, 0.010685985297160548, 
      0.006141492543352972, 0.003372980203611663, 0.0017300337597391403, 
      0.0007739458117745571, 0.000268621950837134, 0.00004632039185321728, 
      3.026526107360732*^-15, 2.719641811329898*^-15, 2.739222287208181*^-15, 
      2.509930783892253*^-15, 2.840520844068978*^-15, 2.385604620781825*^-15, 
      0.00004081510795491327, 0.00012575609542283834, 0.0002640025722930803, 
      0.00044329137999261393, 0.0006772751858551166, 0.0009569291668558595, 
      0.0013037390402213071, 0.0016872816111146351, 0.002091539447045211, 
      0.00251213189601896, 0.002966611298021284, 0.0034333852022208366, 
      0.003919969738490127, 0.004432742037576956, 0.0049687535135343125, 
      0.0055470938506894385, 0.006209094827998835, 0.006992985631035651, 
      0.007744126460240655}, {0.16847557332861185, 0.21310161049665322, 
      0.18351187071182815, 0.13519494191716053, 0.09293496041191862, 
      0.06207292278003143, 0.040904627699263396, 0.026851003588497235, 
      0.017493275848038354, 0.011276836106420706, 0.007120185309158234, 
      0.004420886318685736, 0.0026587358311524565, 0.0014850484196489086, 
      0.000788870127676292, 0.00036965483761532917, 0.0001335327699275939, 
      0.000016665963594325768, 2.4535884286255357*^-15, 
      2.330288326596074*^-15, 2.456563369615809*^-15, 
      2.1990558519884452*^-15, 2.275337542716786*^-15, 
      2.3055905486951708*^-15, 2.2578306359443357*^-15, 
      2.346556079774245*^-15, 0.00002810298875996508, 0.00007936672921675402, 
      0.000154264042444502, 0.0002513662446592976, 0.0003743258981150721, 
      0.0005072618262080968, 0.0006655214904802641, 0.0008420571349952877, 
      0.00106551669937348, 0.00131576095004118, 0.001571058138228497, 
      0.0018395861888760392, 0.0021109528192637507, 0.0023960024458859626}, 
     {0.19927802663224503, 0.24811329969174034, 0.21127761490832758, 
      0.15519879228003097, 0.10751109690840387, 0.07320134794700547, 
      0.04962651021951611, 0.03382886007891398, 0.023029581544856355, 
      0.015770952543451535, 0.010764559715071077, 0.007208306604770752, 
      0.004834054531513526, 0.0032054041565804515, 0.0020195718163468503, 
      0.0012321311448860617, 0.0007346255812549405, 0.00042886664291198154, 
      0.00018681799782386806, 0.00006447939481877402, 2.1329485848027878*^-6, 
      1.863549166065075*^-15, 2.1532511370109723*^-15, 1.90643943147934*^-15, 
      1.9012334168441163*^-15, 1.8555944349696342*^-15, 
      1.925769602697193*^-15, 1.6390868292113232*^-15, 
      1.894508537596485*^-15, 1.8693390521265855*^-15, 
      1.7508628320741053*^-15, 0.000011736782123632173, 
      0.0000396625031523492, 0.00007496177893549056, 0.00013061049162179712, 
      0.00019995256158580177, 0.0002780122279126633, 0.0003588305754320905, 
      0.000445479145224088, 0.0005461402891469604}, 
     {0.2279251448967783, 0.2776378804726921, 0.2324616754349317, 
      0.16930137566207615, 0.11762297469511221, 0.08093927330178187, 
      0.05581846117824684, 0.038968625809370855, 0.02739920464977559, 
      0.019273690941456117, 0.013727391246278937, 0.009736969831653184, 
      0.006857033900092165, 0.00484639272321822, 0.003395362098529661, 
      0.002312635497422794, 0.0015137470274535748, 0.0009950852446148873, 
      0.0006293458396969478, 0.00036339021264488, 0.00020812413936148206, 
      0.00010107618558274257, 0.00002097524648980026, 
      1.6503599147892166*^-15, 1.5914084470609633*^-15, 
      1.7258292703895476*^-15, 1.6151350092303687*^-15, 
      1.9151051129855022*^-15, 1.5791012749399936*^-15, 
      1.6834136677410337*^-15, 1.6267110135096964*^-15, 
      1.4816198142938372*^-15, 1.6424082849082236*^-15, 
      1.808076912825173*^-15, 1.7221763214354758*^-15, 
      1.746742392780791*^-15, 1.6151125594314597*^-15, 
      0.000012482870768423668, 0.000034087776244330574, 
      0.000057022835760339974}, {0.2541721628424033, 0.30221921717093303, 
      0.2480962061189581, 0.1791429736759682, 0.12436621698757407, 
      0.08600123109056683, 0.06015629567946982, 0.042571339741569986, 
      0.030610846431622624, 0.02199504041647297, 0.016070815169643503, 
      0.011816552884690109, 0.008560568996650293, 0.006279400010694653, 
      0.004606518180758179, 0.003359464110674019, 0.0024046378790703957, 
      0.001679173576913532, 0.0011723845231731292, 0.0007944568121729903, 
      0.0005189010314445989, 0.0003281688496003122, 0.00020075595845592386, 
      0.00012030319449878671, 0.00004253965544067045, 3.3704010865015526*^-6, 
      1.4563993498425507*^-15, 1.5347228131972766*^-15, 
      1.433406806109011*^-15, 1.5226963531023126*^-15, 
      1.6044735486934649*^-15, 1.4320436526253713*^-15, 
      1.340109766839697*^-15, 1.4506258358630292*^-15, 
      1.4508716101347262*^-15, 1.5246831943054152*^-15, 
      1.4163336419284703*^-15, 1.4632756961892492*^-15, 
      1.3598540880638853*^-15, 1.3968970945209694*^-15}, 
     {0.2782188447499291, 0.32228380628196956, 0.2594401074987598, 
      0.18545782815940495, 0.1283697309367474, 0.0892750204647784, 
      0.06322018007384798, 0.04511790372611697, 0.03310664283519409, 
      0.024026865233590693, 0.017838990372536046, 0.013431416130317224, 
      0.010038314242838166, 0.007482204411390612, 0.00561517831177886, 
      0.004273752682315469, 0.003214198149197882, 0.0024022241554063893, 
      0.001726332499231344, 0.0012421183729696326, 0.0009054288032609407, 
      0.0006288404011492511, 0.0004300609899373147, 0.0002929667365365151, 
      0.0001843031440738552, 0.0001201280802792969, 0.000054332240609430974, 
      0.000010985670938599997, 1.3526246726490788*^-15, 
      1.3297108335972936*^-15, 1.181025842572709*^-15, 
      1.3543735752584315*^-15, 1.3835031008065297*^-15, 
      1.3374360313411328*^-15, 1.6078160861265422*^-15, 
      1.367287819687659*^-15, 1.1518634233393491*^-15, 
      1.252407575721126*^-15, 1.1606229739358227*^-15, 
      1.2259781097780694*^-15}, {0.29986861846970636, 0.3383692713573999, 
      0.267684269034, 0.1887119019416501, 0.130950137569924, 
      0.09200242488955804, 0.06454304846857464, 0.04765455632811288, 
      0.03529231942229937, 0.025589143150567203, 0.019227601807765053, 
      0.014754155415348847, 0.011264265370944243, 0.008469351385530424, 
      0.006472501009914863, 0.005022523438181806, 0.0038888684798430795, 
      0.0030171377276799836, 0.002281690664141189, 0.0016864216539764897, 
      0.0012677927191812946, 0.0009527499776977358, 0.0007000724782970865, 
      0.000493370257485038, 0.0003626161440882578, 0.0002525147976692391, 
      0.00016224646430216606, 0.00010699871879046169, 0.00005555730308623282, 
      0.000016594891837016123, 1.1973062153982663*^-15, 
      1.1581502891374942*^-15, 1.1040817267020365*^-15, 
      1.1046602650094072*^-15, 1.1471221597840464*^-15, 
      1.0846333322555624*^-15, 1.126171857608382*^-15, 
      1.1413550596504817*^-15, 1.2051388387133092*^-15, 
      1.1044538427533862*^-15}, {0.31912926213996085, 0.3509106463546358, 
      0.2727554424116959, 0.19022336993442215, 0.13105266271719704, 
      0.0923092993388005, 0.06582725889210055, 0.04838284894595629, 
      0.03573466408943365, 0.026624659410091706, 0.020928997053120735, 
      0.016271150992383722, 0.012377939355808412, 0.00938457280001865, 
      0.0071641574201783305, 0.0056346812662320545, 0.004478210094774599, 
      0.0035308515906749445, 0.002750264181193083, 0.0021373257607339943, 
      0.0016092675560745917, 0.0012717525531528663, 0.0009663979527202151, 
      0.0007318525943573513, 0.0005373708654099351, 0.000403278192700399, 
      0.0003021738790032298, 0.00021127804851268093, 0.0001372596189113735, 
      0.00009068745003179186, 0.00005006162311751028, 
      0.000018555101354546176, 3.404453504918497*^-7, 
      1.1945259387975376*^-15, 1.0170301658006797*^-15, 
      1.0973890749697058*^-15, 9.997897274163721*^-16, 
      1.0660385294507908*^-15, 1.0263346868028041*^-15, 
      1.055150620317292*^-15}, {0.33632877357189495, 0.3602401072279368, 
      0.27478387351888883, 0.1905794354516852, 0.1311367008529271, 
      0.09259444270088904, 0.06653232603281356, 0.04910849250033838, 
      0.03655544845557992, 0.027535505792825057, 0.021428399600240705, 
      0.016835004911633845, 0.013351037535785749, 0.010225230912688572, 
      0.007745058594994904, 0.006168087091153124, 0.0049551325681796874, 
      0.003994080051172746, 0.0032042059973345534, 0.0025183057244740747, 
      0.001974553075204334, 0.0015183025853180558, 0.001215108111310321, 
      0.0009628541033155241, 0.0007285100143827432, 0.0005615506663015848, 
      0.0004327943026053332, 0.0003324169145299897, 0.0002480517502789979, 
      0.00017245771615108705, 0.000118172501969764, 0.0000846371538705787, 
      0.0000457163802108547, 0.000017454180005682763, 1.3216216799299877*^-6, 
      1.0580162813508749*^-15, 9.902737891361509*^-16, 
      9.784579677744748*^-16, 9.46003827412784*^-16, 9.82504020830342*^-16}, 
     {0.3515284849785397, 0.36740657131212884, 0.2751433564177005, 
      0.18910767729752775, 0.1305241725271331, 0.09252547569231216, 
      0.06684625804210874, 0.049581430602959026, 0.03714504278263494, 
      0.02820647894218192, 0.021942836413728614, 0.01720084523259094, 
      0.013449386956442357, 0.010484220142433992, 0.008154334197363866, 
      0.0066067823431866825, 0.005383202694915888, 0.004389119131896132, 
      0.003558016861455215, 0.0028743277838544756, 0.002272590109603532, 
      0.001764453652318614, 0.001417595889151949, 0.0011461933668095417, 
      0.0009161239670861069, 0.0007095551051583533, 0.000566924382298087, 
      0.00045152119024715947, 0.00034925007072005737, 0.0002721974876246544, 
      0.00020144050791476872, 0.00013853847852342632, 0.00010469518660927861, 
      0.0000767010235595977, 0.00004399651962406535, 0.000016916195758717384, 
      2.5232714463083996*^-7, 8.791267742808779*^-16, 1.083181474452432*^-15, 
      8.658518013654573*^-16}, {0.36481970805820074, 0.3724483685002242, 
      0.27266243019455955, 0.18714461172588426, 0.12947470897900237, 
      0.09196325473363404, 0.06682121462989057, 0.049795881720974655, 
      0.03757268277785658, 0.0286659809905646, 0.022392328053728042, 
      0.017621642581746987, 0.013841900017976333, 0.010866046463842982, 
      0.008690413991035206, 0.00721092035765846, 0.005845056216667809, 
      0.004772077694020303, 0.003907996480835968, 0.0031829709292759746, 
      0.0025795100399524365, 0.0020433435340290232, 0.0015963648589496782, 
      0.001320787983181228, 0.0010736740245725462, 0.0008676142094432648, 
      0.0006860687783805665, 0.0005550008957448837, 0.0004542547372969136, 
      0.0003580917014327063, 0.00028447617595901047, 0.00022001113770598484, 
      0.00015866923094667585, 0.00010962909043246916, 0.00008563607702164405, 
      0.00006106525099254418, 0.000032966144229203846, 8.519452281097834*^-6, 
      9.02190769760218*^-16, 8.770036594705325*^-16}, 
     {0.37630185822860923, 0.3751744410337341, 0.2702525010994135, 
      0.18476674132879434, 0.12805784034810805, 0.09141716495042092, 
      0.06668078762400699, 0.049875728193285604, 0.037788568790787666, 
      0.02896338622800229, 0.022742035008340895, 0.01796639955872824, 
      0.014212870429023354, 0.011253158989219365, 0.009016573629526903, 
      0.007628663725537938, 0.006435650043634696, 0.005241335941231707, 
      0.004261935757269028, 0.003485360677173828, 0.002838644706055781, 
      0.002287341167248777, 0.0018045657393448062, 0.0014611394697376157, 
      0.0012217018696368748, 0.0010015896034038423, 0.0008132970865881546, 
      0.0006771258442694252, 0.0005469528365038695, 0.00045134668739522726, 
      0.000361532456717335, 0.00028836981340288445, 0.00022981990599879097, 
      0.00017387004460010368, 0.00012205940790590033, 0.00008252644263995925, 
      0.00006131713348577126, 0.00003878553742902209, 
      0.000014574704081877656, 3.953742873044636*^-6}, 
     {0.386015814498835, 0.3755825687617049, 0.2668186109208679, 
      0.1819456921555604, 0.1263941049041841, 0.0905314400383107, 
      0.06625087145920228, 0.049845324063345735, 0.037917841032004955, 
      0.02922044495706981, 0.022985947761438367, 0.018231202360175693, 
      0.014522041658469596, 0.011542528843488714, 0.009303372789570257, 
      0.007815598930219216, 0.006671533770902413, 0.0056880797543504245, 
      0.0046767283094654435, 0.0037945131921282797, 0.003091797873601915, 
      0.0025073360790984632, 0.0020090468823464273, 0.0016070656887354274, 
      0.0013270423022760476, 0.0011160102898206126, 0.0009240593488531199, 
      0.0007726777877256913, 0.0006558535970972366, 0.0005356546478323195, 
      0.000444324812135487, 0.00036204794022504447, 0.0002869818740289138, 
      0.00023290598033180715, 0.00018219629602881453, 0.00013167879446273524, 
      0.00009260043668997806, 0.00006524607819295663, 0.00004072141238538565, 
      0.00002241479707322573}, {0.39420060424209064, 0.37384494673012425, 
      0.26266758658212447, 0.17885255794277477, 0.12464454240605245, 
      0.08954089729202477, 0.06581019116131506, 0.049707425368583934, 
      0.03797328203477105, 0.029304196779559484, 0.02322611584527914, 
      0.018439151491457934, 0.014735189700584113, 0.011813246916352337, 
      0.009535458991532568, 0.007988390491856968, 0.006774343686588906, 
      0.005825107050095939, 0.004995969076748014, 0.004131471076250237, 
      0.0033513939225662706, 0.0027178576267024575, 0.002190022637113661, 
      0.0017349505383321567, 0.0014555539505348978, 0.0012063240023543844, 
      0.0010121340397383019, 0.0008561773618050335, 0.0007343546210936187, 
      0.000628919520631691, 0.0005202253312068517, 0.0004324933592279093, 
      0.00035641023095615376, 0.00028467111924334443, 0.00023296930652831396, 
      0.0001856889949946795, 0.0001377905445426123, 0.0000998212705889435, 
      0.00007267322838537572, 0.00004917367804123824}, 
     {0.4007036122220276, 0.37072881834102145, 0.2581113367209155, 
      0.17557652890970865, 0.12268817896553995, 0.08843428494387946, 
      0.0650158080241866, 0.049424769148375215, 0.03788585903937959, 
      0.029337251058883074, 0.023241420143106786, 0.018694972861495737, 
      0.014927858235945841, 0.0120089939786765, 0.00973046513215341, 
      0.008150557296937625, 0.006892517545464945, 0.005875721172258971, 
      0.005081294726630513, 0.00436567095616734, 0.0036137637823355296, 
      0.0029278325099112413, 0.00236181645305383, 0.0018833168015341976, 
      0.001557228150083646, 0.0013101154626940443, 0.0010920903456866921, 
      0.0009252316320841177, 0.0008052513458888781, 0.0006954307764731296, 
      0.0005994503992403147, 0.0004995026564960978, 0.000417719701440744, 
      0.00034649377207646425, 0.00028014551399904996, 0.00023105371686423372, 
      0.00018607237530521813, 0.0001406485768875402, 0.00010487427338959815, 
      0.00007901985485031682}, {0.40577788774797247, 0.3690297474785991, 
      0.2532578793935019, 0.17216760011675447, 0.12072467038894641, 
      0.08733805763159512, 0.06464359747101507, 0.048873414183794484, 
      0.037659776080082724, 0.02922606356376577, 0.023362184657371186, 
      0.01873905691874415, 0.015037756139300841, 0.012187830140050138, 
      0.0098752028117844, 0.008293441097004504, 0.007010799347024938, 
      0.005954026610007414, 0.005102011360258241, 0.0044269620874239, 
      0.0037941345631693265, 0.00312968637304759, 0.0025279072007494234, 
      0.0020193127592029667, 0.0016416528480789603, 0.0013968237126003348, 
      0.0011727639121422787, 0.0009915980956132428, 0.0008680525013874479, 
      0.0007558446796053398, 0.0006571639868342346, 0.0005686744336586295, 
      0.00047570686321466934, 0.0004009774657542171, 0.0003333630975980158, 
      0.0002736104253937662, 0.00022684778836901, 0.0001840865187475024, 
      0.00014123870413395507, 0.00010840604288746123}, 
     {0.40950576527950244, 0.36251105195652733, 0.2479965395443803, 
      0.16871858928411343, 0.1185945633492161, 0.08617338870668947, 
      0.06401018873385556, 0.048677793644029556, 0.037583468352179634, 
      0.029049321067030044, 0.0233926849660228, 0.01883286663576761, 
      0.015169592048519127, 0.012389522245964672, 0.009996309958427561, 
      0.00841020363629412, 0.007105940278347732, 0.006045154628628422, 
      0.0051517423140445785, 0.004430240144657569, 0.003847199874599558, 
      0.003274586406607788, 0.0026812394432608783, 0.002150518009322281, 
      0.0017290377643662633, 0.001462763608785618, 0.0012475833232546082, 
      0.0010530588535213837, 0.0009237996636427996, 0.0008130998380726927, 
      0.0007081759008275186, 0.0006209678222109289, 0.0005367460804410162, 
      0.0004498874776970752, 0.000382567055500501, 0.00031728952539863546, 
      0.00026562173859423233, 0.00022113945313166693, 0.00017994144984118685, 
      0.0001406516455864542}, {0.4119333510228058, 0.3562303957700162, 
      0.2425713152523511, 0.1652755022578458, 0.11659045058882944, 
      0.08491828936764828, 0.06328660117025703, 0.048320383224986045, 
      0.03738081271788137, 0.029171952228571205, 0.023279191930424492, 
      0.01880091886986934, 0.015274456770927142, 0.01245757752555671, 
      0.010106113023845899, 0.008475588772788112, 0.007223407370666603, 
      0.006128105149638477, 0.005213946239653865, 0.004460754303317754, 
      0.003844566925269268, 0.003328028901310946, 0.002799414985626144, 
      0.0022672623380978413, 0.0018046027521086555, 0.0015344085226170854, 
      0.0013053902831433397, 0.00112226194938861, 0.0009707817814623509, 
      0.0008623015497471291, 0.0007604940017016922, 0.0006671506953379423, 
      0.000585437398177697, 0.0005032362522137032, 0.00042668457990929006, 
      0.00036213700168097416, 0.0002991912106243624, 0.000255884172781793, 
      0.0002144868308272464, 0.00017364254957955475}, 
     {0.41314984896899754, 0.3497679816704256, 0.23727101207013643, 
      0.16139866253263518, 0.11452881029147687, 0.08379215638892279, 
      0.0626186953254007, 0.04803864493489118, 0.037168783061323596, 
      0.029119549899209077, 0.02328697406985669, 0.018539139610391494, 
      0.01531681261958342, 0.012538551055329437, 0.010191373765087568, 
      0.008587136350226001, 0.007273946696211921, 0.006208400033652325, 
      0.0052933737372695445, 0.00451203636009205, 0.003861301539539306, 
      0.0033268113757932965, 0.002856507689340358, 0.002362894394172236, 
      0.001887793475519957, 0.0015897783108891643, 0.001355448970497418, 
      0.001177847418924332, 0.0010296626157057323, 0.0009056225465770865, 
      0.0008072304709367692, 0.0007099620959919223, 0.0006269970100954596, 
      0.0005498138703099782, 0.000469038112371126, 0.0004020894735823732, 
      0.0003397515048827519, 0.0002874657098336859, 0.0002453320731214753, 
      0.00020613502397243147}, {0.4133286532804332, 0.34288970755849046, 
      0.23145194914452222, 0.15819434648250838, 0.1124171045292653, 
      0.08241051686098973, 0.06175476135151828, 0.04747040933973942, 
      0.03694545486005203, 0.02895995244173215, 0.023278474228442786, 
      0.018784350035248604, 0.015326559519627631, 0.012595223641477455, 
      0.01023736596901499, 0.008715273278402382, 0.0073690073819611505, 
      0.00629222854553759, 0.005349040429752521, 0.004556545254560933, 
      0.003898248124476888, 0.0033352931490334813, 0.002890012835334424, 
      0.002424849242634374, 0.0019747951582344474, 0.001644859448097211, 
      0.0014078901236704155, 0.0012252773604340846, 0.001082654211674685, 
      0.0009429742564026739, 0.0008449876967776978, 0.0007533774561934755, 
      0.0006649649978365681, 0.0005890136493262488, 0.0005119825689759255, 
      0.00043897293111797855, 0.00037650872898317613, 0.0003160271828937247, 
      0.00027416190667941246, 0.00023542282534452718}, 
     {0.4127074588193148, 0.33571027662705966, 0.22596437259321653, 
      0.15481860041644946, 0.11047237844613905, 0.08104282013649812, 
      0.060876156979913, 0.0469822700168232, 0.03660359054254971, 
      0.02887754718256232, 0.023168379978707812, 0.0188529317614485, 
      0.015340542632315846, 0.012607101402323307, 0.010300076790983236, 
      0.008758070174453085, 0.007453064251773539, 0.006337405044969023, 
      0.005432976800240193, 0.004630203609521244, 0.0039434728004075475, 
      0.0033610239885118968, 0.0028993518590717717, 0.0024916301621326557, 
      0.0020584258294445343, 0.0016901761416413677, 0.001446971662546473, 
      0.0012690090066691416, 0.0011270945040638453, 0.0009923684486195209, 
      0.0008806059486478795, 0.0007914265375097581, 0.0007013225344454917, 
      0.0006241583277976, 0.0005500916275472267, 0.00047293718514782176, 
      0.000410008601534132, 0.00034817946505957456, 0.00030138513329472307, 
      0.0002625152821458411}, {0.41137578718388873, 0.32838871030203015, 
      0.22049533193985016, 0.15139357979481566, 0.10839168199394805, 
      0.07979239096560169, 0.060157917821060385, 0.04655779633124024, 
      0.03624914424677302, 0.028655309837711564, 0.02309348749428069, 
      0.018854979600074706, 0.015383709333318098, 0.012467797165031021, 
      0.010316359517170982, 0.008786626144546969, 0.007511026632122864, 
      0.006388732540495288, 0.0054781507378507, 0.004670806308012728, 
      0.003989266244116511, 0.0034003353267112145, 0.0028871984799811855, 
      0.0024957060337219314, 0.0021083076050142638, 0.0017274834007395365, 
      0.0014919369099454611, 0.0013159346109563094, 0.0011658757892203124, 
      0.001035523632960139, 0.0009119162311313503, 0.0008240518070026609, 
      0.000737584107940629, 0.0006567884472218648, 0.0005837369652328614, 
      0.0005074358243850373, 0.000440792428944358, 0.00037897129944301354, 
      0.000326528865294269, 0.00028771142793310324}, 
     {0.40928452207675464, 0.3210456703518362, 0.21509249223772062, 
      0.1480419452970927, 0.10638126505017531, 0.07836130996114804, 
      0.05933455873730288, 0.04609464601032691, 0.03594424563530062, 
      0.02838384174597891, 0.023032458281802736, 0.018870321116496492, 
      0.015399287698171156, 0.012446248437475986, 0.010253837495661652, 
      0.008795767768153061, 0.007530415977443782, 0.0064289765217420206, 
      0.00548778899510494, 0.004715598227372671, 0.004028568428338668, 
      0.0034346473294089453, 0.002920730874354957, 0.0024618597303811334, 
      0.002110703373062116, 0.0017545676239098776, 0.0015336925513937255, 
      0.0013549998438056887, 0.001199472135845775, 0.0010724080221332112, 
      0.0009466731771538205, 0.0008534645063741832, 0.0007701791860335505, 
      0.0006867082647197619, 0.0006142870817871021, 0.0005394557902623086, 
      0.000469490694907167, 0.00040701168638074465, 0.00035008100783788, 
      0.0003114728887047536}, {0.4064290022469047, 0.3133770277528769, 
      0.2093432956951376, 0.1448629308139374, 0.10440919460218837, 
      0.07697853279474239, 0.05862126458854249, 0.04572594800094418, 
      0.035551336725393116, 0.028172856927051893, 0.022912993386815895, 
      0.01878174175820083, 0.015338708549138675, 0.012504500686169482, 
      0.01020453407097815, 0.008837354220410943, 0.0075860756787475316, 
      0.006517636144926894, 0.005551038726684135, 0.004775515828148841, 
      0.0040707741674078915, 0.0034726645859603175, 0.0029486698062953904, 
      0.0024879568654905876, 0.002086612558642758, 0.0017710835761651105, 
      0.0015711211396133404, 0.0013909345683506664, 0.0012352843169561828, 
      0.0011071341313150672, 0.0009830748477965604, 0.0008825173025649827, 
      0.0007999880674919766, 0.0007151164345548832, 0.0006425429555584697, 
      0.0005684855642225099, 0.0004960190839269476, 0.0004327098113973197, 
      0.000372383210511127, 0.0003340715345323494}, 
     {0.4028100383334177, 0.3056651539744142, 0.2045301583794774, 
      0.1416572747722734, 0.1025210527343561, 0.07561430620092094, 
      0.05809403558964524, 0.045412382296917055, 0.0351501538250355, 
      0.027936525804644036, 0.022785024873004267, 0.018716714029764353, 
      0.015379185638874927, 0.012544717724724465, 0.010290840850345444, 
      0.008852592467223743, 0.00763974141131374, 0.00657876208162021, 
      0.005616215611761416, 0.004819094903767034, 0.0041250132129759635, 
      0.0035203530969958835, 0.0029913376226467087, 0.002523226692050653, 
      0.002081918200191461, 0.0017845666208490625, 0.0016041998648889028, 
      0.001426513555074443, 0.0012705222976278454, 0.0011379585450800645, 
      0.0010162757003161688, 0.0009092761627102696, 0.0008274315843083296, 
      0.0007432204782447904, 0.0006690261151060767, 0.0005949121052629553, 
      0.000520657426436212, 0.0004562774769593126, 0.0003937595291000414, 
      0.0003556247869929953}, {0.3984488390336498, 0.2978822013089948, 
      0.19947496446431087, 0.13849863295204173, 0.10069573179124199, 
      0.07418889825657489, 0.0580055681038876, 0.045151657354490185, 
      0.03468721126430074, 0.02775644621499265, 0.02271922365395997, 
      0.018652678682017525, 0.015375074463660472, 0.012533974492216366, 
      0.01036441791354215, 0.008857883009349502, 0.007665746448275893, 
      0.00660722885240932, 0.005674210020923832, 0.004845799410586497, 
      0.004170373882591646, 0.003558423674600179, 0.0030256993022208293, 
      0.002557482871227177, 0.0021221409483580243, 0.0017984147215381692, 
      0.0016328207270487683, 0.0014573078863465427, 0.0013021118800695887, 
      0.0011661753308912194, 0.0010462811474785366, 0.0009349227165242386, 
      0.0008531547206175045, 0.0007695622819558331, 0.0006939162628870112, 
      0.0006191027407091359, 0.0005435322339836575, 0.0004777997174245167, 
      0.00041525748586872214, 0.00037615098493019996}, 
     {0.39333240629337257, 0.2901582152319212, 0.1945159010182866, 
      0.13539871959047667, 0.09910657629793197, 0.07334965180042183, 
      0.05748747500267429, 0.04453799533855695, 0.034165168841656726, 
      0.02759401005443218, 0.02261051879111868, 0.018592058546468136, 
      0.015303461471673711, 0.012508405840589105, 0.01040160878450902, 
      0.008845596324042415, 0.007687756204432557, 0.0066241715797270995, 
      0.00572126135729775, 0.004871574141326066, 0.004201031973103781, 
      0.003583005541706485, 0.003054164266520996, 0.0025847482332916113, 
      0.0021561582392978147, 0.0018284218846641932, 0.0016575855860996407, 
      0.001487123607171503, 0.0013307369458318006, 0.0011928327480866898, 
      0.0010738929344488563, 0.0009596624746823461, 0.0008775740210632951, 
      0.0007939816435020798, 0.0007172699986239912, 0.0006412416086632663, 
      0.0005646614582297952, 0.0004972745825869247, 0.00043601531830879804, 
      0.0003955944229695416}, {0.38756597894134126, 0.2824487041417323, 
      0.18960079371072291, 0.1324083038447619, 0.09769616480566223, 
      0.07263054807216243, 0.0561986452202714, 0.04337520703794154, 
      0.03361716471943012, 0.027554373875594357, 0.022583467180264837, 
      0.018573149331168944, 0.015216175825716155, 0.012447142334099407, 
      0.010424486701626694, 0.008854632224866694, 0.007689124315358411, 
      0.006653050988158779, 0.005741087987870468, 0.004913224487369142, 
      0.004222597355925621, 0.003605450258295166, 0.0030734852626875084, 
      0.0026061502272838504, 0.002194251258747463, 0.0018708608027142107, 
      0.0016836777867029551, 0.0015144055678819224, 0.0013573413832244643, 
      0.001218145166426206, 0.0010995783482962624, 0.0009834225222907216, 
      0.0009009072066778544, 0.0008167034987737803, 0.0007391434425970522, 
      0.0006613785073422875, 0.0005840005831967414, 0.0005146139195394197, 
      0.00045590540019882654, 0.00041384617299304935}, 
     {0.38132420651688476, 0.27502042693720247, 0.1849453987262218, 
      0.12948407498418793, 0.09504830810378569, 0.07132961970036569, 
      0.05493858868539925, 0.04241358377600013, 0.03368668173056843, 
      0.02766888394898903, 0.02258345892873841, 0.01849907341562823, 
      0.015134356266230498, 0.012383533149607726, 0.01041020079161257, 
      0.008877488506224107, 0.007661311648262642, 0.0066625426979345, 
      0.005746960354463756, 0.00493915010146468, 0.004231549653617817, 
      0.0036298785519055113, 0.0030948348716789286, 0.0026276355656862085, 
      0.0022261137100395454, 0.0019077220165665397, 0.0017106405052239816, 
      0.0015394272125007148, 0.0013823416539912755, 0.001242311767113365, 
      0.0011236167873542701, 0.0010063951939281574, 0.0009232255728484868, 
      0.0008378159194403653, 0.0007595574834799812, 0.0006794656717546222, 
      0.0006016822329945158, 0.0005306824182612632, 0.0004747625668903381, 
      0.00043114865096562956}, {0.37477349617456834, 0.267694456501755, 
      0.18029642140574073, 0.1267598469887724, 0.09233923375928088, 
      0.07001059925701332, 0.053875605331179015, 0.04172310717279307, 
      0.03349074902751038, 0.027718802882008477, 0.022636496145734382, 
      0.01847140683283643, 0.015085212451880832, 0.012307047468121762, 
      0.010415140533455818, 0.008892290251134785, 0.0076114065196304665, 
      0.006664365933221845, 0.005755296444294318, 0.004960006305279357, 
      0.004235532426777962, 0.0036465906165171905, 0.00310960008930543, 
      0.002656063122662351, 0.0022527707491505947, 0.0019397743130722526, 
      0.0017353971491420866, 0.0015633804235408852, 0.0014060987368775275, 
      0.0012655289672240091, 0.0011460913637161491, 0.0010286343707661808, 
      0.0009444925992076842, 0.0008576582599214554, 0.0007782948809839167, 
      0.0006953867329081273, 0.0006172511804364715, 0.0005454635637480033, 
      0.0004924210971186056, 0.0004472317554026338}, 
     {0.36797614937265344, 0.2605129581584903, 0.1756515215519619, 
      0.12456901282802067, 0.09036002790275705, 0.06872808922678784, 
      0.05291639196191708, 0.041048022535601615, 0.03316441961551648, 
      0.02755274934658052, 0.02267179339389864, 0.018433710189480257, 
      0.015031627999810854, 0.01219964144526865, 0.010434572413758267, 
      0.008893777400943801, 0.00758868070357209, 0.006651805344075186, 
      0.005761613163079112, 0.004970211716187223, 0.004239349454367142, 
      0.0036577519591817786, 0.003130017113742796, 0.0026804789544006436, 
      0.0022749638454010197, 0.0019829479675117084, 0.001783675099674086, 
      0.0015948333866955531, 0.001428774379083801, 0.001287839910447586, 
      0.0011670147583524952, 0.0010500892451685256, 0.0009645924107933581, 
      0.000876850509211256, 0.0007951767239527966, 0.000709128906489033, 
      0.0006304956386578531, 0.0005577567663657534, 0.0005087912264058924, 
      0.00046159194374684415}, {0.3610433887593536, 0.25353503852109277, 
      0.1713002590865284, 0.12308921974485797, 0.08854312292840748, 
      0.06741952943328032, 0.051958504948612184, 0.040544719394066536, 
      0.03280568710102821, 0.02722974460882951, 0.022593103419317202, 
      0.018392876095384078, 0.01493149180893539, 0.012101858917513007, 
      0.010416765797583131, 0.008905953821837951, 0.0075670629663966375, 
      0.006625333753676389, 0.005762315612734594, 0.004971150984813331, 
      0.004250053516049256, 0.0036682659683831133, 0.003153326876657446, 
      0.0027024332334188318, 0.0022931977631321233, 0.002023229508349237, 
      0.0018296284335696088, 0.0016395838134606773, 0.001467759734009737, 
      0.0013135809856611317, 0.001186262899640005, 0.0010710754093108028, 
      0.0009833508688783586, 0.0008949401293469571, 0.0008099360245423179, 
      0.0007207241931130108, 0.000643352583247984, 0.0005718348451625343, 
      0.0005243103611199295, 0.0004739952112863929}, 
     {0.35491561926883763, 0.24671611064852314, 0.16701068696878674, 
      0.11992457925745999, 0.08682845754445641, 0.06623408934754285, 
      0.0511388203482007, 0.03999445779002056, 0.03242832184942411, 
      0.02684547611250599, 0.02238454492688842, 0.01832616120900139, 
      0.01483606178449582, 0.0120749108298917, 0.010374752700298154, 
      0.008896097920719614, 0.007572931863052253, 0.006588022334482781, 
      0.005755113759756777, 0.004974667398962713, 0.004258725765487391, 
      0.003690808956081214, 0.0031727609016879393, 0.0027204091869869494, 
      0.0023078494217767414, 0.002056529969381248, 0.001867911039165793, 
      0.0016774992845669822, 0.0015035360282848577, 0.0013496884374842545, 
      0.0012040983221987464, 0.0010910084015151682, 0.001000574870095912, 
      0.0009110994064768374, 0.000822302906748981, 0.0007326344345467829, 
      0.0006537554820710273, 0.0005878689354706403, 0.0005378834119908479, 
      0.00048821613985056307}, {0.348950232703521, 0.23995680162185293, 
      0.1627263406858222, 0.11645529196047143, 0.08504724873561786, 
      0.06499986155174249, 0.05020684252756019, 0.03939469948411352, 
      0.03201999775138861, 0.026458708948242805, 0.02207682249478236, 
      0.018209940093628158, 0.014725304437781323, 0.012045944223193798, 
      0.010333119550540629, 0.008881403971456052, 0.007584798875359536, 
      0.006543674327346847, 0.005741408367181585, 0.004972343256410658, 
      0.004285651512277054, 0.0037089973089998412, 0.003188894950403603, 
      0.0027350529396536058, 0.002319265708405206, 0.0020836515461007204, 
      0.0018991870670562903, 0.0017106978148095763, 0.00153393026114845, 
      0.001380275544900194, 0.0012330464832717566, 0.0011127574991376381, 
      0.001016057769895469, 0.0009252253194873165, 0.0008329011109756692, 
      0.0007487734843143776, 0.0006695601215165546, 0.0006027881366760205, 
      0.0005493322937174758, 0.0005029744298578927}, 
     {0.3395630594488618, 0.2334846757139582, 0.1586129133813523, 
      0.11349533957003721, 0.083352043358547, 0.06377404806530822, 
      0.049302782823953055, 0.03869205923126359, 0.03164825835040865, 
      0.02608298449741625, 0.021713213554443146, 0.018025705962590483, 
      0.014597358300898254, 0.012004374690388609, 0.010290186913434075, 
      0.008862094285768929, 0.007583066310979373, 0.0064958161789961015, 
      0.00572448131299577, 0.00499095939282339, 0.004306991482426118, 
      0.0037237263722328245, 0.0032022278036676227, 0.002746687955791626, 
      0.002327544342028601, 0.0021052249828614625, 0.00192410498144699, 
      0.001737513228837871, 0.0015601681297235106, 0.0014055923644224807, 
      0.0012572049021894345, 0.0011323408034781405, 0.0010307508615673856, 
      0.0009369548833674135, 0.0008478196620288645, 0.0007620429549325268, 
      0.0006835349272398013, 0.0006157095773205458, 0.0005606289465371345, 
      0.000517153439019115}, {0.33167480857636367, 0.22728416440337848, 
      0.15462419370660752, 0.11074180895372153, 0.08167989800785558, 
      0.0626054694449685, 0.048548929145071376, 0.03815453612893452, 
      0.031269479832367074, 0.02574618118136405, 0.02134968135317349, 
      0.017778371631899346, 0.014447461256334535, 0.011941361999163711, 
      0.010230520187711041, 0.008829370417283064, 0.007570461972835798, 
      0.00646995386315236, 0.005733365257480414, 0.005007261878200478, 
      0.004323706384030185, 0.003736506318410117, 0.0032131462826089467, 
      0.00275558419673662, 0.0023328154257413174, 0.002121741767593471, 
      0.0019432060446814368, 0.0017583288127748155, 0.0015813750299897263, 
      0.001425789177652797, 0.001276623748368259, 0.0011479705359893132, 
      0.001043708947398059, 0.0009458014150553874, 0.0008589327776772411, 
      0.0007720637381547601, 0.0006933572790408226, 0.0006262857265588868, 
      0.0005744890869301399, 0.0005296207560489531}, 
     {0.32402110512462867, 0.22117809348756023, 0.1507004555128121, 
      0.10819217866663232, 0.0801584120848955, 0.06160728602868542, 
      0.04787828032463105, 0.0376889918956292, 0.030814879606302914, 
      0.025362874404018427, 0.02101249151478646, 0.017483126813957636, 
      0.0142748496624791, 0.011862652097832636, 0.010158412227747582, 
      0.008789615910077953, 0.007554063409806872, 0.006491692684799827, 
      0.0057403130748653365, 0.005019498613564949, 0.0043365246722757355, 
      0.003746880319928154, 0.0032218863168556296, 0.0027618851737110494, 
      0.0023351962808598045, 0.0021335797864643342, 0.0019569173691521007, 
      0.0017735354043754278, 0.0015971279908367003, 0.0014409413590418495, 
      0.0012913409114776412, 0.0011598230119576284, 0.0010549024480294097, 
      0.0009521110108947012, 0.0008661975399810243, 0.0007788829221341887, 
      0.0006993116709999064, 0.0006355608559756029, 0.000587849886951297, 
      0.0005431170981131034}}


==> anc/spin-boson-tcl4/tcl_vs_heom.py <==
# -*- coding: utf-8 -*-
"""Python Code to Load Objects from File

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/1ISJQVd1JJSKcsl7AUh0RNqwg_1gLa8XA
"""

import ast # Import the Abstract Syntax Trees module for safe literal evaluation
import os  # Import os module to handle file paths
import re  # Import regular expressions for more robust replacement

import numpy as np
from scipy.linalg import expm
import matplotlib.pyplot as plt
from qutip import basis, sigmax, sigmay, sigmaz
from qutip.solver.heom import DrudeLorentzBath
from qutip.solver.heom import DrudeLorentzPadeBath
from qutip.solver.heom import HEOMSolver

# --- Configuration ---
# Specify the filename created by the Mathematica script.
# Assumes the Python script is run from the same directory where Mathematica saved the file.
# If not, provide the full path to the file.
filename = "/home/premkr/Dropbox/work/projects/tcl4_dynamics/python_objects.txt" # Make sure this matches the Mathematica output file

# --- Main Loading Logic ---
loaded_objects = [] # Initialize an empty list to store the loaded objects

# Check if the file exists before trying to open it
if os.path.exists(filename):
    print(f"Reading objects from file: {filename}")
    try:
        # Open the file for reading
        # 'with open' ensures the file is automatically closed even if errors occur
        with open(filename, 'r', encoding='utf-8') as f:
            # Read the file line by line
            for i, line in enumerate(f):
                # Strip leading/trailing whitespace (like the newline character '\n')
                processed_line = line.strip()

                # Skip empty lines if any
                if not processed_line:
                    continue

                # --- Preprocessing for Python Compatibility ---
                # 1. Replace Mathematica's scientific notation "*^" with Python's "e"
                python_compatible_line = processed_line.replace('*^', 'e')

                # 2. Replace Mathematica's imaginary "*I" with Python's "j"
                #    Using regex to be slightly more robust, ensuring it's preceded by a number or bracket/comma
                #    and potentially followed by whitespace, comma, or bracket.
                #    This handles cases like `[0. + 0.*I, ...]` or just `5*I`.
                #    It specifically looks for a digit, '.', or ']' before '*I'
                #    to avoid accidental replacements if "I" appears elsewhere.
                python_compatible_line = re.sub(r'(?<=[0-9\.\]])\*I', 'j', python_compatible_line)

                # --- Attempt to Parse ---
                try:
                    # Safely evaluate the *modified* string representation of the object
                    # ast.literal_eval parses basic Python literals (strings, numbers, tuples,
                    # lists, dicts, booleans, None, complex) but not arbitrary code execution.
                    obj = ast.literal_eval(python_compatible_line)
                    loaded_objects.append(obj) # Add the parsed object to our list
                except (ValueError, SyntaxError) as parse_error:
                    # Handle cases where a line might not be valid Python literal syntax *even after conversion*
                    print(f"Warning: Could not parse line {i+1} after conversion.")
                    print(f"  Original:    '{processed_line}'")
                    print(f"  Converted:   '{python_compatible_line}'")
                    print(f"  Error:       {parse_error}")
                except Exception as e:
                    # Catch any other unexpected errors during parsing
                    print(f"Warning: An unexpected error occurred parsing line {i+1}: '{processed_line}'. Error: {e}")

        # --- Output ---
        print("\nSuccessfully loaded objects:")
        # Print the loaded objects for verification
        for index, item in enumerate(loaded_objects):
            # Use repr() for potentially complex objects to get a clearer representation
            print(f"  Index {index}: {repr(item)} (Type: {type(item).__name__})")

    except IOError as e:
        # Handle potential file reading errors (e.g., permissions)
        print(f"Error: Could not read file '{filename}'. IOError: {e}")
    except Exception as e:
        # Handle other potential errors during file processing
        print(f"An unexpected error occurred: {e}")

else:
    # Handle the case where the input file doesn't exist
    print(f"Error: The file '{filename}' was not found.")
    print("Please ensure the Mathematica script has run successfully and created the file,")
    print("or update the 'filename' variable in this Python script with the correct path.")

""" Mathematica parameters """
Gamma, Lambda, Omega, Beta, Theta, TCL2_gen, TCL4_gen = loaded_objects

a1 = np.sin(Theta)
a3 = np.cos(Theta)

lamval=1 # perturbatrive coupling strength

print("Gamma: ", Gamma)
print("Lambda: ", Lambda)
print("Omega: ", Omega)
print("Beta: ", Beta)
print("a1 and a3: ", a1, a3)
print("TCL2_gen: ", TCL2_gen)
print("TCL4_gen: ", TCL4_gen)

# TCL evolution(TCL2 and TCL4)

"""# HEOM Parameters"""
lam = np.pi * Lambda * Gamma /2

T = 1/Beta

# HEOM calculation

# Number of expansion terms to retain:
Nk = 32

max_depth = 2  # maximum hierarchy depth to retain


t0 = 0
tf = 250

time_sensity = 10

tTotal = tf * time_sensity

def time_val(t):
    return int(tTotal * t/(tf-t0))

t_extra = 30

t_large = time_val(t_extra)
print(t_large)



t_values_heom = np.linspace(t0, tf + t_extra, tTotal + t_large)

t_values = np.linspace(t0, tf , tTotal)

# The system Hamiltonian:

H_sys = (Omega / 2.0) * sigmaz()
# Initial state of the system:
rho0 = 0.5*(basis(2,0) * basis(2,0).dag() +  basis(2,1) * basis(2,1).dag()+ basis(2,1) * basis(2,0).dag()+ basis(2,0) * basis(2,1).dag())

# Bath properties
# Lambda = 0.8  # Frequncy cutoff
lam = (np.pi * Gamma * Lambda *lamval**2)/(2) # coupling conversion
T=1/Beta


# System-bath coupling operator:
Q = a3 * sigmaz() - a1 * sigmax()





# Matsubara expansion:
bath = DrudeLorentzBath(Q, lam, Lambda, T, Nk)

# Padé expansion:
#bath = DrudeLorentzPadeBath(Q, lam, Lambda, T, Nk)

# System-bath dynamics




options = {"nsteps": 15_000} # Is this another set of assumptions?

solver = HEOMSolver(H_sys, bath, max_depth=max_depth, options=options)

# Observables: Pauli matrices
e_ops = [sigmax(), sigmay(), sigmaz()]

# Run the solver

#tlist = np.linspace(0,100,1000)
result = solver.run(rho0, t_values_heom, e_ops = e_ops)

sigma_x_heom = result.expect[0][t_large]
sigma_y_heom = result.expect[1][t_large]
sigma_z_heom = result.expect[2][t_large]

"""# TCL2"""



L0gen = np.array([
    [0, 0, 0, 0],
    [0, 0, -Omega, 0],
    [0, Omega, 0, 0],
    [0, 0, 0, 0]
])

# Print the matrix
print("Schrodinger generator = ",L0gen)

L2 = L0gen + TCL2_gen
print("TCL2 generator = ",L2)

L4 = L2 + TCL4_gen
print("TCL4 generator = ",L4)






# Dynamics

vec = np.array([[1], [sigma_x_heom], [sigma_y_heom], [sigma_z_heom]]) # Initial state
#vec1= np.array([[1], [-1], [0], [0]])

# List to store the values for plotting
vecf_values = []
#vecf_values1 = []

# matrix exponential and vector multiplication for each time value
for t in t_values:
    ExpL = expm(L2 * t)
    vecf = np.dot(ExpL, vec)
    #vecf1 = np.dot(ExpL, vec1)

    # Appending to the list
    vecf_values.append([vecf[1, 0], vecf[2, 0], vecf[3, 0]])
    #vecf_values1.append([vecf1[1, 0], vecf1[2, 0], vecf1[3, 0]])

# Convert to numpy array for easier plotting
vec_tcl2 = np.array(vecf_values).real




"""# TCL4"""

# List to store the values for plotting
vecfinal_values = []
#vecfinal_values1 = []

# matrix exponential and vector multiplication for each time value
for t in t_values:
    ExpLfinal = expm(L4 * t)
    vecfinal = np.dot(ExpLfinal, vec)
    #vecfinal1 = np.dot(ExpLfinal, vec1)


   # Chop operation: Set values close to zero to zero
   # vecf = np.where(np.abs(vecf) < 1e-10, 0, vecf)

    # Appending to the list
    vecfinal_values.append([vecfinal[1, 0], vecfinal[2, 0], vecfinal[3, 0]])
    #vecfinal_values1.append([vecfinal1[1, 0], vecfinal1[2, 0], vecfinal1[3, 0]])

# Convert to numpy array for easier plotting
vec_tcl4 = np.array(vecfinal_values).real
#vecfinal_values1 = np.array(vecfinal_values1)

new_result_heom_0 = result.expect[0][t_large:]
new_result_heom_1 = result.expect[1][t_large:]
new_result_heom_2 = result.expect[2][t_large:]

"""# Plot"""









""" Fidelity Calculation """


# If the three components are plain Python lists, convert to NumPy first
x_vals = np.asarray(new_result_heom_0)   #  ⟨σx⟩(t)
y_vals = np.asarray(new_result_heom_1)   #  ⟨σy⟩(t)
z_vals = np.asarray(new_result_heom_2)   #  ⟨σz⟩(t)

# Stack them as columns → shape (T, 3)
new_result_heom = np.column_stack((x_vals, y_vals, z_vals))



import numpy as np
from scipy.linalg import sqrtm

# ---------------------------------------------
# Helpers
# ---------------------------------------------
# Pauli matrices in the computational basis
PAULI = np.array(
    [[[0, 1], [1, 0]],           # σx
     [[0, -1j], [1j, 0]],       # σy
     [[1, 0], [0, -1]]],        # σz
    dtype=complex
)

def bloch_to_rho(bloch):
    """
    Convert a Bloch‐vector array of shape (..., 3) to a density matrix array
    of shape (..., 2, 2).

    ρ = ½ (I + x σx + y σy + z σz)
    """
    bloch = np.asarray(bloch, dtype=float)
    # Identity term
    rho = 0.5 * np.eye(2, dtype=complex)
    # Add the Pauli contributions
    rho = rho + 0.5 * np.tensordot(bloch, PAULI, axes=([-1], [0]))
    return rho

def fidelity(ρ, σ):
    """
    Uhlmann fidelity F(ρ, σ) = (Tr√(√ρ σ √ρ))²  for a *single* pair.
    """
    # Matrix square root of ρ
    sqrt_rho = sqrtm(ρ)
    # Trace of the positive‐semidefinite matrix inside the square root
    inner = sqrtm(sqrt_rho @ σ @ sqrt_rho)
    return np.real_if_close(np.trace(inner))

# ---------------------------------------------
# Main front-end
# ---------------------------------------------
def fidelity_over_time(bloch_A, bloch_B):
    """
    Parameters
    ----------
    bloch_A : array_like, shape (T, 3)
        Time-ordered ⟨σx⟩, ⟨σy⟩, ⟨σz⟩ for state |A⟩.
    bloch_B : array_like, shape (T, 3)
        Time-ordered ⟨σx⟩, ⟨σy⟩, ⟨σz⟩ for state |B⟩.

    Returns
    -------
    F : ndarray, shape (T,)
        Fidelity at each time step.
    """
    bloch_A = np.asarray(bloch_A, dtype=float)
    bloch_B = np.asarray(bloch_B, dtype=float)

    if bloch_A.shape != bloch_B.shape or bloch_A.shape[-1] != 3:
        raise ValueError("Inputs must have identical shape (T, 3).")

    # Vectorised conversion to density matrices
    ρ = bloch_to_rho(bloch_A)    # shape (T, 2, 2)
    σ = bloch_to_rho(bloch_B)    # shape (T, 2, 2)

    # Compute fidelity for each time slice
    F = np.empty(ρ.shape[0])
    for t in range(ρ.shape[0]):
        F[t] = fidelity(ρ[t], σ[t])
    return F

# Suppose you already have the Pauli-expectation arrays:
# vec_tcl2 is shape (T, 3): columns are ⟨σx⟩, ⟨σy⟩, ⟨σz⟩
# new_result_heom is the same shape

F2_t = fidelity_over_time(vec_tcl2, new_result_heom)


F4_t = fidelity_over_time(vec_tcl4, new_result_heom)


#relError = (F4_t/F2_t)/


# ---------------- σ_x ----------------
plt.figure(figsize=(4,3))
plt.plot(t_values, (1-F2_t).real,
         label=r'TCL2',  color='blue')
plt.plot(t_values, (1-F4_t).real,
         label=r'TCL4', color='red')
plt.xlabel('Time');  
plt.ylabel(r'(1-Fidelity) wrt HEOM')
plt.yscale('log')
plt.legend(loc='lower right');
plt.tight_layout()
plt.savefig("fidelity_tcl2_tcl4.png")
plt.close()

